Galactic Double Neutron Star total masses and Gaussian mixture model selection

Huang et al. [arXiv:1804.03101] have analysed the population of 15 known galactic Double Neutron Stars (DNSs) regarding the total masses of these systems. They suggest the existence of two sub-populations, and report likelihood-based preference for a two-component Gaussian mixture model over a single Gaussian distribution. This note offers a cautionary perspective on model selection for this data set: Especially for such a small sample size, a pure likelihood ratio test can encourage overfitting. This can be avoided by penalising models with a higher number of free parameters. Re-examining the DNS total mass data set within the class of Gaussian mixture models, this can be achieved through several simple and well-established statistical tests, including information criteria (AICc, BIC), cross-validation, Bayesian evidence ratios and a penalised EM-test. While this re-analysis confirms the basic finding that a two-component mixture is consistent with the data, the model selection criteria consistently indicate that there is no robust preference for it over a single-component fit. Additional DNS discoveries will be needed to settle the question of sub-populations.

==> anc/CPNest_posterior_DNS_Mt_Nc1.dat <==
# mu1 logsigma1 logL logPrior
2.593593255291762212e+00 -2.688141383673645635e+00 2.824715445220692178e+00 2.142124211178677851e-01
2.727415102635801336e+00 -2.691205637975634613e+00 5.385777294001422355e+00 2.826040404642294890e-01
2.644716435594579362e+00 -1.362286774733139527e+00 5.409220434291588830e+00 2.638275553954924080e-01
2.755117122066335078e+00 -1.499246817003410337e+00 5.833943262622732107e+00 2.719030235767472270e-01
2.760077289587405502e+00 -2.353116441268603865e+00 6.125988158326957311e+00 2.690869046794150954e-01
2.702930888443507040e+00 -1.445755231912150718e+00 6.251790929363059135e+00 2.849635013584706500e-01
2.775415774989597129e+00 -1.671926115403932211e+00 6.409160024536947553e+00 2.586488042189480363e-01
2.634246190359414097e+00 -1.492458930061538958e+00 6.928755398119173847e+00 2.560308655236075981e-01
2.555531456891356967e+00 -2.056123273073485969e+00 7.197760259604235600e+00 1.584148210748953234e-01
2.589706779480108967e+00 -1.592288330012319397e+00 7.265345133221716267e+00 2.092528469023304805e-01
2.642670814454799899e+00 -2.818929808036053863e+00 7.319344368582211047e+00 2.624000215247989654e-01
2.697340486535515947e+00 -2.797798820584460167e+00 7.387310650913507359e+00 2.845681784162296668e-01
2.558095804258190498e+00 -1.894767858249488235e+00 7.653079949521538694e+00 1.626797971558558986e-01
2.560807109823118655e+00 -1.830384629764599813e+00 7.684816956366300467e+00 1.671097252985253578e-01
2.648439218515390881e+00 -1.559078279921711108e+00 7.790277066432292230e+00 2.663061914179103429e-01
2.575996143803164440e+00 -2.269605827449140190e+00 7.927144897546928526e+00 1.904161795532391399e-01
2.648704271832015511e+00 -1.577977701631278595e+00 8.006257905506267036e+00 2.664767922631102182e-01
2.587505447707908690e+00 -1.705028627717734002e+00 8.172475988337055242e+00 2.063692518146229282e-01
2.705037360211729247e+00 -1.623556668724398078e+00 8.200617285599713924e+00 2.850223860370954543e-01
2.609448963647309938e+00 -2.580118346756311354e+00 8.210603166746910375e+00 2.327070285816456585e-01
2.652206935958060896e+00 -2.811579965048683238e+00 8.240363506188142395e+00 2.686579555486960924e-01
2.733944260867373188e+00 -1.702769187361089287e+00 8.264791228332098783e+00 2.808498963737277032e-01
2.573029147136459471e+00 -2.172521899467100059e+00 8.326387557865214006e+00 1.860650013205916165e-01
2.567987178381079261e+00 -1.933967435414902791e+00 8.365842945338053838e+00 1.784464836055134340e-01
2.705294297296316763e+00 -1.642941578325602281e+00 8.396079065527684904e+00 2.850261949045430065e-01
2.615284101854611798e+00 -1.651758643247037472e+00 8.413974907223197519e+00 2.388101595964308432e-01
2.582009455123747799e+00 -2.284381500256306818e+00 8.493891603786702049e+00 1.989348502124511919e-01
2.594797064703973088e+00 -2.423937482109954633e+00 8.576825882218141572e+00 2.157145724893278216e-01
2.574582360986818586e+00 -1.872991539422825813e+00 8.606477957388248612e+00 1.883550295500852068e-01
2.736565064261452296e+00 -1.758121651988424183e+00 8.607090365013084110e+00 2.800125595154564495e-01
2.732267795211222872e+00 -1.740677266985022786e+00 8.624449456734692987e+00 2.813454973987772334e-01
2.753287387831908184e+00 -2.145183347264532969e+00 8.639870142995757618e+00 2.728728285649668628e-01
2.730056949321402193e+00 -2.482849016244900842e+00 8.677654854337447432e+00 2.819513274472016939e-01
2.709607790506804115e+00 -1.683571567006174829e+00 8.720385785406616463e+00 2.849806135555179587e-01
2.729225427518473079e+00 -1.740427105686416454e+00 8.721395247703135567e+00 2.821651319218335674e-01
2.752087767320978262e+00 -1.922186974574507268e+00 8.736431982102585536e+00 2.734884681806431517e-01
2.753523289952046760e+00 -1.981990152342034683e+00 8.772160332784102010e+00 2.727498833550731083e-01
2.744682778552499425e+00 -1.839704450514282330e+00 8.788585896189417213e+00 2.769346901324344912e-01
2.644523341177604792e+00 -1.651532886894004459e+00 8.790592375835700523e+00 2.636947920168878912e-01
2.578712579560129559e+00 -2.180685286675815959e+00 8.843893477260497349e+00 1.943141332175064573e-01
2.595359648554464993e+00 -1.762581340903531135e+00 8.875979028084083566e+00 2.164110615688352723e-01
2.585109829809078441e+00 -2.278908396063998865e+00 8.883030516368155105e+00 2.031699743491471033e-01
2.731698924482204305e+00 -2.445247283731065480e+00 8.907830384679508384e+00 2.815065722598198983e-01
2.579482148903135208e+00 -1.886969506760847626e+00 8.923358663844050298e+00 1.954035239142336566e-01
2.626229658864865701e+00 -1.685172101503040532e+00 8.933576659473050796e+00 2.492380063104253085e-01
2.611214769501553068e+00 -1.716343149884144159e+00 8.940056966724295506e+00 2.345938536149179132e-01
2.608090139695986576e+00 -1.727785003108857520e+00 8.965705629945743382e+00 2.312314899820663849e-01
2.676038628725661006e+00 -2.790259147776404269e+00 9.026940719501608257e+00 2.798792981217460007e-01
2.704755260282923235e+00 -2.673122446049370105e+00 9.040111478300749681e+00 2.850173593619281243e-01
2.700890659919499281e+00 -2.696032367514464845e+00 9.059896743592878110e+00 2.848594672538261041e-01
2.697155526347762677e+00 -1.696670578927004680e+00 9.069332701535888219e+00 2.845491645221669419e-01
2.739033026840425489e+00 -1.847444860865361971e+00 9.091842345330773512e+00 2.791542831468198371e-01
2.681865101672848528e+00 -2.775216460992317558e+00 9.091932479474367668e+00 2.816627254791017609e-01
2.622043311656028219e+00 -2.622871071025743905e+00 9.099496155930534513e+00 2.454068699766478456e-01
2.583741517092316808e+00 -2.221442207190493789e+00 9.120531422951076550e+00 2.013140204223968499e-01
2.743781839368721442e+00 -2.245828881092933660e+00 9.134718627666870816e+00 2.773124069728459817e-01
2.717710031424195094e+00 -1.752394814707657344e+00 9.158949226748331895e+00 2.843361333183109796e-01
2.580272245075974524e+00 -1.946390252830243917e+00 9.162045772852687620e+00 1.965151260481529938e-01
2.650403302079731738e+00 -1.683406640939956844e+00 9.163733698199674649e+00 2.675518293570531281e-01
2.617554998879866091e+00 -1.727497194368054600e+00 9.181641641916794327e+00 2.410830865420375835e-01
2.722631750742754875e+00 -1.772151332814138058e+00 9.181708967688255285e+00 2.835885301100057876e-01
2.738669661836522717e+00 -2.321231340648268748e+00 9.208927027087105088e+00 2.792848981063955072e-01
2.741811741845988859e+00 -2.265464965875779502e+00 9.229500155706045206e+00 2.781069427201647848e-01
2.613465490553838588e+00 -1.744411999044584549e+00 9.242755158233542545e+00 2.369486047441082821e-01
2.725984079832083573e+00 -1.794052651285916067e+00 9.244941677784701994e+00 2.829252190829134039e-01
2.658904793964056879e+00 -1.688986747220023954e+00 9.250360078591826962e+00 2.724492509123528916e-01
2.587587563104770449e+00 -2.262555169029627500e+00 9.258691529947846277e+00 2.064777841859190555e-01
2.689205262919248884e+00 -2.741327250129645510e+00 9.282187703010494673e+00 2.833725603951949834e-01
2.581113815221887542e+00 -1.983408027414213404e+00 9.295226120915787149e+00 1.976915192700912094e-01
2.645450199369950628e+00 -2.739665597195058755e+00 9.300273161715278292e+00 2.643282813603256565e-01
2.703456424066040586e+00 -1.734947900461351278e+00 9.331085702936356086e+00 2.849828080408979836e-01
2.704596914776502548e+00 -1.737473111058111419e+00 9.332278004913948877e+00 2.850141503803306220e-01
2.684227715160236283e+00 -2.755770763847399607e+00 9.337309569703801770e+00 2.822784118324657698e-01
2.679541569322048566e+00 -1.704648842601146352e+00 9.351317673077504722e+00 2.809967323178305110e-01
2.581468399888535714e+00 -2.013738950202372813e+00 9.361044480718657468e+00 1.981848209744125622e-01
2.730434322678739978e+00 -2.412648438757698521e+00 9.387135004172655783e+00 2.818517611096520437e-01
2.612434762321515613e+00 -2.528891449508009259e+00 9.389734149576000277e+00 2.358772214573201520e-01
2.701218590797500596e+00 -1.736988180673489257e+00 9.392356172575958340e+00 2.848793084370175865e-01
2.678540231632458912e+00 -1.708813770979386470e+00 9.401409901941319092e+00 2.806912230814491704e-01
2.741388950154470816e+00 -2.239243087995649972e+00 9.403844444000462488e+00 2.782718331052570493e-01
2.581917060129419461e+00 -2.065981572774829633e+00 9.409032773171649211e+00 1.988069994168371879e-01
2.744974401043537071e+00 -2.027645540826101378e+00 9.418325973446137311e+00 2.768104959231583173e-01
2.652360973761902940e+00 -2.754659505498578298e+00 9.442887177864013992e+00 2.687507479989890702e-01
2.601007028373302887e+00 -1.814232369722161620e+00 9.444248654136638166e+00 2.232077874399792106e-01
2.728911486760151828e+00 -1.837767906834828047e+00 9.451007005100009906e+00 2.822438559057053320e-01
2.612364142533874833e+00 -1.772929216963837540e+00 9.460534553244682954e+00 2.358033841163597322e-01
2.586449451605289607e+00 -2.201265613924436426e+00 9.475653827621146164e+00 2.049668590664259771e-01
2.738471596284665743e+00 -1.919829459919848436e+00 9.487076876982348139e+00 2.793554768490987272e-01
2.689271034783508263e+00 -2.729239166261370197e+00 9.494250822609819451e+00 2.833851753299795884e-01
2.728515985222303986e+00 -2.424460510355386678e+00 9.496673092574241082e+00 2.823414733139928412e-01
2.617509188323791314e+00 -2.562787213724093682e+00 9.506308236661565658e+00 2.410378013279830256e-01
2.636769910965944153e+00 -1.731051982166193826e+00 9.531930284917738305e+00 2.580215749173890849e-01
2.613777353560817751e+00 -1.778198838700713713e+00 9.540451748295780021e+00 2.372704424396765988e-01
2.584515100244145103e+00 -2.108563837813463238e+00 9.568231879382972593e+00 2.023658501854522784e-01
2.660270322219171035e+00 -1.719670258968474030e+00 9.569941924491411456e+00 2.731610316339340150e-01
2.743044116214876205e+00 -2.120800848493960888e+00 9.577680171166205625e+00 2.776149798438946603e-01
2.714424023026158039e+00 -1.794118929753111935e+00 9.597473940743475040e+00 2.846854370050462824e-01
2.682671560314438430e+00 -1.731719171311170147e+00 9.598361189957802964e+00 2.818798570221053290e-01
2.685836639258078140e+00 -1.735467851045078280e+00 9.603149604504670478e+00 2.826621906926478078e-01
2.627213342014585340e+00 -2.627122665941979740e+00 9.606771300240588118e+00 2.501099703740626290e-01
2.711311040553391116e+00 -2.586512837576792290e+00 9.619604715720873500e+00 2.849056816145613125e-01
2.739975333287342885e+00 -1.980057886559866365e+00 9.630259880904697312e+00 2.788087270173818522e-01
2.742472032450593566e+00 -2.094559063506912899e+00 9.636333943210258823e+00 2.778454537955603598e-01
2.726249929881256584e+00 -1.850588364248602957e+00 9.637192086275538472e+00 2.828672726195158860e-01
2.637352469179666148e+00 -2.684716349093942522e+00 9.642660959754035588e+00 2.584710432404354052e-01
2.735329028477263336e+00 -2.307094525401947038e+00 9.651922019923164342e+00 2.804169773271364408e-01
2.585350558137434973e+00 -2.066215054581278743e+00 9.656742727162519913e+00 2.034943418789797454e-01
2.701284244494672748e+00 -2.656539346228884657e+00 9.664018311272196016e+00 2.848831372018669761e-01
2.700255246680727694e+00 -1.766575277281047240e+00 9.684957969736966987e+00 2.848176214322713506e-01
2.683846333885944624e+00 -1.743555549597169296e+00 9.703874081719966682e+00 2.821832234078905932e-01
2.589370086670144566e+00 -2.200427489531496583e+00 9.740281799427963350e+00 2.088152900287107427e-01
2.708948974564094225e+00 -1.795326891496247690e+00 9.749722083587506916e+00 2.850009518078435167e-01
2.640515474728689860e+00 -2.693942628689742769e+00 9.751326435320564201e+00 2.608456179252623963e-01
2.592365200717965834e+00 -1.930330709015828594e+00 9.759456653890074662e+00 2.126634244148730701e-01
2.590657400443628244e+00 -1.952714188032195652e+00 9.761640398679919173e+00 2.104814496102748733e-01
2.709303867357570894e+00 -1.801408707257325492e+00 9.792028390970923368e+00 2.849905951648253333e-01
2.702322202974512422e+00 -2.640948386777282497e+00 9.795688279073054616e+00 2.849373045213401956e-01
2.591593875082534026e+00 -1.949535668637974561e+00 9.798465200868989200e+00 2.116819514348838027e-01
2.739470624117183117e+00 -2.067131420746170622e+00 9.839288006666699005e+00 2.789950374841713709e-01
2.663422393749303563e+00 -1.747253547172620936e+00 9.849451084841224002e+00 2.747249368974297723e-01
2.601790077955901559e+00 -1.871873699998676699e+00 9.856971514268725088e+00 2.241222279297011566e-01
2.658553744348150172e+00 -1.749378027166802241e+00 9.866899159983644196e+00 2.722629187266381035e-01
2.716074885488927837e+00 -1.835014886027016345e+00 9.871964561708029606e+00 2.845249464983407583e-01
2.680458002534012785e+00 -1.758015657418623867e+00 9.877561483328278769e+00 2.812665731656051049e-01
2.685814039264089015e+00 -2.719667532127555187e+00 9.882540636576948145e+00 2.826569990569986479e-01
2.599343743026951703e+00 -1.894477186456807294e+00 9.894643905001307971e+00 2.212428077408523375e-01
2.738741372493612047e+00 -2.075013490768214730e+00 9.896722768423677152e+00 2.792592372308643212e-01
2.671594696724607587e+00 -2.749228683689504127e+00 9.901419451745145039e+00 2.782654922504460004e-01
2.678491122445675110e+00 -1.760337356232535067e+00 9.916594947781494085e+00 2.806759532220791109e-01
2.734663093936021916e+00 -1.977036353503666355e+00 9.918649162762761762e+00 2.806278274543234641e-01
2.628162387482017248e+00 -1.786182374727840916e+00 9.919715913125322970e+00 2.509410403711654358e-01
2.618031530415971808e+00 -2.536217938116474890e+00 9.925215555657853628e+00 2.415527705071514875e-01
2.670842116224088514e+00 -2.748276864907252204e+00 9.927698079986910784e+00 2.779704673691721917e-01
2.642575394553378310e+00 -2.691308702351718818e+00 9.954832214425920256e+00 2.623322978906729719e-01
2.722560559331782315e+00 -1.877907685459387910e+00 9.954937319432923815e+00 2.836012624209873212e-01
2.608827417756997225e+00 -1.850462825622512186e+00 9.959469360012473516e+00 2.320346415545069263e-01
2.625060640239626597e+00 -1.798672701831714127e+00 9.970270356881190565e+00 2.481877749091547791e-01
2.619812934022386131e+00 -2.546633296521741308e+00 9.981167278462518055e+00 2.432862299667789274e-01
2.708477732739583921e+00 -1.823886798644106744e+00 9.998040788393407041e+00 2.850125409724343917e-01
2.593830415484074337e+00 -1.977067271036793361e+00 1.001425496016666905e+01 2.145096307046447937e-01
2.591812365012568176e+00 -2.174451372603019461e+00 1.002396577052672555e+01 2.119606399045387835e-01
2.625633430237796606e+00 -2.587526080970124376e+00 1.003336709339421517e+01 2.487042594262337813e-01
2.611085512923327023e+00 -1.851320212598738246e+00 1.003632731303845027e+01 2.344569136540154974e-01
2.710037182762827790e+00 -1.834349195049994830e+00 1.004069281612578735e+01 2.849647618884986744e-01
2.674926317718940183e+00 -1.771957022739091503e+00 1.005456249509345845e+01 2.794959521613449294e-01
2.648835956547924475e+00 -1.773533067922874462e+00 1.005980294089756732e+01 2.665612605254696899e-01
2.736475692736794585e+00 -2.150834375809286492e+00 1.006296864852524386e+01 2.800423702598705544e-01
2.677364175886861819e+00 -2.731156775378664747e+00 1.007792941429556421e+01 2.803181808615315407e-01
2.626504102724547263e+00 -1.809107162335404251e+00 1.008883989396805347e+01 2.494823623384589129e-01
2.691947314289279358e+00 -2.680641500903697239e+00 1.009583660550737072e+01 2.838577118912910535e-01
2.688846863584418045e+00 -1.792055210043956182e+00 1.010588021921163282e+01 2.833029754251125687e-01
2.607043303135359036e+00 -2.412272041130469891e+00 1.011028235627639127e+01 2.300807458366794511e-01
2.691900116186407121e+00 -1.797535183210706045e+00 1.011114231513895412e+01 2.838500677469832922e-01
2.644549097747785016e+00 -1.783788973671108113e+00 1.012208516445894801e+01 2.637125250664660858e-01
2.647836790314128663e+00 -1.782383860410601706e+00 1.013687700701652794e+01 2.659155368398827268e-01
2.719207028953915195e+00 -1.887981210338403937e+00 1.014314673044532888e+01 2.841372234277320663e-01
2.649459633681922277e+00 -2.705716768693216867e+00 1.015975076821162659e+01 2.669586967340383254e-01
2.593321826441742139e+00 -2.164581931502588041e+00 1.016356727207642940e+01 2.138714990658013571e-01
2.661607952219271489e+00 -1.779301644442942365e+00 1.016377026363656100e+01 2.738381824882232807e-01
2.724659284992434927e+00 -1.927405477020432745e+00 1.016961300470102891e+01 2.832022731688385586e-01
2.620570679593709595e+00 -1.836170606191425581e+00 1.018196790517529671e+01 2.440128927574470585e-01
2.651317630295423555e+00 -1.785189224277314635e+00 1.018715153303745957e+01 2.681170826423046605e-01
2.592993908208129472e+00 -2.088747418773240661e+00 1.018803892467069794e+01 2.134585329331269155e-01
2.695691653495498219e+00 -2.654576121678865697e+00 1.019018012105516746e+01 2.843852691537001598e-01
2.600469536391861958e+00 -1.946677606648623993e+00 1.021328729144037695e+01 2.225761643826149883e-01
2.593561080824419385e+00 -2.073302748562154019e+00 1.021387881796414199e+01 2.141720518737725010e-01
2.712837526796480603e+00 -2.522761196915070059e+00 1.022249917312328726e+01 2.848111364218405828e-01
2.731717480429084244e+00 -2.255980250834007883e+00 1.022956221435791413e+01 2.815013749035342738e-01
2.705792358652861829e+00 -2.582483518317583382e+00 1.024163821494875748e+01 2.850314891419513108e-01
2.630693597772469250e+00 -1.817861134867347017e+00 1.024280343549640904e+01 2.531086565730289450e-01
2.622192305305850457e+00 -1.839480993693307642e+00 1.024711711404045822e+01 2.455465634288080956e-01
2.657796586273626360e+00 -2.721591904343890533e+00 1.025353331075545071e+01 2.718563682956948724e-01
2.600831251685294276e+00 -2.310480320092391349e+00 1.025471595954936710e+01 2.230015801746153270e-01
2.655691321755442313e+00 -1.790916722112607662e+00 1.026255177518621053e+01 2.706924834270467151e-01
2.649732978241268633e+00 -1.794371889025672129e+00 1.026375618623283970e+01 2.671315224581728431e-01
2.680883452708732850e+00 -1.799311123520295430e+00 1.026676297808042548e+01 2.813886739261204362e-01
2.733751389630548978e+00 -2.128917312477522916e+00 1.027273526892963318e+01 2.809085031390634590e-01
2.733673100070677542e+00 -2.124699982084070182e+00 1.027753953925783392e+01 2.809321746354242477e-01
2.629364825543378359e+00 -2.596053257438995843e+00 1.027765683905375127e+01 2.519796314631885248e-01
2.621592644076744527e+00 -2.536912242705054332e+00 1.028587841746659315e+01 2.449828317330500216e-01
2.641167368495743517e+00 -1.805440358870415984e+00 1.028678228710989018e+01 2.613212003475356981e-01
2.594466685512063719e+00 -2.130449387475263023e+00 1.028811806362468140e+01 2.153039180370808214e-01
2.708490545025869611e+00 -1.861649233817075810e+00 1.029450342086669679e+01 2.850122585129299946e-01
2.688781496564785822e+00 -1.814503847000193293e+00 1.031071323036061571e+01 2.832901302102428520e-01
2.687851226162896623e+00 -1.813852030544184535e+00 1.031795707230184078e+01 2.831021779788887582e-01
2.731631304778863178e+00 -2.224205127878307486e+00 1.032936027256264389e+01 2.815254795663294507e-01
2.597099586130108939e+00 -2.024921438774590410e+00 1.033604958403125629e+01 2.185428791495773737e-01
2.634243642299843646e+00 -1.822955240232561280e+00 1.034688310246396092e+01 2.560288198540802695e-01
2.602320999004669844e+00 -2.318049317252750097e+00 1.034801218799830913e+01 2.247383586302354463e-01
2.597751874413467554e+00 -2.230107855235579528e+00 1.035088445495379794e+01 2.193334110180175101e-01
2.595348072212809054e+00 -2.125425658539341178e+00 1.035204972035255899e+01 2.163967652834359323e-01
2.732563418403941569e+00 -2.154457199381047516e+00 1.035428469338753388e+01 2.812603723496027719e-01
2.611217564936527236e+00 -2.431944259163167477e+00 1.035479213199754511e+01 2.345968131677915736e-01
2.595817770194034591e+00 -2.072431959528120871e+00 1.035516839063929595e+01 2.169756267055935606e-01
2.719457370501402682e+00 -2.436762203291891193e+00 1.035621676342458741e+01 2.841015297306488385e-01
2.625423677861272509e+00 -2.561320370167681659e+00 1.036007659807347281e+01 2.485155488349148623e-01
2.705067717230192237e+00 -1.858602878246929491e+00 1.036149489825232983e+01 2.850228742660818049e-01
2.660695537736020633e+00 -1.800230991161597016e+00 1.036263780870899076e+01 2.733784446585282857e-01
2.595716449088960598e+00 -2.084945456249530871e+00 1.036274573527238907e+01 2.168509647187140121e-01
2.610217324685180085e+00 -1.903937817963760049e+00 1.036325182126211253e+01 2.335323068669352964e-01
2.716292161157050078e+00 -1.906353025038296956e+00 1.036640507563929958e+01 2.845015687872320953e-01
2.686614374529596727e+00 -1.818843368653105586e+00 1.037949585139854669e+01 2.828373927859902937e-01
2.718867622290811248e+00 -1.925118088329008881e+00 1.038926207332463214e+01 2.841845040038846748e-01
2.630715853768039736e+00 -1.835110582373725041e+00 1.039005731544326139e+01 2.531273998984458484e-01
2.617533575186771877e+00 -1.874168821718824596e+00 1.039108648885126662e+01 2.410619114321089773e-01
2.701718826761575265e+00 -2.600488620789745742e+00 1.039760322491478561e+01 2.849072732460643520e-01
2.727993901414507594e+00 -2.296998961512171533e+00 1.040113431139763378e+01 2.824676722433935860e-01
2.672284069594012212e+00 -1.806846012163673798e+00 1.040115546781447442e+01 2.785302161571110990e-01
2.649175042388557166e+00 -1.810591292095227622e+00 1.041045175751432161e+01 2.667778779815204171e-01
2.616894193274993174e+00 -1.880260511106136567e+00 1.041652695037243959e+01 2.404276011277117209e-01
2.646597949068967726e+00 -1.813913571659567348e+00 1.041983562255500573e+01 2.650995172004633749e-01
2.628870729211077784e+00 -1.842993759170774570e+00 1.042035192544302724e+01 2.515548062144865593e-01
2.621181269590459273e+00 -2.521218171804894048e+00 1.042929637223029005e+01 2.445937946840638921e-01
2.602654657359297907e+00 -1.974340377456283102e+00 1.043766026286338011e+01 2.251239645203475803e-01
2.642897535287758615e+00 -1.820128632658988055e+00 1.043905906587033883e+01 2.625605293575304922e-01
2.729618306364860469e+00 -2.244077369943077382e+00 1.044486625703156690e+01 2.820650706258214790e-01
2.730434803533981825e+00 -2.082809502876532548e+00 1.045025184941629703e+01 2.818516332312061556e-01
2.721003796842171418e+00 -2.403973188377355186e+00 1.045212225710163167e+01 2.838656037721579706e-01
2.713227157455912142e+00 -1.903826067764012864e+00 1.045397365297393755e+01 2.847828564132821039e-01
2.698967965435008942e+00 -1.853097384653450863e+00 1.046012292245714193e+01 2.847190958729954868e-01
2.597537785830765777e+00 -2.075826933573109212e+00 1.046533987022144174e+01 2.190744704731406312e-01
2.641574318577530889e+00 -2.653959887983727839e+00 1.046750208228379186e+01 2.616156927425302703e-01
2.712292866119545121e+00 -2.503949875737141451e+00 1.046777335426743072e+01 2.848478416886024434e-01
2.652897255035630675e+00 -2.696836955806847236e+00 1.047112500819878633e+01 2.690717474117342856e-01
2.728377608741602067e+00 -2.042555090967468789e+00 1.047832301883901707e+01 2.823752168754266045e-01
2.686718699586335468e+00 -1.830684944227311428e+00 1.048340897411257977e+01 2.828603830876209035e-01
2.649346967531282626e+00 -2.684992752248073433e+00 1.048393847038688520e+01 2.668872204525396530e-01
2.647685545697470388e+00 -2.677526547597977036e+00 1.050689196750479226e+01 2.658168264829058325e-01
2.710579487616336714e+00 -1.899785916381091067e+00 1.051093840032452498e+01 2.849418143478642529e-01
2.607777948665142009e+00 -1.946162063183836111e+00 1.051890508105265809e+01 2.308895854559169236e-01
2.619595979122374629e+00 -2.498848082118171554e+00 1.052092432610326789e+01 2.430769997618257849e-01
2.652373836435804488e+00 -1.820401328279674047e+00 1.052154255952203066e+01 2.687584845536075129e-01
2.670833318601342210e+00 -1.819205963903559820e+00 1.052270150233630375e+01 2.779669813324113226e-01
2.638811480221782801e+00 -1.839526313690811321e+00 1.055865274848109792e+01 2.595801838447849841e-01
2.609556055358448923e+00 -2.386813936928404711e+00 1.056526814517256163e+01 2.328224466620181232e-01
2.635597445015429585e+00 -1.845935183845907046e+00 1.056529678630300850e+01 2.571055361027075881e-01
2.632295439451129759e+00 -2.593703624969959431e+00 1.057060823935786686e+01 2.544436221976468793e-01
2.713484628466939608e+00 -2.479862704590987121e+00 1.057570823340826749e+01 2.847632431500345951e-01
2.691448605901892943e+00 -2.649609672322539744e+00 1.057582801826279706e+01 2.837756907640603954e-01
2.700942291925403360e+00 -1.874139356325464245e+00 1.058358803461870501e+01 2.848626704599165338e-01
2.614420309152782451e+00 -1.916416452859385666e+00 1.058407274200745540e+01 2.379305518628234972e-01
2.609985352456912988e+00 -2.389635308425975158e+00 1.058449384074203437e+01 2.332838422858948546e-01
2.654457928457323312e+00 -2.693551888128873362e+00 1.058556605356361580e+01 2.699877310631906835e-01
2.720579545217624240e+00 -2.390046440860107424e+00 1.058585211996411601e+01 2.839329733794015986e-01
2.704343643692601606e+00 -1.887530147380267920e+00 1.060102764643179363e+01 2.850084384961275030e-01
2.657071663232279057e+00 -1.827543977996313407e+00 1.060796366471135244e+01 2.714611573678009093e-01
2.655079958556049391e+00 -1.828560605016406271e+00 1.060961132942372487e+01 2.703452674429433489e-01
2.708015854900677866e+00 -1.904384542155885152e+00 1.062055776142306485e+01 2.850215054763750033e-01
2.711324631817569220e+00 -1.920022084819009489e+00 1.062407012306309362e+01 2.849049540536239267e-01
2.715902112764435383e+00 -2.446453457997956882e+00 1.062429302667859154e+01 2.845431615410680681e-01
2.659134727317282731e+00 -1.828876741578441267e+00 1.062559322061177269e+01 2.725705541417735578e-01
2.615819077614242261e+00 -2.451345066742658840e+00 1.062573616578962721e+01 2.393507728727531647e-01
2.692502286560370717e+00 -2.640352995133569802e+00 1.062602125734164105e+01 2.839457378904968188e-01
2.599431505460210623e+00 -2.125448724797247113e+00 1.062702581328454521e+01 2.213472571045026482e-01
2.622271086167050402e+00 -1.889844334150405203e+00 1.063310406445494394e+01 2.456203270908274561e-01
2.600772359572391945e+00 -2.212397007969189033e+00 1.063974519018351650e+01 2.229324158413211188e-01
2.648440051963580899e+00 -1.836812615375137181e+00 1.064173076794195438e+01 2.663067290879761462e-01
2.670890733841139397e+00 -2.704616689926552020e+00 1.064191073169711999e+01 2.779897164747490157e-01
2.641701720273460730e+00 -2.642113600531025064e+00 1.064642663392153565e+01 2.617075097017142471e-01
2.652328761181824923e+00 -2.683570315971455233e+00 1.064914581234735458e+01 2.687313649262869086e-01
2.713207662343437132e+00 -1.934713148298823127e+00 1.065461746506797169e+01 2.847843114872991577e-01
2.680892430410565019e+00 -1.842234930321899666e+00 1.065556063773652617e+01 2.813912287863869488e-01
2.694459386788306432e+00 -1.866021856705060156e+00 1.065726870052238162e+01 2.842288468628544340e-01
2.665410856472103518e+00 -2.704668744931826296e+00 1.065746060940286455e+01 2.756547282553962197e-01
2.683002968678729339e+00 -2.678908485557989216e+00 1.066002706791196353e+01 2.819669906717479635e-01
2.610921381458858104e+00 -2.390894798544327404e+00 1.066194073730087410e+01 2.342827582199681902e-01
2.611347749600610779e+00 -1.947321632948169512e+00 1.066203966755878163e+01 2.347345446986628947e-01
2.612649675034451668e+00 -2.411439943451401113e+00 1.066593148287146953e+01 2.361015850316020015e-01
2.658117281850988167e+00 -1.833618933408152518e+00 1.066618402480055217e+01 2.720293410352260244e-01
2.707540664247022111e+00 -1.908957453989502673e+00 1.066655832793903436e+01 2.850282545541799051e-01
2.616055178904023393e+00 -1.922359339298175929e+00 1.067491983490280738e+01 2.395883507708009563e-01
2.727055469942608834e+00 -2.233945922977475185e+00 1.067499445311037043e+01 2.826868969848106983e-01
2.663886060166186009e+00 -1.834321660557307165e+00 1.067858112388552172e+01 2.749456718537082178e-01
2.681417881943090720e+00 -2.682559206723325040e+00 1.067893262429310575e+01 2.815392008644814759e-01
2.665267741301027726e+00 -1.834562470836315073e+00 1.067937939033144268e+01 2.755892758022690514e-01
2.675120825123383117e+00 -1.839547994704068268e+00 1.068247747633957090e+01 2.795639788105005463e-01
2.665213123672083739e+00 -1.835077485068128622e+00 1.068411617908406264e+01 2.755642369161708238e-01
2.605517548895629254e+00 -2.308101557769532519e+00 1.068510061089256702e+01 2.283817409487819694e-01
2.683994989136656795e+00 -1.849744853966929004e+00 1.068558831433536227e+01 2.822205182659344724e-01
2.678824677518377495e+00 -1.843563994775299530e+00 1.068777074349326028e+01 2.807791407075866941e-01
2.717264727368597033e+00 -1.966889133040869986e+00 1.068994568398850831e+01 2.843904969250399262e-01
2.633287530869819371e+00 -1.865815458447306119e+00 1.069043136282507689e+01 2.552561286982763522e-01
2.669395462592675017e+00 -1.838143406996621598e+00 1.070103354422517405e+01 2.773856783645323731e-01
2.602788053374164079e+00 -2.247343944114886582e+00 1.070301790807469544e+01 2.252777829383730279e-01
2.693825407294723639e+00 -2.626709525363957187e+00 1.070748856117713643e+01 2.841417972310153472e-01
2.605991531175841924e+00 -2.311679005277751831e+00 1.070799874776802341e+01 2.289123138691701587e-01
2.646997356753155284e+00 -2.659871206169346802e+00 1.072742296501753856e+01 2.653644680470340078e-01
2.720398731946349624e+00 -2.369076406267262680e+00 1.072795667132583830e+01 2.839610780672829904e-01
2.695893272108793592e+00 -2.612390264192660183e+00 1.073189585753595665e+01 2.844092562514961564e-01
2.617106079646656980e+00 -1.926408384689923592e+00 1.073417346441179809e+01 2.406383100315975243e-01
2.721760943079921891e+00 -2.017833057726237111e+00 1.073431501975564295e+01 2.837404023229933014e-01
2.669623229336449022e+00 -2.699107444928120714e+00 1.073657531633231166e+01 2.774792921514181443e-01
2.670490053871615199e+00 -1.843447221388460067e+00 1.074408595034677383e+01 2.778302921203234521e-01
2.721377854558250320e+00 -2.348126739717844025e+00 1.075167637708393897e+01 2.838045458087276041e-01
2.721168858560814918e+00 -2.015612318710133355e+00 1.075328554590074859e+01 2.838388521686123211e-01
2.650591951606541485e+00 -1.847888501666943961e+00 1.075629498108541604e+01 2.676692162592338997e-01
2.614715003743434796e+00 -2.423885668950128469e+00 1.075743205250763168e+01 2.382315736889427660e-01
2.680513142468651022e+00 -1.854109926442323530e+00 1.076342702039476151e+01 2.812825113192932158e-01
2.700914264704814105e+00 -1.898237392879553731e+00 1.076811942249491238e+01 2.848609353502195574e-01
2.707361368047152883e+00 -2.520446291520731741e+00 1.077045134901531043e+01 2.850301491495264017e-01
2.720875477961424149e+00 -2.016436253662470701e+00 1.077050015137962369e+01 2.838861913067112219e-01
2.612751025608041289e+00 -2.398496365953182163e+00 1.077323883918547232e+01 2.362072144571291943e-01
2.700917935826431915e+00 -1.899179609478415909e+00 1.077505404299707337e+01 2.848611631188309734e-01
2.602641430570769909e+00 -2.082251155356140693e+00 1.077612395227312092e+01 2.251087019885620877e-01
2.612832825221008903e+00 -1.959181993039291081e+00 1.078282802837322230e+01 2.362923842819406595e-01
2.717823302545616215e+00 -2.398198828520754056e+00 1.078688751752921426e+01 2.843219534515992186e-01
2.602219208310555310e+00 -2.113582059523882339e+00 1.079552389022460268e+01 2.246204738136112489e-01
2.648808594853124809e+00 -1.854033571515009582e+00 1.079605090285732238e+01 2.665437254111472365e-01
2.676267627532231685e+00 -2.686880081412428734e+00 1.079761019031172076e+01 2.799565136488751382e-01
2.630295613422328316e+00 -1.887065125091774487e+00 1.080012301415890263e+01 2.527725570452675763e-01
2.726016014299842638e+00 -2.143315950908880385e+00 1.080458093227063188e+01 2.829182999315319469e-01
2.720835551462666313e+00 -2.346435379815620781e+00 1.080718717904712101e+01 2.838925598116036619e-01
2.675590493252001156e+00 -2.687347268802494860e+00 1.080884485000782291e+01 2.797265066356823260e-01
2.692717747154715902e+00 -2.624791371319198596e+00 1.080968897974275933e+01 2.839789906018670429e-01
2.602417137651124257e+00 -2.117607133895975657e+00 1.081134571279938150e+01 2.248495920394020520e-01
2.641497689941767479e+00 -1.865787167589052942e+00 1.081801483256366936e+01 2.615603804940044297e-01
2.611446950017701774e+00 -2.374875047981441778e+00 1.081993779211839524e+01 2.348393693938339022e-01
2.611404313340218941e+00 -2.374125998153341577e+00 1.082105847629194351e+01 2.347943287807340296e-01
2.715569147045513887e+00 -1.980156258523158019e+00 1.082846071593511361e+01 2.845773298538569751e-01
2.623895660219282888e+00 -1.912026917288538241e+00 1.083374507135913056e+01 2.471260658401068233e-01
2.661655312158870856e+00 -1.852220347560258329e+00 1.083868183208186942e+01 2.738617931903282177e-01
2.636285462152168524e+00 -2.597953199703795235e+00 1.083874409104115877e+01 2.576449304257935058e-01
2.604304087863622552e+00 -2.240348197871218971e+00 1.084078650273109368e+01 2.270120241357844737e-01
2.712512945740428449e+00 -1.961694374882536618e+00 1.084191475509269509e+01 2.848334071408337720e-01
2.719449545009556601e+00 -2.020475370704329698e+00 1.085371977635766250e+01 2.841026560326271322e-01
2.723896972517237725e+00 -2.093157674187273720e+00 1.085992764493831153e+01 2.833528563836771874e-01
2.691803162836376107e+00 -1.885010883985598573e+00 1.086047111691160971e+01 2.838342876622962918e-01
2.724876086216360793e+00 -2.205288888554961524e+00 1.087871252345140327e+01 2.831582680955349596e-01
2.695473139558623998e+00 -1.896811354148774331e+00 1.088128979609406422e+01 2.843587619479657214e-01
2.607990209985621366e+00 -2.023111869246010830e+00 1.088162839104366597e+01 2.311221670730578548e-01
2.723865894049421144e+00 -2.250878876025165010e+00 1.088692969773562957e+01 2.833588584760649565e-01
2.707290168442916034e+00 -2.508621162069506916e+00 1.088699312074243153e+01 2.850308024203290769e-01
2.658308058067017754e+00 -2.681316284568692865e+00 1.088966100140697257e+01 2.721316974141970157e-01
2.673630093719862710e+00 -2.684140575501974268e+00 1.089840734979806491e+01 2.790318781275688553e-01
2.701796006420765117e+00 -2.555785594596502008e+00 1.089880516901056851e+01 2.849113402568551612e-01
2.699995080021155403e+00 -1.913395727645277322e+00 1.090256257234721993e+01 2.847991934327568919e-01
2.672297701304242157e+00 -1.862714058311243370e+00 1.090474618068862256e+01 2.785353975875197730e-01
2.610692558086922244e+00 -2.002985884983803810e+00 1.091720571043160426e+01 2.340394604216645413e-01
2.724487031976522200e+00 -2.182248596835568044e+00 1.091729475245924696e+01 2.832368637916832244e-01
2.718743450949741458e+00 -2.028579258024092002e+00 1.091997675065004181e+01 2.842014817259371773e-01
2.723573597101969224e+00 -2.245334481936283932e+00 1.092006087340857690e+01 2.834147837990391161e-01
2.715089145963705874e+00 -2.415035023026896877e+00 1.092313648630053891e+01 2.846244187413420335e-01
2.665754310260223470e+00 -1.862445601277436413e+00 1.092657377776224692e+01 2.758108753858737328e-01
2.604068176458302908e+00 -2.174450986825663623e+00 1.092728039247312388e+01 2.267438351541667396e-01
2.616975429537701014e+00 -2.427661119663933054e+00 1.093060365587110105e+01 2.405084449187125106e-01
2.632554658860374541e+00 -1.898444963729007728e+00 1.093307566149000110e+01 2.546569740309544971e-01
2.671093474173886761e+00 -2.684464315980976234e+00 1.093384364688721178e+01 2.780697040597343017e-01
2.710793275604543862e+00 -1.967329340938924753e+00 1.093623859114090280e+01 2.849318699245046438e-01
2.651360737006815516e+00 -2.660137970793223783e+00 1.094298975844400346e+01 2.681435026577546066e-01
2.604628296981435831e+00 -2.116761909546416742e+00 1.094342853127672655e+01 2.273795829218047126e-01
2.619319216503956049e+00 -1.949666806585818701e+00 1.094936016689043612e+01 2.428093321713516717e-01
2.700272020493394098e+00 -2.562162135493849746e+00 1.095651389646092078e+01 2.848187837394039468e-01
2.721168042170377444e+00 -2.073418858020566358e+00 1.095860748919255556e+01 2.838389852261968826e-01
2.617679909494971646e+00 -1.960176795448639098e+00 1.095890749174015788e+01 2.412064462472553461e-01
2.722219788605238833e+00 -2.095946477603700675e+00 1.096079660424654456e+01 2.836614280446334568e-01
2.690655822351852855e+00 -1.895490494654603841e+00 1.096449481055538833e+01 2.836396157582297683e-01
2.675502447553640195e+00 -2.676343883064826290e+00 1.096514894564285036e+01 2.796962252453476516e-01
2.676625979208521411e+00 -1.873802301464691622e+00 1.096957791727506759e+01 2.800761760198761663e-01
2.642297497393494510e+00 -1.883475351301490797e+00 1.097463379320669752e+01 2.621344858938280398e-01
2.691102627686426274e+00 -2.620068764603847633e+00 1.097485213208703314e+01 2.837171651536922190e-01
2.641506164337233731e+00 -1.885450499571012850e+00 1.098014611102176552e+01 2.615665007092706773e-01
2.700256846115992371e+00 -1.925114043608088021e+00 1.098034585627388005e+01 2.848177323967111541e-01
2.679113696459841876e+00 -1.878226173512303143e+00 1.098396224998161586e+01 2.808675510012984544e-01
2.663033206157481736e+00 -1.869216328421654527e+00 1.098780406100292062e+01 2.745378146382189688e-01
2.648536896780597782e+00 -1.877141804199372155e+00 1.099096673082898867e+01 2.663691525944684724e-01
2.721655474854119738e+00 -2.095556253647088862e+00 1.099117328638435076e+01 2.837582243542975391e-01
2.607517550294880415e+00 -2.271022396677472521e+00 1.099686254552688069e+01 2.306035747344492015e-01
2.668998029730111909e+00 -2.680444194827956039e+00 1.100860187052074757e+01 2.772209501539101839e-01
2.718075886550133546e+00 -2.353221760406037255e+00 1.100946205728658001e+01 2.842898202911436356e-01
2.613810744606425818e+00 -1.996423537555479077e+00 1.101294880032727264e+01 2.373048374245120273e-01
2.717044891899687897e+00 -2.370146997201911354e+00 1.101358657540807862e+01 2.844165225369517103e-01
2.660695205939492602e+00 -2.676184145000743086e+00 1.101478260895536643e+01 2.733782757938994501e-01
2.722963042139252998e+00 -2.185864613124009370e+00 1.101963516463970016e+01 2.835285391408255418e-01
2.722705581295750132e+00 -2.217643936188101073e+00 1.102185244342557091e+01 2.835752663149680441e-01
2.694973961789368211e+00 -1.914010198472186008e+00 1.102261921312394577e+01 2.842962180277470163e-01
2.628803579302044557e+00 -1.921617717170959860e+00 1.102295333846875991e+01 2.514968611808539589e-01
2.720773355499699786e+00 -2.089150804884132739e+00 1.102318057549022079e+01 2.839024451367033741e-01
2.622385636748378435e+00 -2.473147781708324278e+00 1.102434386871260230e+01 2.457274594255646760e-01
2.645912078009518442e+00 -1.884661073897059280e+00 1.102749747515138878e+01 2.646404028372373318e-01
2.605639500644008955e+00 -2.181152103868104319e+00 1.102808659689624093e+01 2.285184915082639767e-01
2.666647661320667329e+00 -2.678761021842167800e+00 1.103740303890945462e+01 2.762108883534175607e-01
2.722626414025565822e+00 -2.203100279421827068e+00 1.103766046739916362e+01 2.835894865139080290e-01
2.692462165882273162e+00 -1.909637289770531599e+00 1.104079120953313797e+01 2.839394889728366067e-01
2.626002039373389607e+00 -2.504217505523536502e+00 1.104490917342753242e+01 2.490347063154670637e-01
2.650082705019813023e+00 -1.882032658929373437e+00 1.104515537954201854e+01 2.673514312719220132e-01
2.709550975298439912e+00 -2.465391632690875134e+00 1.105076106542646031e+01 2.849825575086428753e-01
2.644122943406198800e+00 -2.623135642536565282e+00 1.105487231964441541e+01 2.634181756251173234e-01
2.660858954163829448e+00 -2.672767591883037142e+00 1.106488625513443580e+01 2.734614652044887739e-01
2.652907233291997180e+00 -1.882092610907527996e+00 1.106609449848367532e+01 2.690776897689388103e-01
2.678922449792906946e+00 -1.888694883872298114e+00 1.107328612291905223e+01 2.808091529244592377e-01
2.676090061078391535e+00 -2.667059059041785751e+00 1.107531176336220291e+01 2.798966912033969412e-01
2.702028181187118516e+00 -1.945811528894987763e+00 1.107634167774079437e+01 2.849231757685120603e-01
2.721137386058167351e+00 -2.122922697389508784e+00 1.107734825142092028e+01 2.838439762845088032e-01
2.641611088549189024e+00 -2.608641481006689133e+00 1.108015670853410661e+01 2.616422109586455935e-01
2.698160255371315763e+00 -1.932122155225403093e+00 1.108218417083800489e+01 2.846478747853096736e-01
2.655310779108491559e+00 -2.660979931684307687e+00 1.108369386464465123e+01 2.704768470352653109e-01
2.693036765959017309e+00 -1.917115646571301291e+00 1.108612779078080557e+01 2.840272785054729354e-01
2.720160810340622959e+00 -2.284644495715537627e+00 1.109077343248842595e+01 2.839975059036941030e-01
2.644210777525355383e+00 -1.895079470501493724e+00 1.109285092156386909e+01 2.634790086962868205e-01
2.675130950488692427e+00 -1.887251857801069743e+00 1.109508420992220579e+01 2.795675085254696324e-01
2.625768817465656824e+00 -1.944040325809371916e+00 1.110097878192004650e+01 2.488258053801886138e-01
2.685377677572226673e+00 -1.901912126823651406e+00 1.110108638153572791e+01 2.825556460949144033e-01
2.621504415206280747e+00 -2.454972581634674356e+00 1.110387920689975694e+01 2.448995520411170468e-01
2.720375475743201044e+00 -2.269048912680141417e+00 1.111187724203935723e+01 2.839646665262625103e-01
2.609745985744491126e+00 -2.067242567543022158e+00 1.111460014211345815e+01 2.330268307070676170e-01
2.662924428725350623e+00 -1.884270433923139754e+00 1.111656589444094756e+01 2.744852132773075160e-01
2.690031038079700565e+00 -1.913591908329734803e+00 1.111669898891962482e+01 2.835274560838618729e-01
2.632529988027550782e+00 -1.923402015003260912e+00 1.111816638303216642e+01 2.546367007256839510e-01
2.716245197893421004e+00 -2.050510374208778241e+00 1.112262998096444022e+01 2.845066662213637798e-01
2.665087051656830130e+00 -1.885251138563471596e+00 1.112348976339628592e+01 2.755063139519630111e-01
2.655319135763904992e+00 -2.657265252801934707e+00 1.113358298461217188e+01 2.704815996548544654e-01
2.645069365650179805e+00 -2.621242380332418076e+00 1.113376450379017868e+01 2.640691442511449161e-01
2.689695671590775827e+00 -1.915146123909398979e+00 1.113463410147807231e+01 2.834654630474575110e-01
2.700932982263764881e+00 -1.950399892122560264e+00 1.113705002358595308e+01 2.848620950852880918e-01
2.614419484477267019e+00 -2.018024413052103672e+00 1.113793160658221382e+01 2.379297081271951053e-01
2.625740148286088260e+00 -1.950071391855621616e+00 1.113969978456920096e+01 2.488000841831909948e-01
2.649889536510539489e+00 -2.640326366740374908e+00 1.114060229739922825e+01 2.672301345851991750e-01
2.671899354982398833e+00 -1.890155178572464401e+00 1.114096832703263651e+01 2.783831342566297495e-01
2.716362738944380517e+00 -2.056852867571495658e+00 1.114130160540532266e+01 2.844938621241245302e-01
2.631375982480248066e+00 -1.930246820427525600e+00 1.114254441315790523e+01 2.536808377417744120e-01
2.719533917335481110e+00 -2.111732657081201836e+00 1.114497098482246074e+01 2.840904766706625617e-01
2.610231333473804316e+00 -2.072986949687410707e+00 1.115512383913910810e+01 2.335472924838639663e-01
2.652905017675907473e+00 -2.648914452497425742e+00 1.115724693019780212e+01 2.690763703972645082e-01
2.611631359883443082e+00 -2.052924947101022024e+00 1.115734562112657180e+01 2.350339440236810795e-01
2.718984342758429484e+00 -2.292583502116794847e+00 1.115906221642469021e+01 2.841683888206525954e-01
2.607733708636179593e+00 -2.190855924255764364e+00 1.115994330659938605e+01 2.308410471781351114e-01
2.628596539795137410e+00 -1.942121359215161602e+00 1.116037783453555576e+01 2.513178871663154235e-01
2.607899923600349279e+00 -2.142141953868497595e+00 1.116189158813838667e+01 2.310232985322801524e-01
2.655092813271774155e+00 -1.892108029832625160e+00 1.116227149157445453e+01 2.703526108584262122e-01
2.639483198616468851e+00 -2.589994983777968329e+00 1.116345190005117161e+01 2.600828729674873885e-01
2.608947250089622028e+00 -2.247278006598987243e+00 1.116628166473212680e+01 2.321646099263924290e-01
2.704013558408890017e+00 -2.508157815567679361e+00 1.116670367248462448e+01 2.849999245002300396e-01
2.696406479310527793e+00 -2.569790094447826689e+00 1.117094177681212308e+01 2.844682757884366975e-01
2.689306884520573870e+00 -1.920691101286772007e+00 1.118388500890340076e+01 2.833920310107695961e-01
2.632233041445322552e+00 -2.540485090893986886e+00 1.118434030233005672e+01 2.543921537159178348e-01
2.667831985883784007e+00 -1.893466881382523281e+00 1.118644532066068997e+01 2.767275193674195721e-01
2.668059186652638637e+00 -1.893580598415298244e+00 1.118667618958439469e+01 2.768248481723373788e-01
2.699880391422214032e+00 -1.953958734364343197e+00 1.118906687106045794e+01 2.847908310228017270e-01
2.660214936083350690e+00 -2.662211682218222020e+00 1.119491234998523765e+01 2.731325647781060462e-01
2.703176982272151641e+00 -2.512544089429038507e+00 1.119601119701298941e+01 2.849729241944878866e-01
2.608317829275180966e+00 -2.176607015793460942e+00 1.120144314813239639e+01 2.314801675199437414e-01
2.717258156026649996e+00 -2.089998707637254149e+00 1.120852797542690205e+01 2.843912826707425956e-01
2.609611945077297879e+00 -2.247574717518348475e+00 1.121273076518428624e+01 2.328826311951269212e-01
2.629422423004599274e+00 -2.515521239662401154e+00 1.121455945351669570e+01 2.520289773685859269e-01
2.610171114453404773e+00 -2.262330872278610627e+00 1.121862514336906713e+01 2.334828589509908014e-01
2.676562744432061880e+00 -1.904318759766538527e+00 1.122388209326421560e+01 2.800551640604853620e-01
2.626231834210481786e+00 -2.486796966737048198e+00 1.122440388114051579e+01 2.492399464589656055e-01
2.714389601946286756e+00 -2.370389848344621075e+00 1.123036957780942124e+01 2.846884610164253648e-01
2.614373413625418419e+00 -2.040549227748294392e+00 1.123150042655112912e+01 2.378825604710785857e-01
2.702098159419243473e+00 -1.970611924555464967e+00 1.123576318820894393e+01 2.849266255629389621e-01
2.717525922858506249e+00 -2.108275814639998469e+00 1.124445286338411698e+01 2.843588768163649028e-01
2.719459133195468947e+00 -2.183040798977297303e+00 1.124542854833406125e+01 2.841012759369417329e-01
2.614185444805081193e+00 -2.338505421864642386e+00 1.124891671822645378e+01 2.376899538943982038e-01
2.613156163402762466e+00 -2.320298022387787817e+00 1.124902626894088797e+01 2.366283165063089167e-01
2.652655224826502511e+00 -1.904752683200262142e+00 1.125148332575907162e+01 2.689272721574605951e-01
2.612882820874591339e+00 -2.314121669891806565e+00 1.125299572794274106e+01 2.363444031912696475e-01
2.621573427657321265e+00 -1.989348955968099464e+00 1.125335248367172269e+01 2.449647006219508039e-01
2.702590718703781647e+00 -1.976008132902705050e+00 1.125504820127494554e+01 2.849493684531913540e-01
2.691507504326189792e+00 -1.935968020188994165e+00 1.125651860382791902e+01 2.837855215294343703e-01
2.718555235287117178e+00 -2.262613977976036583e+00 1.125683207209193171e+01 2.842268894666647450e-01
2.641324624928047982e+00 -1.921570114601008683e+00 1.126153444044968310e+01 2.614352182558765114e-01
2.643526157722190906e+00 -1.917759269156093183e+00 1.126318327633310723e+01 2.630025777255389774e-01
2.708863776217458774e+00 -2.014771108589192394e+00 1.126656939853728545e+01 2.850032297990066077e-01
2.626297059420554358e+00 -1.967826931709354632e+00 1.126787963861183073e+01 2.492980951346516760e-01
2.652454906087269748e+00 -2.638823132118127024e+00 1.126887132100071831e+01 2.688072034766197937e-01
2.685046272486807606e+00 -1.923346540956214490e+00 1.127385054466841652e+01 2.824772576534282931e-01
2.717033637087966191e+00 -2.304054124692409111e+00 1.127407427822588026e+01 2.844178405084801797e-01
2.701264109710469707e+00 -1.974002629930875719e+00 1.128113790347879331e+01 2.848819680816856437e-01
2.676608943707918797e+00 -1.911631661836745932e+00 1.128250461364077850e+01 2.800705197531724311e-01
2.617593475440491702e+00 -2.383260956013468324e+00 1.128348791369125514e+01 2.411211038476496205e-01
2.659149013156142161e+00 -1.905110355122442423e+00 1.128505312502556990e+01 2.725780713707788849e-01
2.629464653650945838e+00 -2.508282792389200822e+00 1.128604574077838230e+01 2.520651345261591958e-01
2.620668176863398813e+00 -2.000949014426810280e+00 1.128619990860179989e+01 2.441059274381922328e-01
2.701685630518328551e+00 -2.515515109173572572e+00 1.128694623160749799e+01 2.849055036017853482e-01
2.718361649036325822e+00 -2.157845339273782415e+00 1.129076045559273922e+01 2.842526115775913520e-01
2.685834106232835250e+00 -1.927534666301185862e+00 1.129387002424219943e+01 2.826616090923981250e-01
2.679199333660643667e+00 -2.642106033956181044e+00 1.129784974066335046e+01 2.808935689958585447e-01
2.614837015770986373e+00 -2.338515848442897838e+00 1.129917189742960382e+01 2.383559229114388112e-01
2.647874688617742667e+00 -2.619800163163311435e+00 1.130031864311014544e+01 2.659402314842264636e-01
2.670236342634617621e+00 -1.908904595084382816e+00 1.130421877760191407e+01 2.777284219795197462e-01
2.665300757276120702e+00 -2.658202694150697099e+00 1.130675077311221344e+01 2.756043955600349094e-01
2.697549275423202442e+00 -1.962707371839228943e+00 1.130777757765171643e+01 2.845891851743206913e-01
2.714752956543822648e+00 -2.344874068333146155e+00 1.131092153707205838e+01 2.846558750561843931e-01
2.624556104950645175e+00 -1.983438232836264969e+00 1.131238379369246871e+01 2.477298159220428508e-01
2.701530537406714227e+00 -2.513908340589256163e+00 1.131244218009525504e+01 2.848970735742296645e-01
2.613818845200151841e+00 -2.069868873566421463e+00 1.131438194971616262e+01 2.373131797044109315e-01
2.664571149544447959e+00 -1.908581850769877519e+00 1.131778130801792237e+01 2.752674461183519661e-01
2.685923959575374553e+00 -1.931067897779227049e+00 1.131926289274611186e+01 2.826821964570643830e-01
2.681194543575409650e+00 -2.634212178619539380e+00 1.131959462257091076e+01 2.814766815387253485e-01
2.695520286993771109e+00 -1.957392192624400451e+00 1.132134176854866325e+01 2.843645261340458918e-01
2.665341555187451306e+00 -1.909419512483455650e+00 1.132365363203000364e+01 2.756230623468877150e-01
2.630009356665502729e+00 -1.961532748088669509e+00 1.132418008259480402e+01 2.525297238005673184e-01
2.674167273423912139e+00 -1.914391831513275744e+00 1.132468957046352642e+01 2.792264644110185601e-01
2.718055194615397685e+00 -2.179888872515036269e+00 1.132995896838024130e+01 2.842924793290427798e-01
2.713162690961184786e+00 -2.369668727879700398e+00 1.133048749126520782e+01 2.847876519499064618e-01
2.618257021655027827e+00 -2.384013359878218719e+00 1.133152369928223280e+01 2.417741420813120101e-01
2.688775252699595608e+00 -1.939205430608015979e+00 1.133188360417629070e+01 2.832889007498011757e-01
2.711468321090594102e+00 -2.052193347353130637e+00 1.133940188991356557e+01 2.848971365964898528e-01
2.611415001013865478e+00 -2.128932582032733833e+00 1.134246710068377340e+01 2.348056209424121410e-01
2.693772036297441996e+00 -1.955019663080474590e+00 1.134488876047265649e+01 2.841342652322987328e-01
2.623248437887076623e+00 -2.442215929450759493e+00 1.134535066648219725e+01 2.465297011532525118e-01
2.611241184070212107e+00 -2.139982388455048401e+00 1.134928652415727512e+01 2.346218154971231873e-01
2.643416755417008712e+00 -1.929662581059305326e+00 1.135267394986128231e+01 2.629259614150549762e-01
2.613513775121011573e+00 -2.299347933763300933e+00 1.135309687306806303e+01 2.369985043587865547e-01
2.714428264631026266e+00 -2.092727197300309427e+00 1.135612710416441473e+01 2.846850634542657521e-01
2.632322327778944704e+00 -1.958879273097644091e+00 1.136108442187484435e+01 2.544657874760726246e-01
2.675391376094572671e+00 -1.920180072319812137e+00 1.136123347559554908e+01 2.796579017807671041e-01
2.611191186519878471e+00 -2.153398004584982317e+00 1.136168919435151459e+01 2.345688826379932757e-01
2.691103670223605082e+00 -1.949461227748730874e+00 1.136197245132521694e+01 2.837173435069105798e-01
2.710193479454552357e+00 -2.409367047163870623e+00 1.136429218067943125e+01 2.849584833963678676e-01
2.631642361276250508e+00 -1.962305797082384728e+00 1.136824726633831872e+01 2.539027929251777560e-01
2.613897722756860276e+00 -2.087006276090063395e+00 1.137129588979961525e+01 2.373943725067337307e-01
2.707937710015947186e+00 -2.438185159180479289e+00 1.137154294413648081e+01 2.850227877318747827e-01
2.711185410982919208e+00 -2.393251123620674825e+00 1.137189479537443582e+01 2.849123095874919742e-01
2.711121351983459604e+00 -2.393998031221229894e+00 1.137309918885303439e+01 2.849156217092910226e-01
2.612693174393744489e+00 -2.112454519485505777e+00 1.137757884181427492e+01 2.361469348416941894e-01
2.611217479948046094e+00 -2.187500981009313339e+00 1.137938684299012237e+01 2.345967231909799333e-01
2.621274504055217225e+00 -2.015090416336748014e+00 1.138003809474257011e+01 2.446821313488511396e-01
2.616602867280153788e+00 -2.054559866846550342e+00 1.138003900391908907e+01 2.401370796143207920e-01
2.622644948004866361e+00 -2.429841421599779672e+00 1.138598788238753734e+01 2.459694392040045752e-01
2.619693898365945017e+00 -2.029155621746809413e+00 1.139212239072850608e+01 2.431714973384750400e-01
2.716840138395520299e+00 -2.251098154793549799e+00 1.139217181841922866e+01 2.844402796654939003e-01
2.639660308760802376e+00 -2.570474791921176116e+00 1.139243304095973031e+01 2.602145804270895590e-01
2.716392551618555640e+00 -2.151312128898886566e+00 1.139383769947269087e+01 2.844905901350090471e-01
2.707208295012463406e+00 -2.028476919170629333e+00 1.139686939854228420e+01 2.850314840000151562e-01
2.631452980231696159e+00 -1.967474996474284588e+00 1.139768951478374603e+01 2.537450756984622746e-01
2.665536637117817520e+00 -2.651021232729675159e+00 1.139812792274635811e+01 2.757120650178335186e-01
2.640229081390370158e+00 -2.573052663396047546e+00 1.140089311544596384e+01 2.606351897136844897e-01
2.647929140549875271e+00 -1.928881267348085515e+00 1.140118923310436294e+01 2.659756845838951445e-01
2.686180853067507535e+00 -1.942689352398640157e+00 1.140200843947887321e+01 2.827405614986843729e-01
2.620469370238322604e+00 -2.400615516317864628e+00 1.140603719138404237e+01 2.439161085813142948e-01
2.618790160515925169e+00 -2.377760733752866784e+00 1.140769184156095406e+01 2.422952936639178600e-01
2.614139047064025334e+00 -2.096203734767853710e+00 1.140858253811890854e+01 2.376423509699225611e-01
2.709661210868005377e+00 -2.408806522395765093e+00 1.140885037963307624e+01 2.849787530426411974e-01
2.645147053837215267e+00 -2.598441435837409497e+00 1.140893030386346041e+01 2.641221377720768260e-01
2.713358136469702142e+00 -2.093555324972391940e+00 1.140963056336487824e+01 2.847729709221686334e-01
2.709031606952176485e+00 -2.417444217920593275e+00 1.140986948797290523e+01 2.849986653781505508e-01
2.678651322083621000e+00 -2.634056212504740646e+00 1.141192925402102887e+01 2.807256663340955138e-01
2.715478032285228327e+00 -2.294048685140711363e+00 1.141288605006538681e+01 2.845864652117378601e-01
2.663009542520117456e+00 -1.921096657482807668e+00 1.141946803217369855e+01 2.745263828334329470e-01
2.683164419889224384e+00 -1.939541160546381704e+00 1.142426040782751961e+01 2.820089972373387432e-01
2.708221645443778414e+00 -2.042184415360773997e+00 1.142515614559703430e+01 2.850178041044073574e-01
2.716535712000622826e+00 -2.185885550689156354e+00 1.142522967456720195e+01 2.844747404803775748e-01
2.715873325546103167e+00 -2.273332216698813024e+00 1.142645289782009677e+01 2.845461642779676947e-01
2.616665797490662637e+00 -2.340939968937279403e+00 1.142650908828302292e+01 2.401999158963263881e-01
2.626149986055017482e+00 -2.461343566827723706e+00 1.142766914182346127e+01 2.491669114492694737e-01
2.652598950198491234e+00 -1.926999179827840525e+00 1.142806669210670911e+01 2.688935868451259315e-01
2.627530870497396087e+00 -1.988693036918088630e+00 1.142901516565510356e+01 2.503891410412686924e-01
2.693368543307821827e+00 -1.966544779049448133e+00 1.143296174722527248e+01 2.840762980387158687e-01
2.612385702280049848e+00 -2.162397129684045183e+00 1.143706603035895242e+01 2.358259320361554001e-01
2.705863921151897333e+00 -2.027241493609393430e+00 1.143895260346711495e+01 2.850320233640356027e-01
2.694098159190920772e+00 -2.558463486688713040e+00 1.144014196901336078e+01 2.841797952576314845e-01
2.660657487140366317e+00 -1.924040157731628398e+00 1.144080010743704356e+01 2.733590712030095626e-01
2.675950087315324577e+00 -1.930977910771005446e+00 1.144122451425421083e+01 2.798492868710339421e-01
2.634628042441451434e+00 -2.531997741579639971e+00 1.144387192286599308e+01 2.563366139918310527e-01
2.671850139859775375e+00 -1.927569734679587921e+00 1.144492425166430571e+01 2.783641999671682132e-01
2.651014898003886788e+00 -1.930890410571201032e+00 1.144586501559985514e+01 2.679309569906017097e-01
2.675039166622339426e+00 -2.639552254961823330e+00 1.144605151929680886e+01 2.795354709167248708e-01
2.707383640136740155e+00 -2.039952884265057165e+00 1.144640782692380654e+01 2.850299332329786495e-01
2.681883579908456827e+00 -1.940544006602498373e+00 1.144923617573482488e+01 2.816677814650226375e-01
2.640175682861040318e+00 -2.568069330440023723e+00 1.145028249711421431e+01 2.605958542104338527e-01
2.659981733844495988e+00 -2.641620108670875045e+00 1.145132649324938079e+01 2.730123317539616123e-01
2.714661197903101453e+00 -2.134471326674042491e+00 1.145541532723513356e+01 2.846642425034101587e-01
2.707141084399235176e+00 -2.040592961469934963e+00 1.145853383862663399e+01 2.850319878478914659e-01
2.712591728875714647e+00 -2.348638579916922708e+00 1.145982022800283673e+01 2.848281091174010848e-01
2.634493833311574384e+00 -1.966523594929229013e+00 1.145994164212433652e+01 2.562293375592558653e-01
2.715388298219576502e+00 -2.158655699290167096e+00 1.146090233682645199e+01 2.845953719810404570e-01
2.684811861764457408e+00 -2.607977101910899709e+00 1.146149480041838586e+01 2.824210747872410998e-01
2.675621404944166670e+00 -2.636989430731196737e+00 1.146271533800847209e+01 2.797371176066959508e-01
2.614305493252191415e+00 -2.280272126840721558e+00 1.146450258482943418e+01 2.378130095964203494e-01
2.680796006050629288e+00 -1.940996304225159008e+00 1.146655833788364198e+01 2.813637416493228738e-01
2.715977168639366557e+00 -2.226022516700014275e+00 1.146708099243892676e+01 2.845352893133801242e-01
2.628794297205875097e+00 -1.989648925061139106e+00 1.146924711885534443e+01 2.514888475283251212e-01
2.615491932708968736e+00 -2.306911035315355907e+00 1.147039633914758738e+01 2.390205582765472792e-01
2.644010645370962198e+00 -2.587025133997660209e+00 1.147355347855655872e+01 2.633402742215208425e-01
2.699641523207252369e+00 -1.997955187410805911e+00 1.147465516515583062e+01 2.847729449883930619e-01
2.703748827593189130e+00 -2.020789189340251646e+00 1.147763554705579381e+01 2.849922214011967325e-01
2.612941730360722303e+00 -2.210429114059407230e+00 1.147892997133699744e+01 2.364056610218421839e-01
2.702560758998783452e+00 -2.014083390828078191e+00 1.147965825376737925e+01 2.849480621231207933e-01
2.619373055421176044e+00 -2.052036668215587500e+00 1.148107363765317324e+01 2.428614685010329344e-01
2.707591366123216936e+00 -2.424170916044027901e+00 1.148220992911422123e+01 2.850276540100694644e-01
2.616118318967783463e+00 -2.316015020469180730e+00 1.148415980426728922e+01 2.396517807534336297e-01
2.705041411985568800e+00 -2.030590445704696823e+00 1.148492144320321451e+01 2.850224517935087132e-01
2.703712644730721593e+00 -2.469432523053820994e+00 1.148925502396020271e+01 2.849911080690568643e-01
2.671893153293973810e+00 -1.934105895307584477e+00 1.149581073348034010e+01 2.783807497938500242e-01
2.714003904212350271e+00 -2.301682735089132681e+00 1.149920754242678456e+01 2.847214456855515774e-01
2.664363993199038827e+00 -1.931336045520027911e+00 1.150004051705549024e+01 2.751706985149819928e-01
2.617376218668991950e+00 -2.334582028144945642e+00 1.150498735891721580e+01 2.409062244616113901e-01
2.660672135732485621e+00 -1.932202500767484121e+00 1.150514267075794805e+01 2.733665314361426457e-01
2.698698422401366148e+00 -1.998610124621500228e+00 1.150519529207118552e+01 2.846961343822216883e-01
2.686581376277615618e+00 -1.957997984376429690e+00 1.150665867708226386e+01 2.828300957268526372e-01
2.646082549497852821e+00 -2.594069968977552154e+00 1.150670608638193571e+01 2.647550026480444130e-01
2.674897043001426944e+00 -1.938312263926189605e+00 1.150691414216848507e+01 2.794856772820763502e-01
2.715275422560499141e+00 -2.234726555518565583e+00 1.150800814383063475e+01 2.846064486706227359e-01
2.646808600444188642e+00 -1.944967095153899095e+00 1.151032114129296247e+01 2.652394756716437429e-01
2.642059862801199088e+00 -2.573026599668512659e+00 1.151200705623029386e+01 2.619646528868172508e-01
2.684323579491191047e+00 -2.605266543942818203e+00 1.151316200060223949e+01 2.823020843069104502e-01
2.649543330070436742e+00 -1.941717681862743072e+00 1.151518535919774955e+01 2.670117030686787740e-01
2.613768279383673843e+00 -2.166308866237218300e+00 1.151746850200228067e+01 2.372610932964612229e-01
2.709407607326652201e+00 -2.074881773388479900e+00 1.151834055487504216e+01 2.849873034525634008e-01
2.627620213655292858e+00 -2.463897836628659022e+00 1.151902457253888024e+01 2.504674894891152359e-01
2.614286325374616915e+00 -2.144972528692377978e+00 1.151961742786214771e+01 2.377933722995075883e-01
2.619420527677290611e+00 -2.061159815669569628e+00 1.152009632266706163e+01 2.429074127879215506e-01
2.679418112693192633e+00 -1.946126325009003732e+00 1.152167478471542950e+01 2.809596676762710632e-01
2.693622606490606142e+00 -1.980713577048099250e+00 1.152168898936469255e+01 2.841130085457312937e-01
2.686216921525269807e+00 -2.595879869855982403e+00 1.152224237441278909e+01 2.827486973856407904e-01
2.624496681142885812e+00 -2.430615657303059063e+00 1.152246890446922478e+01 2.476756916569213818e-01
2.674698143799445482e+00 -2.633548583589222503e+00 1.152380016845158650e+01 2.794156152445925190e-01
2.707387142784305922e+00 -2.057023787177901575e+00 1.152488085826855269e+01 2.850298987750425894e-01
2.644303444327251285e+00 -2.583735208843747966e+00 1.152508852712595733e+01 2.635430959126336958e-01
2.634765033177670190e+00 -1.975575055078721443e+00 1.152550940675332214e+01 2.564459074268146122e-01
2.713569916116085778e+00 -2.140869133998835050e+00 1.152572664945068226e+01 2.847565838218829026e-01
2.675042295144518079e+00 -1.941302543550826876e+00 1.152863678050842999e+01 2.795365644836266261e-01
2.705382269636339654e+00 -2.444056929874225403e+00 1.153053423476382022e+01 2.850273304481197867e-01
2.613760722001486680e+00 -2.201557110391693328e+00 1.153091642544538153e+01 2.372533062118991620e-01
2.711764257273131751e+00 -2.108861151472388951e+00 1.153217774894582170e+01 2.848803133177205127e-01
2.657218179732014907e+00 -2.629735147447354038e+00 1.153225963692577771e+01 2.715415055161189417e-01
2.709108540077004967e+00 -2.392499859919637650e+00 1.153359827806536764e+01 2.849964684471892884e-01
2.650639025461423604e+00 -1.942960171319892959e+00 1.153473478756576753e+01 2.676984462523773201e-01
2.639179759457722874e+00 -2.553047658601590442e+00 1.154100837360141085e+01 2.598564111953185485e-01
2.652486530945938892e+00 -2.616144480594404964e+00 1.154183349472898179e+01 2.688261886809631962e-01
2.615716926064077796e+00 -2.119411674795506961e+00 1.154247631826141607e+01 2.392477904920681797e-01
2.649432166576002334e+00 -1.946215098216635520e+00 1.154785419722912820e+01 2.669412843895458409e-01
2.657402828476847834e+00 -1.939380611027402113e+00 1.155136115508790873e+01 2.716424252791865279e-01
2.656217870611588427e+00 -1.940235215808941316e+00 1.155258979658329821e+01 2.709882014777468817e-01
2.657585834367020006e+00 -1.939585941230987709e+00 1.155367747818425350e+01 2.717420733458710824e-01
2.619453484395067644e+00 -2.357841102495475738e+00 1.155614323130269483e+01 2.429392940159314229e-01
2.713966005501751599e+00 -2.171505679557613533e+00 1.155765884571818880e+01 2.847245975759734593e-01
2.614612670367060243e+00 -2.235229082882351115e+00 1.156386243528154623e+01 2.381271525264158917e-01
2.619885707568805788e+00 -2.068523600372577764e+00 1.156737062502944724e+01 2.433562952692831238e-01
2.706930433465147168e+00 -2.417429888906454494e+00 1.156896411024742832e+01 2.850332418269971857e-01
2.621568008405047223e+00 -2.385618423146119493e+00 1.157369090782271392e+01 2.449595866974569880e-01
2.614544804332466388e+00 -2.188461351586329595e+00 1.157479681967364016e+01 2.380578377309610638e-01
2.705599250493003982e+00 -2.053567459423547792e+00 1.157675093611792683e+01 2.850297636230725296e-01
2.702678304334594994e+00 -2.032946453086085459e+00 1.157729075170928468e+01 2.849531302448246595e-01
2.672698980037846006e+00 -2.632145432791631379e+00 1.157743679557939842e+01 2.786869991741414698e-01
2.626549817047683533e+00 -2.020365970354532692e+00 1.157867579128948776e+01 2.495229835984361932e-01
2.649560497053015773e+00 -1.950292296821297899e+00 1.157946484747825799e+01 2.670225655887654148e-01
2.667406095165466784e+00 -1.942329303871012103e+00 1.157975463602793198e+01 2.765435300367548033e-01
2.647617411329873160e+00 -1.953183579685289661e+00 1.158023557904884981e+01 2.657722752962891621e-01
2.714088415618608696e+00 -2.204503962891834146e+00 1.158063167221890666e+01 2.847143597234814694e-01
2.702169349487693051e+00 -2.472449223568728094e+00 1.158170467390210057e+01 2.849300792664870574e-01
2.615560313341862564e+00 -2.143502277842431081e+00 1.158293009443879740e+01 2.390896788463731659e-01
2.620295603800394613e+00 -2.069229326889954201e+00 1.158630372254913077e+01 2.437498382093825078e-01
2.685156786758249758e+00 -1.966573197638165293e+00 1.159130632948110673e+01 2.825035336130254371e-01
2.680868799276447501e+00 -1.958205041276723790e+00 1.159341631647497017e+01 2.813845019516464929e-01
2.615357505350514700e+00 -2.157897608733302164e+00 1.159388352540778122e+01 2.388845248383107411e-01
2.630400270693875164e+00 -2.003968384565062877e+00 1.159669747564606013e+01 2.528611111186773175e-01
2.615491757599166078e+00 -2.253015825396670113e+00 1.159717293638760438e+01 2.390203812052135723e-01
2.702276473171146609e+00 -2.034985573161941730e+00 1.160111891148274310e+01 2.849351701275186777e-01
2.675289626958545774e+00 -1.951905213704357989e+00 1.160678391930657405e+01 2.796226745357814902e-01
2.619066612045633402e+00 -2.089456568678236259e+00 1.160907746765566984e+01 2.425642859591589373e-01
2.709946120738041753e+00 -2.360252269303234840e+00 1.160917677650687807e+01 2.849682947427014112e-01
2.616307531522696905e+00 -2.275273603454009752e+00 1.161040324418903147e+01 2.398415968433226519e-01
2.665947302327650537e+00 -1.945992025485040244e+00 1.161142842354557558e+01 2.758980417406801111e-01
2.710002049410082492e+00 -2.108360537830001213e+00 1.161165314502030554e+01 2.849661358430930491e-01
2.707823289111013221e+00 -2.395221806361354844e+00 1.161506498861789716e+01 2.850245428208671439e-01
2.635727267912854277e+00 -1.986489346717934090e+00 1.161672001767718676e+01 2.572077177486026822e-01
2.674024124781988476e+00 -1.951997577267927664e+00 1.161788406935947116e+01 2.791749240591752668e-01
2.666123070763807057e+00 -2.632662247285835644e+00 1.161897142654307302e+01 2.759770688182381360e-01
2.618651243107092075e+00 -2.327760583878904388e+00 1.162096320598009314e+01 2.421598039677674841e-01
2.647146769562092050e+00 -1.959565410796305196e+00 1.162121784783987088e+01 2.654631268800666244e-01
2.636415056600132090e+00 -1.986149602079071208e+00 1.162903162591146078e+01 2.577459417248039175e-01
2.660048470090776274e+00 -2.626529208506115154e+00 1.163026512170314497e+01 2.730468009495549686e-01
2.651803185902153803e+00 -1.954478442135836769e+00 1.163082927852789616e+01 2.684134851631836405e-01
2.678984393490308147e+00 -1.960409534552350230e+00 1.163246733180023362e+01 2.808281122235067317e-01
2.672691784960284700e+00 -1.952707459347347907e+00 1.163293096406820482e+01 2.786842966536431931e-01
2.656632079894529763e+00 -1.950573002634741648e+00 1.163318554124120752e+01 2.712186630343435545e-01
2.710966161613805880e+00 -2.132945298225483288e+00 1.163711253416062519e+01 2.849234566792598899e-01
2.615741782072743771e+00 -2.183865162158206807e+00 1.163943324359279607e+01 2.392728593360891887e-01
2.704733222722256247e+00 -2.433256816729346017e+00 1.164185593065967872e+01 2.850169294437681078e-01
2.656084719234213853e+00 -1.952229583522541168e+00 1.164291820451793136e+01 2.709137125951908143e-01
2.712728859865693121e+00 -2.266951059922946321e+00 1.164439877939811296e+01 2.848187228144498095e-01
2.681343511825801773e+00 -2.604440613260857074e+00 1.164565526193294254e+01 2.815184439142712769e-01
2.704339417489570518e+00 -2.058606121071208328e+00 1.164602545507753995e+01 2.850083371391279874e-01
2.708905031817304465e+00 -2.104724754674389686e+00 1.164851294336919452e+01 2.850021367988064824e-01
2.622653225509553820e+00 -2.386207259476599507e+00 1.164908230633269426e+01 2.459771511631980712e-01
2.662062482840695576e+00 -2.627264969842976416e+00 1.165212033112007362e+01 2.740637548363551446e-01
2.663663391732774777e+00 -1.951051202722239086e+00 1.165249263418532522e+01 2.748399655221538396e-01
2.642033170557116506e+00 -1.974182081882404516e+00 1.165293216537735077e+01 2.619455372411642613e-01
2.706712186747997961e+00 -2.081842459845743676e+00 1.165608344237809213e+01 2.850340209922854751e-01
2.616389636378113615e+00 -2.249783836427688311e+00 1.165794767628862871e+01 2.399238398319933352e-01
2.616117298229630794e+00 -2.181121600141356254e+00 1.165805571307413224e+01 2.396507556806438122e-01
2.617285017832026384e+00 -2.139784643377050877e+00 1.166188773388369704e+01 2.408158653255307591e-01
2.681102857362768876e+00 -2.603728225933624962e+00 1.166207892736116136e+01 2.814508552649530038e-01
2.708322363786538123e+00 -2.376206717278690927e+00 1.166243024660758110e+01 2.850158210669829217e-01
2.616145622487190181e+00 -2.188268236225738850e+00 1.166420898673367468e+01 2.396791959227779767e-01
2.618591880316075038e+00 -2.114785008151971013e+00 1.166473405482233439e+01 2.421018405303561882e-01
2.712516761417601785e+00 -2.254142857522340115e+00 1.166961905552504497e+01 2.848331521326170623e-01
2.616266459756030116e+00 -2.226797750342920157e+00 1.167116653717962471e+01 2.398004278714847559e-01
2.619190741823744784e+00 -2.107660185822423760e+00 1.167125919456430339e+01 2.426847902141077706e-01
2.617322187434500069e+00 -2.147433448475422058e+00 1.167794636283478660e+01 2.408527030436664051e-01
2.690201586080854135e+00 -1.993169691757033180e+00 1.167827937165867880e+01 2.835585028085977899e-01
2.680512868061046383e+00 -1.969837709167460371e+00 1.168197477730614864e+01 2.812824320856379123e-01
2.616872820751039441e+00 -2.252822517597225627e+00 1.168401199830917569e+01 2.404063196761226928e-01
2.702175399461556715e+00 -2.051046236627199981e+00 1.168554706195097737e+01 2.849303701778350129e-01
2.632424621306692192e+00 -2.486546394795221104e+00 1.168643511061440243e+01 2.545500392959468283e-01
2.633943022092060549e+00 -2.004181522727807252e+00 1.168646258841430630e+01 2.557869653260787524e-01
2.679022038490455060e+00 -1.968266414445210888e+00 1.168899994014072163e+01 2.808396135172631647e-01
2.649922828515758777e+00 -2.593533806662981167e+00 1.168984245660702292e+01 2.672510692703897739e-01
2.619819012268052916e+00 -2.330950845890217504e+00 1.168990162605622096e+01 2.432920842646746074e-01
2.669419018461794302e+00 -1.957868262266816206e+00 1.169009144877852613e+01 2.773953867221702896e-01
2.640129846323262086e+00 -2.543522151277985088e+00 1.169025644605896197e+01 2.605620639041865694e-01
2.625893606705966832e+00 -2.420172363486277067e+00 1.169029622004268099e+01 2.489376564553057447e-01
2.622466613882380670e+00 -2.374487125279695743e+00 1.169375693658304094e+01 2.458031045524138314e-01
2.710574161672711924e+00 -2.149874719006799051e+00 1.169628454539935802e+01 2.849420556027334461e-01
2.621904464859047934e+00 -2.364777685048932376e+00 1.169904728578830699e+01 2.452764679780185253e-01
2.706103714356621115e+00 -2.086955772336648973e+00 1.170056005746416616e+01 2.850333986639792538e-01
2.648537076985667760e+00 -1.968559902973008979e+00 1.170158691872666168e+01 2.663692686525666042e-01
2.621784155833954522e+00 -2.362228322133939518e+00 1.170192046247247930e+01 2.451633030503427013e-01
2.617057470761912974e+00 -2.175419196952105505e+00 1.170327064457341670e+01 2.405900153628963145e-01
2.652306781891906162e+00 -2.600814295826820555e+00 1.170475431343745143e+01 2.687181328495331645e-01
2.703218749358936357e+00 -2.440900932136202961e+00 1.170572231411008168e+01 2.849744566447662830e-01
2.711987934072004336e+00 -2.212990762012930990e+00 1.170614242442272968e+01 2.848669521191596887e-01
2.672629262207347978e+00 -1.962930186328315729e+00 1.170942660504224087e+01 2.786607884622712139e-01
2.628579147515238468e+00 -2.446710286482929320e+00 1.171054823613895834e+01 2.513028308326412663e-01
2.625945354779856356e+00 -2.051350602704941739e+00 1.171410214038385078e+01 2.489839885293565480e-01
2.698861715155269181e+00 -2.486519490557284495e+00 1.171462236900861775e+01 2.847101411469897814e-01
2.676582949779151122e+00 -2.611982683976060926e+00 1.171775495933082034e+01 2.800618828217256162e-01
2.710099153562462782e+00 -2.321058584384831480e+00 1.171976435503810521e+01 2.849623049747845860e-01
2.667545300244774431e+00 -1.960982138572247679e+00 1.172041686854461062e+01 2.766038898267090262e-01
2.687427470276797514e+00 -1.991247526684253533e+00 1.172065596525819053e+01 2.830133745099164821e-01
2.701720001830972162e+00 -2.055319495499411175e+00 1.172170096859991162e+01 2.849073356629527876e-01
2.638697180417008514e+00 -2.530596880935203075e+00 1.172233540452153377e+01 2.594941469912427912e-01
2.689349048513968832e+00 -2.558404892660421481e+00 1.172279961077840582e+01 2.834000759163955996e-01
2.672734196399132678e+00 -2.618793123577056736e+00 1.172543550099627296e+01 2.787002183834169644e-01
2.710340193024618038e+00 -2.158968628776461784e+00 1.172689130096517651e+01 2.849523428853393825e-01
2.700732115826058433e+00 -2.465713076804468606e+00 1.172716275686705245e+01 2.848494461887967066e-01
2.650658489791655636e+00 -2.592803020777814993e+00 1.172725033207552592e+01 2.677105252193264784e-01
2.681468242528221246e+00 -1.978136805710917212e+00 1.172791770047013493e+01 2.815532217761191891e-01
2.682796587822333656e+00 -1.981572416886942634e+00 1.173280733713175294e+01 2.819128725164614657e-01
2.645807833552958233e+00 -1.977741739458768633e+00 1.173282992308310568e+01 2.645701651877331861e-01
2.622100170887511794e+00 -2.090261735090485740e+00 1.173562376250080419e+01 2.454602091533898689e-01
2.622772200824935229e+00 -2.369915503803200707e+00 1.173610705551423905e+01 2.460879135951522800e-01
2.617326389771117423e+00 -2.215931802656934568e+00 1.173628634344491850e+01 2.408568668920817446e-01
2.638439913994057751e+00 -1.997932373085756996e+00 1.174520770636180167e+01 2.592999638593951883e-01
2.710532457168967735e+00 -2.293636224351665476e+00 1.174793562092263066e+01 2.849439338389325171e-01
2.710215396705065061e+00 -2.172197516221961333e+00 1.175751174507204411e+01 2.849575812730633650e-01
2.627550600896531918e+00 -2.050060359547432931e+00 1.175979612173653344e+01 2.504064510168261259e-01
2.638071440175830062e+00 -2.001470675916958264e+00 1.176009920816184895e+01 2.590205611234299155e-01
2.693424531277685663e+00 -2.526571926661193235e+00 1.176076514769294512e+01 2.840844495528843661e-01
2.620166459558319172e+00 -2.315856569508937035e+00 1.176164297763402367e+01 2.436260477590669327e-01
2.620156197418704203e+00 -2.125927412388120885e+00 1.176390846758467212e+01 2.436162030979422410e-01
2.694384105242732197e+00 -2.022814229842988532e+00 1.176400706649855721e+01 2.842187438669900867e-01
2.635186876588671456e+00 -2.499510597854000871e+00 1.176618931907199617e+01 2.567811512841556287e-01
2.710719594597175153e+00 -2.269763078706184878e+00 1.176761859830524237e+01 2.849353545736827975e-01
2.622888053648045226e+00 -2.364326154224813958e+00 1.176862769347530069e+01 2.461956179392512656e-01
2.710975333054387537e+00 -2.229185995060713132e+00 1.176908495018644629e+01 2.849230010882206621e-01
2.631309919654680307e+00 -2.031885484063301828e+00 1.177755126683199904e+01 2.536256701082875709e-01
2.707093284125217103e+00 -2.120206644824842890e+00 1.177759531973480733e+01 2.850323156431898708e-01
2.630177053439356261e+00 -2.038115599885869322e+00 1.177891938313322129e+01 2.526720923896028648e-01
2.626842289797662211e+00 -2.416326651168990036e+00 1.177895976931320021e+01 2.497823222619320049e-01
2.619691307202075325e+00 -2.141974105823710950e+00 1.178061307486697729e+01 2.431689980919051752e-01
2.684527526774388662e+00 -1.992612326458832905e+00 1.178076878911594427e+01 2.823521067898733250e-01
2.628452977778727995e+00 -2.434181682145118319e+00 1.178267076101402822e+01 2.511935062456647771e-01
2.634329005920790667e+00 -2.018992080107107956e+00 1.178290374642025284e+01 2.560973134191451006e-01
2.638780047676120954e+00 -2.523917051450421223e+00 1.178586513021355486e+01 2.595565381059941057e-01
2.627177956478998322e+00 -2.058480864086992046e+00 1.178748552523553705e+01 2.500787900748872583e-01
2.704510339254030171e+00 -2.093400838917153894e+00 1.178827526331781250e+01 2.850122780663519872e-01
2.628756680000645218e+00 -2.436550794371754591e+00 1.178858292243751649e+01 2.514563610961406126e-01
2.704792767501552841e+00 -2.403756601956944738e+00 1.178885465179383374e+01 2.850180786612425132e-01
2.669552780680625848e+00 -1.971355116845151745e+00 1.178887443066681229e+01 2.774503988132970278e-01
2.665188407119088776e+00 -2.616971195597601163e+00 1.179095276086469113e+01 2.755528949748291545e-01
2.627028790227659005e+00 -2.060316461193745674e+00 1.179104467552238589e+01 2.499471978841553699e-01
2.624960489002141184e+00 -2.076728110351776735e+00 1.179126962625589137e+01 2.480970941558747200e-01
2.704784689089603678e+00 -2.402967355144840944e+00 1.179302136983000615e+01 2.850179250572671408e-01
2.666132319916337146e+00 -2.616999991900849309e+00 1.179303930373850662e+01 2.759812178138358330e-01
2.632023933912711389e+00 -2.468106271080002134e+00 1.179719914404053682e+01 2.542193576777178610e-01
2.709023216667211909e+00 -2.317875105952082571e+00 1.179798236996915861e+01 2.849989009970984033e-01
2.703377169395804192e+00 -2.421585373984135092e+00 1.179926264670142722e+01 2.849800929491383972e-01
2.644872732544796268e+00 -1.989753611250387300e+00 1.180155476840442574e+01 2.639347150435121248e-01
2.622658786175169787e+00 -2.104036321524672459e+00 1.180505158876095173e+01 2.459823314789249260e-01
2.708515080047741552e+00 -2.328714592856021781e+00 1.180527282534541200e+01 2.850117125234922777e-01
2.621152053471683896e+00 -2.125081885378993896e+00 1.180532559223599876e+01 2.445660934734837921e-01
2.640164992590678938e+00 -2.002339049076518496e+00 1.180605700069716057e+01 2.605879755212928695e-01
2.643679609422911359e+00 -2.552138603634821923e+00 1.180742350501319571e+01 2.631098184976079501e-01
2.622896768585379679e+00 -2.102367776838645064e+00 1.180897344238955071e+01 2.462037138825601823e-01
2.654455373234730686e+00 -2.597653156411935615e+00 1.180933201335010629e+01 2.699862534816178106e-01
2.623422425631657173e+00 -2.096843073254260226e+00 1.181055320179253698e+01 2.466904746605547705e-01
2.648055941318609996e+00 -1.985297173305828444e+00 1.181304023724777608e+01 2.660581155926313168e-01
2.633962683452550024e+00 -2.483274073028506113e+00 1.181324510117660509e+01 2.558028139440134963e-01
2.621607950010018673e+00 -2.123315433959927834e+00 1.182010723895119675e+01 2.449972702795883417e-01
2.621921576036228885e+00 -2.119541595444711657e+00 1.182273991826788340e+01 2.452925500090665234e-01
2.621535532869374574e+00 -2.125715665653618025e+00 1.182356322815074812e+01 2.449289340390903291e-01
2.628255622810384384e+00 -2.058899843409892849e+00 1.182385443789689283e+01 2.510221457779808207e-01
2.629678421814272138e+00 -2.050016321971729116e+00 1.182468235802014966e+01 2.522478551493416155e-01
2.696318403905101135e+00 -2.494016878138250348e+00 1.182733818266685866e+01 2.844583550154874962e-01
2.625682148397877391e+00 -2.392324685026693931e+00 1.182819919589362812e+01 2.487480203569148729e-01
2.705803745535650950e+00 -2.120002628799860567e+00 1.183178345478568971e+01 2.850315779530460114e-01
2.629844880397147033e+00 -2.050560149525352482e+00 1.183229425062230966e+01 2.523897857805538769e-01
2.619931589014272699e+00 -2.277985954239877486e+00 1.183419825280109983e+01 2.434004390068533197e-01
2.701235737011562055e+00 -2.075922277170297203e+00 1.183434698197660317e+01 2.848803129834220904e-01
2.626551933693991980e+00 -2.402504746598770780e+00 1.183485617573451876e+01 2.495248638653196349e-01
2.692997393665568673e+00 -2.029042594381453846e+00 1.183499422678411861e+01 2.840213801333599242e-01
2.708635027151049535e+00 -2.310234954923637840e+00 1.183883273922774926e+01 2.850089470049538276e-01
2.638573096251011663e+00 -2.515915769026889404e+00 1.184116677495845948e+01 2.594005808272392688e-01
2.685349963019333153e+00 -2.566884445035436890e+00 1.184452837573130957e+01 2.825491374307990688e-01
2.627052554849672372e+00 -2.072200497532485475e+00 1.184458880751216725e+01 2.499681792272948622e-01
2.634647606028511557e+00 -2.484854900562148305e+00 1.184514371691046364e+01 2.563522349021855606e-01
2.627289773182400534e+00 -2.409848491486184852e+00 1.184528575069365885e+01 2.501772709407324435e-01
2.646530389921331050e+00 -1.993158287030296183e+00 1.184719029438103099e+01 2.650545259379988861e-01
2.624540047116135089e+00 -2.371292612919279730e+00 1.184944329531787055e+01 2.477151940283446319e-01
2.621297445834221751e+00 -2.310178822100423357e+00 1.184996497566678642e+01 2.447038531414167384e-01
2.704999861370325220e+00 -2.385920995894562857e+00 1.185148246065285882e+01 2.850217688106620462e-01
2.625655789480715985e+00 -2.386970499788592992e+00 1.185240867085714811e+01 2.487243468185615369e-01
2.651885978000998012e+00 -2.584895085151937888e+00 1.185418842380216731e+01 2.684637633495551290e-01
2.653339367472452803e+00 -1.984003471454813150e+00 1.185560574170135517e+01 2.693339775061027175e-01
2.630595344991362161e+00 -2.050860410615344076e+00 1.185572039857686732e+01 2.530258452769281186e-01
2.687921077164996841e+00 -2.551488143944729003e+00 1.185758026673718035e+01 2.831166246006577847e-01
2.701106151938561961e+00 -2.080552695116045125e+00 1.185939671272720375e+01 2.848726400273196013e-01
2.675828526046608591e+00 -2.599676185659106409e+00 1.186296756276827935e+01 2.798079415964102035e-01
2.669817501871154519e+00 -2.609119067449929386e+00 1.186303574426928442e+01 2.775586840714147074e-01
2.627045676860083834e+00 -2.076580185683081226e+00 1.186307161898668561e+01 2.499621074233620566e-01
2.691526913132219256e+00 -2.028387706068648377e+00 1.186653907850159584e+01 2.837887526193183518e-01
2.705492924246679642e+00 -2.373099593500008986e+00 1.186765609232199026e+01 2.850286366680804817e-01
2.681238179608202099e+00 -2.582259083988506454e+00 1.187008886529400620e+01 2.814889401795552804e-01
2.665817230345906452e+00 -2.609625406501920875e+00 1.187047117890348424e+01 2.758393391949964801e-01
2.628979462675711698e+00 -2.064108613054743468e+00 1.187070153899304081e+01 2.516485283043389809e-01
2.619902002198527757e+00 -2.201576692699565907e+00 1.187293433352184557e+01 2.433719754366866495e-01
2.628563031196422983e+00 -2.067551888337222366e+00 1.187331048104249120e+01 2.512888760863202786e-01
2.683954684400329693e+00 -2.005222370043096003e+00 1.187340852791319534e+01 2.822104308129925743e-01
2.630433139374859230e+00 -2.440672252269612486e+00 1.187475302964699608e+01 2.528888973136822482e-01
2.687884812345755936e+00 -2.549103520485268781e+00 1.187968145251829100e+01 2.831091310579149090e-01
2.708020639566616872e+00 -2.182221899625927719e+00 1.188437574557986842e+01 2.850214247618658159e-01
2.700549221294547664e+00 -2.441083346132663312e+00 1.188514180423373112e+01 2.848375390812563634e-01
2.685854512151979456e+00 -2.559660838952365847e+00 1.188580092410575872e+01 2.826662924074702099e-01
2.645024746639054847e+00 -2.002236783548812404e+00 1.188605127750786217e+01 2.640386779224166425e-01
2.699251442274449797e+00 -2.073059684284414672e+00 1.188756840347878452e+01 2.847423734040376297e-01
2.626917877210528385e+00 -2.083573364625039837e+00 1.188773628246489977e+01 2.498491918563825187e-01
2.623895922683792126e+00 -2.114559192150857303e+00 1.188829389637984946e+01 2.471263067364741217e-01
2.650122991589163313e+00 -2.574690504743539776e+00 1.188837953382603629e+01 2.673766762470657921e-01
2.690794552179992305e+00 -2.029454651538542542e+00 1.188973682375954510e+01 2.836639317255579273e-01
2.704377459492982805e+00 -2.119961606830615963e+00 1.189035430071890076e+01 2.850092423534638097e-01
2.673878749040184744e+00 -2.600638867981426738e+00 1.189439598141307997e+01 2.791223488202452807e-01
2.708760535578626172e+00 -2.252303629757142822e+00 1.189467607842422225e+01 2.850058821151398858e-01
2.703550158642781032e+00 -2.112199723635043380e+00 1.189620654870780214e+01 2.849859290988591698e-01
2.678432416988672848e+00 -2.589089673885690335e+00 1.189746274385398550e+01 2.806576643651648162e-01
2.700124704412237175e+00 -2.081758307999996394e+00 1.189826759679422530e+01 2.848084689333114650e-01
2.708260066634167185e+00 -2.206989817045474478e+00 1.190497430625935316e+01 2.850170609292816959e-01
2.621368482887879825e+00 -2.166506952726931612e+00 1.190554618125150377e+01 2.447710755334231991e-01
2.702242497504557583e+00 -2.101530741267912727e+00 1.190592281344495085e+01 2.849335693018261728e-01
2.625382970180043962e+00 -2.370836359348581723e+00 1.190658579453157273e+01 2.484788681945319655e-01
2.674697425971677589e+00 -2.597687862559561633e+00 1.190765923391110270e+01 2.794153615944470759e-01
2.687436743546540718e+00 -2.548345751166344542e+00 1.190807957168942544e+01 2.830153391956502507e-01
2.620479959698779115e+00 -2.217427095070604537e+00 1.190959415966034740e+01 2.439262303800207032e-01
2.650670393724587015e+00 -1.995537326827472091e+00 1.191124404535643500e+01 2.677179103608876010e-01
2.636370137529643998e+00 -2.489930702602616730e+00 1.191379346419066287e+01 2.577109510650907875e-01
2.651089030577944872e+00 -1.995407119076223257e+00 1.191448730222317565e+01 2.679766292751970536e-01
2.640758181131948934e+00 -2.018136399967155548e+00 1.191499326822117411e+01 2.610232336319319724e-01
2.708307368759407918e+00 -2.264613272238415131e+00 1.191563142838896461e+01 2.850161234444162917e-01
2.708282507417599128e+00 -2.265138412225163655e+00 1.191677014888852781e+01 2.850166192729645109e-01
2.666445333453988376e+00 -1.987829548430277038e+00 1.191773113618363311e+01 2.761210693873067390e-01
2.706760192249959562e+00 -2.328336303951842545e+00 1.191841503832877436e+01 2.850338950101137248e-01
2.636941788442028756e+00 -2.493794974892744598e+00 1.191917526714110487e+01 2.581545778149105796e-01
2.658937859483670785e+00 -2.597315019939901326e+00 1.192348515566671097e+01 2.724667310629574901e-01
2.678595823158121281e+00 -2.001290594451561766e+00 1.192356217578876176e+01 2.807084762033587033e-01
2.707051749529066687e+00 -2.316727926493828082e+00 1.192509833199276059e+01 2.850325798571365921e-01
2.706631406053270794e+00 -2.327939606989428256e+00 1.192737194946406909e+01 2.850341751904253984e-01
2.658230210678997008e+00 -2.595526846877548977e+00 1.192738964389208611e+01 2.720899791151854541e-01
2.684441523159788900e+00 -2.562035239828322375e+00 1.192750818910680444e+01 2.823310688962070714e-01
2.637962030216457254e+00 -2.030113289306987312e+00 1.192965417855920052e+01 2.589373083320976598e-01
2.696636680121149432e+00 -2.065103019462986911e+00 1.193036120637354536e+01 2.844937984599715808e-01
2.678877283617640437e+00 -2.584100779812819937e+00 1.193151744789781610e+01 2.807953018971507397e-01
2.681884382487364160e+00 -2.009192546886053421e+00 1.193157746634958905e+01 2.816680009794390038e-01
2.658891158747010763e+00 -2.596406655812769859e+00 1.193172957314309457e+01 2.724420390909725875e-01
2.685067843181442981e+00 -2.558381292996347867e+00 1.193219274574530075e+01 2.824823969774010179e-01
2.650240743129568699e+00 -1.999512686755512858e+00 1.193355517586909897e+01 2.674503601011901655e-01
2.633127430373666922e+00 -2.458546729291469113e+00 1.193356792632541286e+01 2.551257490458683219e-01
2.641247870962445621e+00 -2.019888075968939045e+00 1.193468890979596964e+01 2.613796025438541726e-01
2.627331227272717395e+00 -2.092079319514637881e+00 1.193598032327629888e+01 2.502137457037958979e-01
2.695030310050157141e+00 -2.489350175811786858e+00 1.193807041312842188e+01 2.843034167460104511e-01
2.646957894816243329e+00 -2.006472669965172706e+00 1.194051261503636674e+01 2.653383695117436103e-01
2.702136825575736534e+00 -2.110518000112232784e+00 1.194418320708354031e+01 2.849285083931714646e-01
2.642993484583598729e+00 -2.532531346261849947e+00 1.194617154661428415e+01 2.626282850082987674e-01
2.640709640114334178e+00 -2.023766267341659653e+00 1.194800168561903853e+01 2.609877630441220231e-01
2.627904245589666843e+00 -2.090775638780997259e+00 1.195046485608059861e+01 2.507159788360999175e-01
2.687051511247164903e+00 -2.545430083612959749e+00 1.195082239738456664e+01 2.829329171503236484e-01
2.621478243917897188e+00 -2.257656189749219777e+00 1.195092699930946800e+01 2.448748321919044513e-01
2.621419615893130217e+00 -2.252955997951963329e+00 1.195142899898856825e+01 2.448194280114160404e-01
2.668504632572253232e+00 -1.993753349447725753e+00 1.195262383679184737e+01 2.770140047547662299e-01
2.623997047986715181e+00 -2.135741966872792830e+00 1.195420924077118663e+01 2.472190650606722884e-01
2.653650949107503099e+00 -1.998210184374574316e+00 1.195576830361611442e+01 2.695174812310537349e-01
2.707607036466125550e+00 -2.229940544924390977e+00 1.195617347840801870e+01 2.850274626227226604e-01
2.687910402950042243e+00 -2.030925346269827791e+00 1.196091840495485314e+01 2.831144204630422490e-01
2.687294818715840972e+00 -2.029069306197600397e+00 1.196223734325839416e+01 2.829851656314999464e-01
2.621558843201351241e+00 -2.213069874900543521e+00 1.196453959597336691e+01 2.449509371307486416e-01
2.707247811493765255e+00 -2.218766515255437888e+00 1.196810308581877891e+01 2.850311643322067101e-01
2.704105651285468426e+00 -2.369886876243746165e+00 1.196830985485159538e+01 2.850024216447812897e-01
2.692197566308559775e+00 -2.049588935094969866e+00 1.197036657145940453e+01 2.838978288462742361e-01
2.668809001641663237e+00 -1.996545175716400111e+00 1.197069496713349146e+01 2.771419858032180827e-01
2.639461936594445390e+00 -2.506073432932788947e+00 1.197113526650205273e+01 2.600670380925568237e-01
2.706508839895435337e+00 -2.309411066841779103e+00 1.197157972185495467e+01 2.850342706871314413e-01
2.631711599744122054e+00 -2.438001886254579809e+00 1.197281536544008418e+01 2.539603554944110386e-01
2.630073117543673789e+00 -2.079581599720727425e+00 1.197428237306529120e+01 2.525838913324127133e-01
2.707008487391592499e+00 -2.283692982636813529e+00 1.197625455054353338e+01 2.850328346800000134e-01
2.706189254857632065e+00 -2.317002881829536953e+00 1.197728924173692988e+01 2.850337346626883872e-01
2.662439150346109784e+00 -1.995954263706912535e+00 1.197761656051212853e+01 2.742489462755815510e-01
2.626344376199594155e+00 -2.113397326806198961e+00 1.197846611769643665e+01 2.493402487499733478e-01
2.650717795089533535e+00 -2.567553701699495594e+00 1.197865044984770755e+01 2.677473023175229172e-01
2.653426985796305981e+00 -2.577414447553848742e+00 1.197878820846931980e+01 2.693856886953438501e-01
2.653535309070113257e+00 -2.577651629947575795e+00 1.197991732194227588e+01 2.694495017584943031e-01
2.621805441650248980e+00 -2.237450167722797811e+00 1.198007897289933332e+01 2.451833365987111657e-01
2.705537493357276002e+00 -2.170489074559939446e+00 1.198017876715467267e+01 2.850291243488340398e-01
2.670182035348102723e+00 -2.597089046321910732e+00 1.198087890607748385e+01 2.777065235853941050e-01
2.696139790779816359e+00 -2.472189783575699629e+00 1.198160011620894316e+01 2.844379714818968119e-01
2.703798339676673823e+00 -2.371607410289477524e+00 1.198189741118310536e+01 2.849937212962487254e-01
2.633695144863416715e+00 -2.059038654133701129e+00 1.198263880975031803e+01 2.555867881687139964e-01
2.676224821708479862e+00 -2.006208348110399164e+00 1.198283295062504727e+01 2.799421243402448467e-01
2.692416588755572882e+00 -2.053015882797804892e+00 1.198346547510202598e+01 2.839323684974874862e-01
2.645115345498345594e+00 -2.540372836324660710e+00 1.198404819831267432e+01 2.641005166307773266e-01
2.665872214105140969e+00 -1.997312863259184779e+00 1.198503124930679498e+01 2.758641767506049836e-01
2.693877100285807291e+00 -2.492356858762371452e+00 1.198553563613704931e+01 2.841490622479602157e-01
2.646024491953307134e+00 -2.544825376321990795e+00 1.198793956076743328e+01 2.647160096017876496e-01
2.633558362740221703e+00 -2.061100141010609121e+00 1.198922493028218739e+01 2.554760353093906144e-01
2.651611112756323330e+00 -2.569809169430413043e+00 1.198994535003604156e+01 2.682965492165463872e-01
2.626676851989058203e+00 -2.370242195097631122e+00 1.199141239119349223e+01 2.496357435747259268e-01
2.646093022446120546e+00 -2.016314383625348761e+00 1.199150976452526685e+01 2.647620325812916620e-01
2.667646188857500711e+00 -2.597502091310422312e+00 1.199215619676954780e+01 2.766475008973910965e-01
2.657388032731745842e+00 -2.000172993788920106e+00 1.199249777883800050e+01 2.716343526270518227e-01
2.681374058606409871e+00 -2.017504013639648264e+00 1.199263594188222548e+01 2.815269770606293465e-01
2.689453591798332877e+00 -2.524790195152685435e+00 1.199539270152114234e+01 2.834199376069418963e-01
2.650676381246937829e+00 -2.565430275676132688e+00 1.199673354943623771e+01 2.677216243952231234e-01
2.622202070998565837e+00 -2.214273751515149602e+00 1.199791034235393994e+01 2.455557109327586307e-01
2.669899908054202076e+00 -2.001422513509604872e+00 1.199904070776788068e+01 2.775922337299251974e-01
2.663900195467991949e+00 -1.999242331345250312e+00 1.200056246497968893e+01 2.749523636425672546e-01
2.696522625724725231e+00 -2.079669901317433123e+00 1.200407724747655003e+01 2.844812266911027621e-01
2.679795709385760727e+00 -2.015854856353770597e+00 1.200411286231208585e+01 2.810724981367647701e-01
2.635525665528221317e+00 -2.054062466665070197e+00 1.200435749007221453e+01 2.570489591561971321e-01
2.688390645181761407e+00 -2.530200629164798265e+00 1.200742460713592763e+01 2.832123337216363446e-01
2.645736852020798668e+00 -2.019678077276039652e+00 1.200742613006336512e+01 2.645222702749170929e-01
2.696904948726413398e+00 -2.459887131547618733e+00 1.200861371685630985e+01 2.845227988493591598e-01
2.626930687014497057e+00 -2.369813480772700931e+00 1.200894311673556913e+01 2.498605179602358950e-01
2.652001895662301045e+00 -2.568762040328841589e+00 1.201319174624877384e+01 2.685340301412482145e-01
2.678002841103673148e+00 -2.577500158913553108e+00 1.201816067506042174e+01 2.805226707592494706e-01
2.649652476418641989e+00 -2.013512666308182819e+00 1.201903984646887480e+01 2.670807103583018871e-01
2.644591113029630680e+00 -2.024479520381496478e+00 1.201963508886003851e+01 2.637414361995412682e-01
2.644175256878301461e+00 -2.025808282299717433e+00 1.202109704215713393e+01 2.634544177591204850e-01
2.706424796499454555e+00 -2.262866921568387646e+00 1.202277563253641723e+01 2.850342397014495321e-01
2.705823720427367629e+00 -2.204136231338525320e+00 1.202458115310581732e+01 2.850317302653724849e-01
2.642978989005644319e+00 -2.522935668331499404e+00 1.202486398985234217e+01 2.626180553560130138e-01
2.706384837751938388e+00 -2.242254513925426185e+00 1.202564879491743532e+01 2.850341974415779300e-01
2.706001597822675908e+00 -2.213303149310430928e+00 1.202652757238826098e+01 2.850328910949835870e-01
2.665007877940919645e+00 -2.003264688385288039e+00 1.202716344683936889e+01 2.754698478270098949e-01
2.637143020376284674e+00 -2.051249547228520598e+00 1.202836588140478113e+01 2.583098787739051549e-01
2.705371862001645145e+00 -2.192258076552648038e+00 1.202893414391079219e+01 2.850272005915782114e-01
2.676633235261069554e+00 -2.014002507794177443e+00 1.203002898261513742e+01 2.800785842547598992e-01
2.650683331013086175e+00 -2.013835651324541232e+00 1.203230274335598793e+01 2.677259348057371424e-01
2.622858367084713205e+00 -2.219064877377681988e+00 1.203320268863659237e+01 2.461680335838433431e-01
2.665416608574333601e+00 -2.004261333889629348e+00 1.203336390137955902e+01 2.756573541710715669e-01
2.625562616247127501e+00 -2.338507515233690714e+00 1.203400280671432299e+01 2.486406039614869057e-01
2.665358875264892013e+00 -2.004345777019235886e+00 1.203402591524719512e+01 2.756309814297649430e-01
2.647038111071798205e+00 -2.021469084512874659e+00 1.203697715237615640e+01 2.653914031495421821e-01
2.684271039495209621e+00 -2.032199606763373634e+00 1.203761238869094363e+01 2.822891228705770583e-01
2.654515439052215431e+00 -2.574514244624972914e+00 1.203868659171678424e+01 2.700209679160748277e-01
2.660457431027056785e+00 -2.005562349208179107e+00 1.204008375445502566e+01 2.732569480233286718e-01
2.643223698364543406e+00 -2.522299009280199567e+00 1.204222752435662969e+01 2.627904358509228211e-01
2.624159278513071847e+00 -2.172857858996677827e+00 1.204387648479496065e+01 2.473676354824417556e-01
2.650703436152241466e+00 -2.560143331000191314e+00 1.204569381142927398e+01 2.677384014700577852e-01
2.672360812295884624e+00 -2.010648174886963346e+00 1.204605516234636120e+01 2.785593592485032244e-01
2.637029538655738747e+00 -2.055140494054608080e+00 1.204627453511096036e+01 2.582223544580161123e-01
2.699478038892628273e+00 -2.112016086446228513e+00 1.204637581163625093e+01 2.847603381335220285e-01
2.651905607800891129e+00 -2.014144770379323823e+00 1.204644724150505652e+01 2.684756730124293056e-01
2.662123536686166858e+00 -2.589620989409851859e+00 1.204649790912933938e+01 2.740938794754634311e-01
2.638901681753036410e+00 -2.047813318788791914e+00 1.204913886937419143e+01 2.596479787333867972e-01
2.662894461297758752e+00 -2.590045597453127790e+00 1.204999133914020248e+01 2.744706988684152416e-01
2.630328763792571856e+00 -2.407802376045825365e+00 1.205053988270935506e+01 2.528006198692198669e-01
2.629970783629738573e+00 -2.098873610025576930e+00 1.205137186838513585e+01 2.524969324643394630e-01
2.701914362707908079e+00 -2.385075631611512481e+00 1.205181105246499840e+01 2.849174485136266033e-01
2.639237243502428054e+00 -2.047136184547115878e+00 1.205258982480833829e+01 2.598993910565318699e-01
2.697741083433203180e+00 -2.099286811570162392e+00 1.205341506702034771e+01 2.846080565689072528e-01
2.657041682319198461e+00 -2.579862333741500091e+00 1.205357044060228588e+01 2.714446867445128309e-01
2.674682239387316418e+00 -2.014746619583819509e+00 1.205422249152895198e+01 2.794099939523408960e-01
2.670861694239855755e+00 -2.588676673994451782e+00 1.205478813471804145e+01 2.779782220242992818e-01
2.688023134252471191e+00 -2.526273739371913241e+00 1.205522449184643818e+01 2.831376346331955784e-01
2.703108091044958083e+00 -2.361628706148998891e+00 1.205613499155560575e+01 2.849703541970450837e-01
2.665541957536978757e+00 -2.590841626845042267e+00 1.205717157149019769e+01 2.757144864412486296e-01
2.703692726501861543e+00 -2.168927777895740316e+00 1.205889362503023143e+01 2.849904889851891943e-01
2.659249143658649839e+00 -2.583776440835234389e+00 1.206130139421942715e+01 2.726306965379804992e-01
2.644387115448088910e+00 -2.526789547830913030e+00 1.206273916725826467e+01 2.636008798581575552e-01
2.652864539488823947e+00 -2.566421705133780318e+00 1.206307867786174626e+01 2.690522565421192835e-01
2.623468847066438236e+00 -2.222793909015339242e+00 1.206530913997684173e+01 2.467333135797270538e-01
2.623955004623860443e+00 -2.279908208357922739e+00 1.206573488177802034e+01 2.471805141121138361e-01
2.705655411827382562e+00 -2.252721589504918409e+00 1.206589447411794147e+01 2.850303081813671535e-01
2.701287137379071890e+00 -2.391123537891352679e+00 1.206783050862298268e+01 2.848833048062374695e-01
2.623955112484514629e+00 -2.195677897104383103e+00 1.206807235193431183e+01 2.471806130382403210e-01
2.668834146350069325e+00 -2.010943562080186098e+00 1.206831076985242035e+01 2.771525126147189044e-01
2.629020010630396698e+00 -2.386320062164622335e+00 1.206946271354658506e+01 2.516834447172974776e-01
2.624246388168022026e+00 -2.287603372900915311e+00 1.207137649765540743e+01 2.474472896801204747e-01
2.660195629926120020e+00 -2.584257788242250165e+00 1.207232676492989576e+01 2.731226339660475788e-01
2.630092593663837963e+00 -2.400176692711406989e+00 1.207266414067107796e+01 2.526004281044889610e-01
2.703725707855123783e+00 -2.341356143759013353e+00 1.207319793161363997e+01 2.849915116940127113e-01
2.687960133525398643e+00 -2.050530033335237867e+00 1.207338470019262644e+01 2.831246786273964311e-01
2.660667030377887876e+00 -2.010667275450686908e+00 1.207481887037852708e+01 2.733639316524774654e-01
2.667244975436255050e+00 -2.588937788594356526e+00 1.207554365967214416e+01 2.764733991573732341e-01
2.634635690644575590e+00 -2.073133432584897129e+00 1.207652508430184035e+01 2.563427213483069345e-01
2.672266284770175027e+00 -2.584435708542297760e+00 1.207661828824544870e+01 2.785234530188369639e-01
2.682041785247728072e+00 -2.033081803470519588e+00 1.207982586331199215e+01 2.817109140719952776e-01
2.690716788780928237e+00 -2.504000573890126979e+00 1.208007085640833544e+01 2.836503280302309915e-01
2.702526144463493818e+00 -2.365033503953967386e+00 1.208109010905336689e+01 2.849465404111243827e-01
2.680455113224976316e+00 -2.561758952473827566e+00 1.208120052319459958e+01 2.812657370816866731e-01
2.696736099690280053e+00 -2.098553456950128293e+00 1.208249739699854786e+01 2.845046391809403219e-01
2.701615892104373806e+00 -2.145715545817276748e+00 1.208298360649503422e+01 2.849017460660627221e-01
2.631747481478196260e+00 -2.093372666027996765e+00 1.208494312744607413e+01 2.539901654248599150e-01
2.624952274251108886e+00 -2.176609330717796276e+00 1.208547602530879495e+01 2.480896512611723836e-01
2.633090661505414598e+00 -2.084416355557200617e+00 1.208593032496807318e+01 2.550957656867487433e-01
2.688632868648179741e+00 -2.518091551875688339e+00 1.208602103750978785e+01 2.832607467726900308e-01
2.626447703028943703e+00 -2.148148055800736866e+00 1.208618629519787291e+01 2.494322141749177879e-01
2.624046727250076039e+00 -2.210055563883454699e+00 1.208635181434985562e+01 2.472645923036335402e-01
2.659453557274680691e+00 -2.012974869549728485e+00 1.208677836571146891e+01 2.727377834928925160e-01
2.678880099531748993e+00 -2.027578399648992669e+00 1.209063899187778723e+01 2.807961661108406282e-01
2.659869958374306176e+00 -2.581560989961329433e+00 1.209249581521077488e+01 2.729544889989636847e-01
2.668860008080924828e+00 -2.014713737548995631e+00 1.209325101724811979e+01 2.771633322786630771e-01
2.630489249007553987e+00 -2.400829028236083129e+00 1.209359492293827998e+01 2.529363029743986746e-01
2.624983742323352409e+00 -2.180867330339124610e+00 1.209408418344732716e+01 2.481181585345654528e-01
2.705103151310869869e+00 -2.256865229694212438e+00 1.209518867947282317e+01 2.850234311975949342e-01
2.652893141099279539e+00 -2.562693958519859816e+00 1.209744884764024420e+01 2.690692971145869361e-01
2.675197250634886004e+00 -2.576377533178984436e+00 1.209757987371328269e+01 2.795905926889569737e-01
2.624150938209766526e+00 -2.256174353203067362e+00 1.209774634501451018e+01 2.473600045783094226e-01
2.641414362938917293e+00 -2.047366560701324278e+00 1.209794729842065131e+01 2.615001591676689441e-01
2.641384251514145465e+00 -2.047477741195701473e+00 1.209798642256020607e+01 2.614783783386351312e-01
2.679557177597764461e+00 -2.030308665710542915e+00 1.209880495063526951e+01 2.810014062379388999e-01
2.685471240327734765e+00 -2.535694729547218529e+00 1.210008174455305152e+01 2.825775559359640088e-01
2.631883515571408871e+00 -2.416575891292613409e+00 1.210079069595407120e+01 2.541030502963622650e-01
2.653906616057563728e+00 -2.021130940450566627e+00 1.210889148155404449e+01 2.696672487072827029e-01
2.624639018543206248e+00 -2.273641437711666491e+00 1.211038123659726296e+01 2.478052695375436709e-01
2.635456970878833793e+00 -2.075724916453244973e+00 1.211047640492253485e+01 2.569947600839807000e-01
2.704540954076686710e+00 -2.289338079089113798e+00 1.211087636468592876e+01 2.850129496716542477e-01
2.704790523297370797e+00 -2.253805539447698347e+00 1.211150536394447208e+01 2.850180360623921216e-01
2.704633227722701871e+00 -2.233614989684450158e+00 1.211212559179998571e+01 2.850149109060673425e-01
2.662731290739661194e+00 -2.583258239904088871e+00 1.211252224905641128e+01 2.743914938417296168e-01
2.629520131179220677e+00 -2.383106579498317501e+00 1.211302382722905691e+01 2.521126033231277930e-01
2.704744701359330872e+00 -2.264344289552818967e+00 1.211334214625438932e+01 2.850171540472748455e-01
2.704248915441236800e+00 -2.214456773918503263e+00 1.211352320590674303e+01 2.850061190007595058e-01
2.664312540298565679e+00 -2.016062638791173534e+00 1.211360077942553914e+01 2.751465946987069477e-01
2.652931911257411901e+00 -2.560891356374268124e+00 1.211462299593919667e+01 2.690923815016311171e-01
2.624426602519132512e+00 -2.230441220412506365e+00 1.211540563657228731e+01 2.476118123765273515e-01
2.628355189726694796e+00 -2.364073666416127928e+00 1.211682104173925190e+01 2.511086523843140128e-01
2.690136099335218134e+00 -2.067714964480093176e+00 1.211753274156042437e+01 2.835466197603364602e-01
2.662942574883435221e+00 -2.582877891135320070e+00 1.211790162368493284e+01 2.744939973280124956e-01
2.635886947418283999e+00 -2.455490122728160252e+00 1.211811361553761124e+01 2.573331422606622287e-01
2.669223481944084764e+00 -2.018759476085513427e+00 1.211823466384973536e+01 2.773146111303023686e-01
2.648959244337224739e+00 -2.544169734682354633e+00 1.211826733270078194e+01 2.666401679976899697e-01
2.628460713893284062e+00 -2.364965536218488040e+00 1.211986952053727684e+01 2.512002145876751080e-01
2.677856502340559608e+00 -2.030405802234669377e+00 1.212104959548471861e+01 2.804762157981168791e-01
2.702839250298125773e+00 -2.342395666773129825e+00 1.212289354673015396e+01 2.849598206302646486e-01
2.628701008725436328e+00 -2.131789611016085662e+00 1.212482240782651566e+01 2.514082542138208476e-01
2.647100983885667613e+00 -2.534014011248298281e+00 1.212641253621746884e+01 2.654329204804259934e-01
2.650035174694862938e+00 -2.030002745427447408e+00 1.212741718471695407e+01 2.673216239171541941e-01
2.698123105452219672e+00 -2.422402648842624462e+00 1.212803545563850349e+01 2.846444246642376719e-01
2.632767843102128413e+00 -2.421315219847071987e+00 1.212896514701631290e+01 2.548318768945280199e-01
2.654536773432797592e+00 -2.024128937673306705e+00 1.213291227927783744e+01 2.700332882586277128e-01
2.695001764752507523e+00 -2.457003298482554943e+00 1.213568670328889532e+01 2.842997743778929443e-01
2.648872768924152687e+00 -2.541514956729844066e+00 1.213703817451993494e+01 2.665848391131016570e-01
2.627777920528135081e+00 -2.148065937128122549e+00 1.213794125979661942e+01 2.506055722525153961e-01
2.626371959020711522e+00 -2.172352801345835527e+00 1.213839891078557542e+01 2.493648102813825207e-01
2.632770505107518755e+00 -2.098832119277302510e+00 1.213855625967711127e+01 2.548340576929276624e-01
2.624925836359241593e+00 -2.253818135323539362e+00 1.213917836979353027e+01 2.480656923785453105e-01
2.666222785552810670e+00 -2.020427058507449747e+00 1.213951485602089875e+01 2.760217488789029061e-01
2.679700529081627813e+00 -2.557584793713612470e+00 1.214062509327342099e+01 2.810442064462373990e-01
2.649599798844505028e+00 -2.033065448005017206e+00 1.214119457983042238e+01 2.670474217238422709e-01
2.635014934133255160e+00 -2.442995198993634265e+00 1.214188388204270197e+01 2.566447453325252370e-01
2.660551369559424284e+00 -2.020894940896339254e+00 1.214191066349644998e+01 2.733049564581266355e-01
2.627652663847254377e+00 -2.151750690620219064e+00 1.214284807940125432e+01 2.504959243524629287e-01
2.632810115405481710e+00 -2.100189360013163142e+00 1.214534290391890181e+01 2.548664983904109227e-01
2.625471463015158324e+00 -2.204503991887139858e+00 1.214811366867467513e+01 2.485585833106863096e-01
2.673668620175547073e+00 -2.028039696734676767e+00 1.214897948908902059e+01 2.790459405591661501e-01
2.702306803698437676e+00 -2.182556555930401210e+00 1.214910792930339234e+01 2.849365883700220592e-01
2.633817131024870140e+00 -2.428771170467058926e+00 1.215117405653493066e+01 2.556853853298416412e-01
2.698503526339099512e+00 -2.411838139572397566e+00 1.215163157066391797e+01 2.846790289489884995e-01
2.700848185727159123e+00 -2.374357942870614302e+00 1.215176946064300623e+01 2.848568099847373358e-01
2.660521182653335703e+00 -2.022693958213764631e+00 1.215351067905400484e+01 2.732895397623860134e-01
2.699129921402414034e+00 -2.138356291825416644e+00 1.215390070463633876e+01 2.847325041294045400e-01
2.660928639671055418e+00 -2.022658552000728527e+00 1.215422939803557689e+01 2.734967773310938433e-01
2.647038007445349894e+00 -2.530057317437623077e+00 1.215558335304530679e+01 2.653913346847673882e-01
2.630766669491291232e+00 -2.389999979797829077e+00 1.215786037648263118e+01 2.531701747327004259e-01
2.700376342960941756e+00 -2.380580517929225426e+00 1.215922103637456431e+01 2.848259423683077718e-01
2.628773240961807645e+00 -2.358281715490218478e+00 1.216113115596803773e+01 2.514706651735898468e-01
2.696665905893819826e+00 -2.117462750374468961e+00 1.216273346343797179e+01 2.844969966385455518e-01
2.689731428284257930e+00 -2.074679330609352945e+00 1.216318532864721469e+01 2.834721322468967686e-01
2.682574212752234732e+00 -2.542533695995408571e+00 1.216338654090187710e+01 2.818540305911226285e-01
2.703603012714470566e+00 -2.286311623790100889e+00 1.216437615314319132e+01 2.849876459249716110e-01
2.667244541815453118e+00 -2.024757264083224317e+00 1.216494046011344032e+01 2.764732100252705327e-01
2.697562015303837768e+00 -2.126578928637853139e+00 1.216765856845542260e+01 2.845904512855476631e-01
2.651619134711096226e+00 -2.033968320244644801e+00 1.216887856644093446e+01 2.683014412609366350e-01
2.702927524897991152e+00 -2.209713688690057687e+00 1.216939327155039230e+01 2.849633679081829962e-01
2.625500780312383764e+00 -2.244020587237344877e+00 1.217024944105295248e+01 2.485849733990259658e-01
2.702574642543006611e+00 -2.326690815607544316e+00 1.217038303574034153e+01 2.849486687259012996e-01
2.703530285464458949e+00 -2.282575186389517174e+00 1.217069552362635854e+01 2.849852755411378391e-01
2.697072458811168083e+00 -2.123440486419043260e+00 1.217241352119713937e+01 2.845405014942238298e-01
2.645756179316367973e+00 -2.520790252891086158e+00 1.217283754148306762e+01 2.645353169476786226e-01
2.656393614117043001e+00 -2.028446437599501717e+00 1.217285716945338336e+01 2.710862160865311621e-01
2.671940144436191655e+00 -2.029742548562841975e+00 1.217318826484903660e+01 2.783988065846450533e-01
2.626261048309254775e+00 -2.196055706316528688e+00 1.217335406342104775e+01 2.492659968522091263e-01
2.674327612962349221e+00 -2.569623042482476638e+00 1.217443036362696773e+01 2.792839239673722274e-01
2.702519143508970600e+00 -2.202365150706029340e+00 1.217680769929261331e+01 2.849462310190291059e-01
2.651288251438546517e+00 -2.036143758638094603e+00 1.217880141465893473e+01 2.680990645700790931e-01
2.640515110955650613e+00 -2.065790898153880839e+00 1.217935024976589631e+01 2.608453512201794333e-01
2.685365916568266176e+00 -2.060160545381299446e+00 1.217975888425167774e+01 2.825528851073773051e-01
2.703461474237537576e+00 -2.260726198353863570e+00 1.218048117210783055e+01 2.849829786834348067e-01
2.680985700225628321e+00 -2.547354797244458346e+00 1.218176085723462876e+01 2.814177183825050110e-01
2.702399171758761209e+00 -2.325787412404972443e+00 1.218181911622371061e+01 2.849408444975737309e-01
2.699399102593651012e+00 -2.150557469467036853e+00 1.218301356717623918e+01 2.847541447658439862e-01
2.667304513929203313e+00 -2.577091935799512346e+00 1.218404619368200414e+01 2.764993481861188207e-01
2.689771498828831930e+00 -2.079698582009099184e+00 1.218766267861651187e+01 2.834795891688535185e-01
2.678343119920806092e+00 -2.042473591090784524e+00 1.218920260250754062e+01 2.806297717001849934e-01
2.630181505017817223e+00 -2.135856014731242425e+00 1.219024885368832756e+01 2.526758673637884978e-01
2.628471045444765508e+00 -2.342802226348962069e+00 1.219120621559688189e+01 2.512091725158029920e-01
2.672880245887965245e+00 -2.034440119085107579e+00 1.219580787420784951e+01 2.787548940848540435e-01
2.627424812961648204e+00 -2.316621125171333340e+00 1.219659374929747564e+01 2.502960199815392750e-01
2.632587445361042722e+00 -2.114967108493998715e+00 1.219695794719981841e+01 2.546839059365030300e-01
2.702279952441402067e+00 -2.320176333904594657e+00 1.219778706020597170e+01 2.849353333357254603e-01
2.682684454156563092e+00 -2.537363406683372347e+00 1.219915565983172634e+01 2.818832698778142021e-01
2.702879895712194891e+00 -2.288351947799788011e+00 1.220146084141887854e+01 2.849614647042934545e-01
2.669312847284542656e+00 -2.031779879421042434e+00 1.220170928174568559e+01 2.773515804152481001e-01
2.679283693082468165e+00 -2.046805040494787953e+00 1.220281523432168314e+01 2.809191191088784012e-01
2.687358989017272659e+00 -2.072228365140590167e+00 1.220424528475263770e+01 2.829988361132584340e-01
2.669846142765258001e+00 -2.573134776105789445e+00 1.220545777455270198e+01 2.775703530646808637e-01
2.676406672849277246e+00 -2.041567577671553835e+00 1.220661401319545547e+01 2.800031136823720734e-01
2.695001756150237515e+00 -2.115610295915882677e+00 1.220807622968053963e+01 2.842997732788822840e-01
2.669365506254862463e+00 -2.573263219517335276e+00 1.220807836433898785e+01 2.773733232006652116e-01
2.692703342510076592e+00 -2.099982800586762899e+00 1.220839353671583360e+01 2.839767835774063554e-01
2.672974966593089086e+00 -2.036776953745394358e+00 1.220964522290102394e+01 2.787902274271828462e-01
2.686604199407021998e+00 -2.070261747356962889e+00 1.220981340751538724e+01 2.828351440032881303e-01
2.690994159698043564e+00 -2.481496505612655223e+00 1.221031439416996278e+01 2.836985428797645925e-01
2.626930316454252345e+00 -2.201896761352823972e+00 1.221050550602637408e+01 2.498601903458720352e-01
2.641062518449534213e+00 -2.069724026972555642e+00 1.221108705769267111e+01 2.612450267231102297e-01
2.660924509033948837e+00 -2.031615620303491188e+00 1.221159745553038434e+01 2.734946856946154914e-01
2.672838453509540191e+00 -2.568160925744454204e+00 1.221266960986058514e+01 2.787392727205445508e-01
2.699136302595956938e+00 -2.157179961424150250e+00 1.221271730949973744e+01 2.847330264576061198e-01
2.664966710737711075e+00 -2.031562708422727237e+00 1.221339504353921335e+01 2.754508593604579891e-01
2.658480885775789115e+00 -2.565434026101737430e+00 1.221344550976676402e+01 2.722240748386088316e-01
2.700911420305345256e+00 -2.186156461560408992e+00 1.221586652721304134e+01 2.848607587712438938e-01
2.676203094271158101e+00 -2.042914493094235784e+00 1.221702864552470302e+01 2.799348128060281660e-01
2.675510033244582253e+00 -2.041850346027574314e+00 1.221784818426264430e+01 2.796988375684750228e-01
2.702601590442972768e+00 -2.284564554422912952e+00 1.221845538885575344e+01 2.849498400264060538e-01
2.645705080405055920e+00 -2.055845679088500244e+00 1.222088794401507350e+01 2.645008141848426697e-01
2.702183393849189930e+00 -2.306973708128158052e+00 1.222117340536169650e+01 2.849307539620344332e-01
2.702573907725450475e+00 -2.249471471314188342e+00 1.222239977243291165e+01 2.849486366737729592e-01
2.702405176234669248e+00 -2.236683658961217791e+00 1.222306147690068379e+01 2.849411178897682806e-01
2.702513299496842603e+00 -2.247067105942618603e+00 1.222429058706284621e+01 2.849459723384751841e-01
2.630927973672583686e+00 -2.138550426258379211e+00 1.222460462340133169e+01 2.533057646588649514e-01
2.697206033267445235e+00 -2.139119503512991294e+00 1.222462972842031625e+01 2.845543943566753997e-01
2.631747697678362030e+00 -2.387245769455044186e+00 1.222535224635674211e+01 2.539903449968990423e-01
2.698432689729576950e+00 -2.393742609174548175e+00 1.222548367529839197e+01 2.846727072601563102e-01
2.679935651265398011e+00 -2.052761598419024391e+00 1.222879940362274986e+01 2.811139121007436570e-01
2.648484807087651216e+00 -2.528167271317741882e+00 1.222897528898087316e+01 2.663355899620575284e-01
2.655030949797458462e+00 -2.039088028093478222e+00 1.223011354632248526e+01 2.703172537393092045e-01
2.698215124401549758e+00 -2.151931099419624349e+00 1.223094420062243159e+01 2.846529424341422976e-01
2.688670450607261397e+00 -2.496032834533897127e+00 1.223417725190377148e+01 2.832681998348849928e-01
2.688955088736650012e+00 -2.493813642279333997e+00 1.223475915583728124e+01 2.833241382810476883e-01
2.694121441724272259e+00 -2.447067840578019293e+00 1.223596846788873549e+01 2.841830005380100999e-01
2.668121098296158511e+00 -2.036626187502595275e+00 1.223742716560926524e+01 2.768512705879682123e-01
2.669008480450580478e+00 -2.037337627582175070e+00 1.223812321280014359e+01 2.772253042427938463e-01
2.655631495375975870e+00 -2.040225349406216804e+00 1.224133573290725607e+01 2.706586891063501588e-01
2.626968953103393734e+00 -2.243177365181843630e+00 1.224173203752895134e+01 2.498943410075400440e-01
2.694368321753199069e+00 -2.119297789953006106e+00 1.224239093119959776e+01 2.842166176930194799e-01
2.654966104974620933e+00 -2.552726881998633957e+00 1.224281238933025406e+01 2.702801470296700703e-01
2.635852570120202465e+00 -2.102968045529658436e+00 1.224371964551168190e+01 2.573061636289248888e-01
2.627028471933065212e+00 -2.254848246516612420e+00 1.224432815340011160e+01 2.499469168251877149e-01
2.664137158591244781e+00 -2.569566245448131170e+00 1.224515512958452135e+01 2.750642137200225434e-01
2.657183301428867495e+00 -2.558607336145254596e+00 1.224599846164475636e+01 2.715224002437303108e-01
2.629806960679771155e+00 -2.349669094694252447e+00 1.224610673733858768e+01 2.523574806758512312e-01
2.670604270508091460e+00 -2.040305315242154194e+00 1.224811823405254785e+01 2.778759189226173709e-01
2.694493919081016209e+00 -2.440230886694572998e+00 1.224939099807114928e+01 2.842334601266345850e-01
2.669248129369386380e+00 -2.039594238600000775e+00 1.225104849383752281e+01 2.773248163130412891e-01
2.655116784263913843e+00 -2.042629429242012407e+00 1.225235631441520390e+01 2.703662996802568275e-01
2.701632301541237791e+00 -2.305230358080871511e+00 1.225243593154855759e+01 2.849026350752331682e-01
2.687582360931296321e+00 -2.082520651071618989e+00 1.225244181669456367e+01 2.830460651882981127e-01
2.662148533861392163e+00 -2.038108305407693166e+00 1.225451865784060068e+01 2.741062014065739905e-01
2.627245693188920317e+00 -2.255173919868046273e+00 1.225484910097346791e+01 2.501384647429035768e-01
2.651778558813728370e+00 -2.048111835915534584e+00 1.225579582155737057e+01 2.683985148684711608e-01
2.643489891634879907e+00 -2.069365611026248164e+00 1.225646173823175467e+01 2.629771946980178909e-01
2.683735952362348076e+00 -2.524160462836561258e+00 1.225663008403541454e+01 2.821553718721006576e-01
2.694852905283479316e+00 -2.127285181847348383e+00 1.225884916974207606e+01 2.842806332582877848e-01
2.695325574670922375e+00 -2.131376886688876926e+00 1.225934583347825324e+01 2.843405612244015446e-01
2.658878496050855578e+00 -2.040426461884846443e+00 1.226024928634350530e+01 2.724353397969390134e-01
2.628362037088925796e+00 -2.194567227341498672e+00 1.226117451966147343e+01 2.511145975218609938e-01
2.683263537753544536e+00 -2.068167366417617448e+00 1.226272580645517962e+01 2.820346423560914362e-01
2.700800381047973264e+00 -2.328645204706896621e+00 1.226446340212423891e+01 2.848537952534950235e-01
2.627462211892995114e+00 -2.243581260696479340e+00 1.226520199656007648e+01 2.503288714054421327e-01
2.661856291197636448e+00 -2.040043012733990579e+00 1.226614615884672510e+01 2.739617114788731600e-01
2.701559791760929752e+00 -2.289989080073600913e+00 1.226906008608214371e+01 2.848986841354557153e-01
2.699889266060937931e+00 -2.350748838136399232e+00 1.226984683396805487e+01 2.847914833256352529e-01
2.694804911704652639e+00 -2.431736473592653436e+00 1.227217818183057041e+01 2.842744095088413081e-01
2.628814366512803868e+00 -2.314848868201840659e+00 1.227480749078207545e+01 2.515061730640023585e-01
2.701570816190762780e+00 -2.261907333199668191e+00 1.227487781444023796e+01 2.848992886044564576e-01
2.673293252485625437e+00 -2.048042682437059891e+00 1.227606714252208597e+01 2.789082262296888048e-01
2.657849706170440474e+00 -2.044143815209902737e+00 1.227838383660795962e+01 2.718850984006940252e-01
2.690706599634880014e+00 -2.104405933053090649e+00 1.228202627578302497e+01 2.836485405929690673e-01
2.637994479247673940e+00 -2.446860982874823343e+00 1.228299006113494052e+01 2.589620134904445647e-01
2.659010964035480207e+00 -2.558325510035741601e+00 1.228325338862070382e+01 2.725053348054885527e-01
2.637143129061767066e+00 -2.104486896183678457e+00 1.228445113852489712e+01 2.583099625304705049e-01
2.628539525176294411e+00 -2.299875169387683549e+00 1.228473264065192083e+01 2.512685175949431193e-01
2.696604431713006900e+00 -2.405151158418593837e+00 1.228492360633071989e+01 2.844902585005825713e-01
2.675011085102909192e+00 -2.554438413342411174e+00 1.228714218696588745e+01 2.795256502246176167e-01
2.629587216110583991e+00 -2.182746337626498168e+00 1.228943994889027280e+01 2.521699582011521223e-01
2.685620590611765834e+00 -2.508333061370771944e+00 1.228978643406946603e+01 2.826123281412551425e-01
2.700430374971411585e+00 -2.216680099545502269e+00 1.229092802218357150e+01 2.848296025213318816e-01
2.694756238105437962e+00 -2.135261663068743765e+00 1.229186191493461067e+01 2.842680714355069194e-01
2.630972875984699311e+00 -2.355426460690599022e+00 1.229284674812547884e+01 2.533434574433598985e-01
2.700928108330364896e+00 -2.237754579031218771e+00 1.229287693103046308e+01 2.848617934724959055e-01
2.672734291271978257e+00 -2.558531198145929331e+00 1.229445159765304396e+01 2.787002539773433263e-01
2.701165186675310803e+00 -2.273852916278129133e+00 1.229490775446336848e+01 2.848761587145451357e-01
2.641124854292359547e+00 -2.471920577860829304e+00 1.229494450511131021e+01 2.612903284751787458e-01
2.641351957947598361e+00 -2.473676363216423368e+00 1.229514190334874435e+01 2.614550078809216860e-01
2.628445967621444890e+00 -2.218346132814458027e+00 1.229522875732342335e+01 2.511874268404158950e-01
2.682143609089514769e+00 -2.070668871162632207e+00 1.229565820531722764e+01 2.817385279091280115e-01
2.695923914320067283e+00 -2.147187591227948555e+00 1.229569905354014736e+01 2.844128622973229326e-01
2.642417800528282790e+00 -2.481504884771428721e+00 1.229679272864072104e+01 2.622202250705246707e-01
2.628135670377157229e+00 -2.256910112753637954e+00 1.229737523758611673e+01 2.509177813588324146e-01
2.682519328332904074e+00 -2.524679185541519377e+00 1.229831715907062062e+01 2.818394232679019562e-01
2.672830266650310538e+00 -2.557747917665265103e+00 1.229934349062002852e+01 2.787362103221567300e-01
2.638634338093722942e+00 -2.099531272794576520e+00 1.230023391306523983e+01 2.594467818658349190e-01
2.645547587266447120e+00 -2.501886255763756672e+00 1.230182973197622509e+01 2.643942899099223087e-01
2.690643678758144031e+00 -2.468335787166341611e+00 1.230323054230036917e+01 2.836374771027915243e-01
2.687800732382539248e+00 -2.093783595536651276e+00 1.230326945780363168e+01 2.830917010688777102e-01
2.698281595051959414e+00 -2.371698948677707364e+00 1.230370164965312973e+01 2.846590367885412642e-01
2.698046633664219041e+00 -2.376073672790306901e+00 1.230385123993799823e+01 2.846372744412249411e-01
2.671265502361736655e+00 -2.559785861520499584e+00 1.230387916046370123e+01 2.781372165444812028e-01
2.629864799589350266e+00 -2.327624782719919683e+00 1.230461689660824831e+01 2.524067492213719066e-01
2.647101597067982315e+00 -2.067398016689671714e+00 1.230618161065432226e+01 2.654333251719614983e-01
2.633395734700407775e+00 -2.138660820814711983e+00 1.230657510923972175e+01 2.553440844268567989e-01
2.700416527183276294e+00 -2.313281950746739035e+00 1.230680969559699989e+01 2.848286675573088456e-01
2.635966699108529099e+00 -2.118139438393143781e+00 1.230882339023764516e+01 2.573956792621145961e-01
2.667825804353750385e+00 -2.048023901436806238e+00 1.230885843765524257e+01 2.767248632941278208e-01
2.685005535566855617e+00 -2.083380768623724233e+00 1.231081559571078010e+01 2.824675377808871790e-01
2.630552807001632853e+00 -2.175758402505065359e+00 1.231167033772179664e+01 2.529899593194231411e-01
2.678268313737444117e+00 -2.063315470308790367e+00 1.231235445774772153e+01 2.806063371811112206e-01
2.635929119999692816e+00 -2.119324066809484375e+00 1.231240976337053894e+01 2.573662205433868699e-01
2.660707013307041624e+00 -2.557848165577549349e+00 1.231258415236264980e+01 2.733842842864774303e-01
2.638022921831734369e+00 -2.106046322816469640e+00 1.231364196333192140e+01 2.589836587075812768e-01
2.696410322061457254e+00 -2.158414288303196038e+00 1.231519606761156460e+01 2.844687066717994095e-01
2.694927589805232060e+00 -2.419783866551851848e+00 1.231712219397692643e+01 2.842902673561746862e-01
2.638241627524873234e+00 -2.442783429496107939e+00 1.231778848910952817e+01 2.591497966048569301e-01
2.664128926438167788e+00 -2.560236471350533005e+00 1.232379106803922042e+01 2.750603384835844656e-01
2.630002354129357123e+00 -2.321135091499681113e+00 1.232495472011036775e+01 2.525237721004283675e-01
2.651971062338688956e+00 -2.531532156402851896e+00 1.232542552026378857e+01 2.685153542186458631e-01
2.661738434342759252e+00 -2.557750110876368055e+00 1.232552997996419109e+01 2.739031724541107216e-01
2.653837065705495490e+00 -2.538534204317142162e+00 1.232664252098541802e+01 2.696265786295560796e-01
2.691873155045053867e+00 -2.452193728626195668e+00 1.232686662288455004e+01 2.838456900471743038e-01
2.656642761273298792e+00 -2.053428501391227901e+00 1.232739436095686969e+01 2.712245808243117784e-01
2.677491058422698078e+00 -2.064535628043702165e+00 1.232916907150846697e+01 2.803591672799560230e-01
2.638788127066713951e+00 -2.445829587409675376e+00 1.232926028292921572e+01 2.595626170316328585e-01
2.685338394280417429e+00 -2.088844353618322103e+00 1.233190820051862246e+01 2.825464180288685401e-01
2.689443241526376038e+00 -2.473346488029086743e+00 1.233308354496296921e+01 2.834179766233325681e-01
2.654540064861299786e+00 -2.057010145811168034e+00 1.233341433356518735e+01 2.700351885678303754e-01
2.633797054478061117e+00 -2.143671612455277486e+00 1.233573081184117903e+01 2.556691695236743556e-01
2.670686757775874387e+00 -2.054946085744616902e+00 1.233641666598804854e+01 2.779087804623528446e-01
2.698605150017441723e+00 -2.198890958226205505e+00 1.233646388212449452e+01 2.846880008087794844e-01
2.645529032726329444e+00 -2.496320719559165013e+00 1.233892013738834770e+01 2.643817219530021356e-01
2.688359071146180668e+00 -2.104182247536288131e+00 1.233944204072622064e+01 2.832059750119337305e-01
2.632899154199204172e+00 -2.154648940030068349e+00 1.234027470345966648e+01 2.549393572179715073e-01
2.643775432298575367e+00 -2.084741232415837420e+00 1.234059674233957971e+01 2.631766522694266031e-01
2.650163578043417623e+00 -2.066218083159996333e+00 1.234138588708407092e+01 2.674020909053183570e-01
2.676636467060970581e+00 -2.542674863105502947e+00 1.234280846568031542e+01 2.800796566790383912e-01
2.634374199952941531e+00 -2.140767068038373022e+00 1.234426414548051376e+01 2.561335431633285364e-01
2.699904744120719347e+00 -2.243893166159096175e+00 1.234436627295261957e+01 2.847926188984123419e-01
2.635453196636379669e+00 -2.407154718504104896e+00 1.234438383313531951e+01 2.569917807424358935e-01
2.648654910748667213e+00 -2.070453807483168429e+00 1.234508608754327241e+01 2.664450802851818789e-01
2.657326959228535568e+00 -2.055815795803090484e+00 1.234550705532095094e+01 2.716010047950849771e-01
2.693971742989479612e+00 -2.424895539690943735e+00 1.234566161447494181e+01 2.841622865450319502e-01
2.660795950464102777e+00 -2.553371128110799582e+00 1.235016389240557899e+01 2.734294925435980517e-01
2.699575409249467928e+00 -2.311588039458992494e+00 1.235162969078169937e+01 2.847678824709169443e-01
2.661667710806492781e+00 -2.054203428557163758e+00 1.235193198575785445e+01 2.738679702638729951e-01
2.683975179006310885e+00 -2.087899766521181810e+00 1.235386743021040701e+01 2.822155624501648252e-01
2.679735371432143687e+00 -2.074726157206772559e+00 1.235557062121603167e+01 2.810545747747338341e-01
2.677582757649711986e+00 -2.537804202033094203e+00 1.235584049984669264e+01 2.803886772037895159e-01
2.691220531069399957e+00 -2.452749373871922600e+00 1.235628083942331656e+01 2.837372590612568524e-01
2.645929514249439674e+00 -2.080421532454613143e+00 1.235664690176347591e+01 2.646521392098253322e-01
2.692801361208561062e+00 -2.136604794554695541e+00 1.235688196803713979e+01 2.839917560949393738e-01
2.650263324198208981e+00 -2.068948808225665736e+00 1.235769258040290453e+01 2.674644727588424975e-01
2.629435592177951975e+00 -2.254749806575777615e+00 1.235810768679063187e+01 2.520402547159136253e-01
2.629590688801449971e+00 -2.237405509344001509e+00 1.235981194823002838e+01 2.521729258488443204e-01
2.698659986523780585e+00 -2.213220636289388477e+00 1.236045476733266213e+01 2.846927943917783588e-01
2.683048017833933319e+00 -2.085958511210907584e+00 1.236106893795602524e+01 2.819787407461660789e-01
2.660146190655837906e+00 -2.550872336029065934e+00 1.236151975422731653e+01 2.730971842284026230e-01
2.672922082378554443e+00 -2.062033903401117030e+00 1.236190251334144463e+01 2.787705125001934126e-01
2.696683823050409767e+00 -2.179065876639957988e+00 1.236414228684055594e+01 2.844989526217874820e-01
2.675310247189710555e+00 -2.066343235782347687e+00 1.236433660460927086e+01 2.796298228970024446e-01
2.675609831816628148e+00 -2.066931746261083891e+00 1.236450676867340448e+01 2.797331461746133674e-01
2.657219893519622733e+00 -2.544094128594848847e+00 1.236463634499722097e+01 2.715424439283893321e-01
2.629602183221906309e+00 -2.265478868111413302e+00 1.236473761318679543e+01 2.521827476477229157e-01
2.641707887079371098e+00 -2.098819986471950116e+00 1.236697185473434324e+01 2.617119494728215034e-01
2.673608876507028498e+00 -2.547536596428058964e+00 1.236728996057072294e+01 2.790241266510972151e-01
2.690598927701608467e+00 -2.456500334916050576e+00 1.236756008485290614e+01 2.836295816754929588e-01
2.699408609289767558e+00 -2.302787638446638141e+00 1.236812128571661340e+01 2.847548943312346315e-01
2.674936272766900824e+00 -2.544131743321603523e+00 1.236881847539276080e+01 2.794994440276772907e-01
2.697087239566793304e+00 -2.187280937584179519e+00 1.236971807656899713e+01 2.845420485714136860e-01
2.661326624198871560e+00 -2.057426778829700709e+00 1.237039085531087146e+01 2.736974162253190124e-01
2.667031842862360946e+00 -2.058107065202085195e+00 1.237189247345281373e+01 2.763801854110334855e-01
2.641412853031106067e+00 -2.101349048156895272e+00 1.237225024509699622e+01 2.614990672293166507e-01
2.644758733799269734e+00 -2.087529755888428706e+00 1.237248258001323542e+01 2.638565824986552899e-01
2.678430600736389611e+00 -2.074562868136847982e+00 1.237300100331449570e+01 2.806570979267079546e-01
2.680506747045172666e+00 -2.523555542638469262e+00 1.237411004367065814e+01 2.812806644591875904e-01
2.642924424938788430e+00 -2.472570070632620354e+00 1.237551312101201617e+01 2.625795280970202872e-01
2.661761068119089302e+00 -2.058167084457853679e+00 1.237557951116014898e+01 2.739144265332368322e-01
2.686999540135095010e+00 -2.484802987537923613e+00 1.237770416082464564e+01 2.829216714826924273e-01
2.642563295375143451e+00 -2.469344422374638359e+00 1.237828754539195586e+01 2.623237033530069207e-01
2.638054454899789736e+00 -2.121528208657108561e+00 1.237848131953493613e+01 2.590076453209026464e-01
2.654531225761476154e+00 -2.534171325412947873e+00 1.237864950536774522e+01 2.700300850331818769e-01
2.685431092633948857e+00 -2.495487347904528974e+00 1.237933999009963770e+01 2.825681663568231361e-01
2.696724405354046894e+00 -2.374020502851248438e+00 1.237939380738750828e+01 2.845033697285856977e-01
2.698985870782946161e+00 -2.313047020502861262e+00 1.237953683963778850e+01 2.847205925774268231e-01
2.685259733079275346e+00 -2.496474000702221474e+00 1.238019362162796000e+01 2.825278881275765097e-01
2.631464009569630225e+00 -2.192258461362551536e+00 1.238021494978984371e+01 2.537542718997825020e-01
2.682180890843445908e+00 -2.086752520269715472e+00 1.238045143883534038e+01 2.817486096203278279e-01
2.696174522436828092e+00 -2.383196247367001863e+00 1.238152423366753574e+01 2.844419628606658090e-01
2.697230992741688205e+00 -2.363075176780078390e+00 1.238154035594434887e+01 2.845569683681820616e-01
2.698639514611931745e+00 -2.325479600344741105e+00 1.238159676458118952e+01 2.846910087293965108e-01
2.640813070117494998e+00 -2.106583789710864352e+00 1.238252461898952816e+01 2.610633113579903797e-01
2.643098277244765093e+00 -2.472479382568349759e+00 1.238388521146936938e+01 2.627021686305318071e-01
2.694542186019801999e+00 -2.160174601168466157e+00 1.238392054049068491e+01 2.842398860369021452e-01
2.638765047530689856e+00 -2.434986522734905012e+00 1.238413725728407222e+01 2.595452500878204782e-01
2.696534019575040464e+00 -2.184967706130524157e+00 1.238458774251040317e+01 2.844824890888707491e-01
2.631362267756461648e+00 -2.196915940150169000e+00 1.238492127089637229e+01 2.536693888618096193e-01
2.666841526483457958e+00 -2.553227541613871665e+00 1.238520030221159729e+01 2.762965237786951800e-01
2.669922602177571935e+00 -2.062544206997672269e+00 1.238557788584125419e+01 2.776014598353735430e-01
2.672384934162349346e+00 -2.065404298984182319e+00 1.238566065217095336e+01 2.785685060262231283e-01
2.634587401343960522e+00 -2.151593452291076680e+00 1.238577235172652102e+01 2.563041497575709871e-01
2.696746642363155644e+00 -2.188849037445112611e+00 1.238614402052898100e+01 2.845057823146400766e-01
2.671069065691976441e+00 -2.063866056260294624e+00 1.238627008841421784e+01 2.780600983104884460e-01
2.639407697851133605e+00 -2.440731270558422761e+00 1.238670759454859471e+01 2.600266210788478305e-01
2.698958848199453975e+00 -2.246202621614087125e+00 1.238827295612273005e+01 2.847183323963807244e-01
2.683726763744541444e+00 -2.093840458072674160e+00 1.238849162319356800e+01 2.821530472904470455e-01
2.630495525094671549e+00 -2.225591372482301544e+00 1.238960372104315510e+01 2.529416033121816287e-01
2.656094827725191010e+00 -2.064812832368761342e+00 1.238998612712400771e+01 2.709193744987457020e-01
2.694858199747755201e+00 -2.401221867597296722e+00 1.239087244580299085e+01 2.842813182706346864e-01
2.655391769375439193e+00 -2.535274695427001568e+00 1.239176598869153878e+01 2.705228753569672295e-01
2.630407339637539810e+00 -2.234927641231038375e+00 1.239359346173046461e+01 2.528670880043926150e-01
2.698455978891941331e+00 -2.231955747330291118e+00 1.239571269583074375e+01 2.846747918124473142e-01
2.652979046173980837e+00 -2.070677701728856235e+00 1.239709105522993582e+01 2.691204239076695481e-01
2.661114279937801808e+00 -2.547862562853816293e+00 1.239765093211301483e+01 2.735905845347954557e-01
2.658220867817058242e+00 -2.064217470703397339e+00 1.239909002607071287e+01 2.720849677638301767e-01
2.630602015006576977e+00 -2.288332133992877271e+00 1.239944974462085625e+01 2.530314704209195575e-01
2.650835726193508712e+00 -2.075434650671195591e+00 1.239993415576011415e+01 2.678203190190187044e-01
2.697011941873627361e+00 -2.359908171116611442e+00 1.240022472056740277e+01 2.845341419712110187e-01
2.688791285787389018e+00 -2.466374153536933012e+00 1.240077789914938222e+01 2.832920569042415293e-01
2.630793827760771197e+00 -2.225432250565896553e+00 1.240183368167433287e+01 2.531930238150645329e-01
2.694778697204937679e+00 -2.399064311738027033e+00 1.240228544397704091e+01 2.842709992367437599e-01
2.697583770509971224e+00 -2.344548218975673226e+00 1.240346588149085605e+01 2.845926091861585849e-01
2.671471619392254748e+00 -2.067443332291459601e+00 1.240410671118119268e+01 2.782176741879240911e-01
2.695035817407777756e+00 -2.172574392779857533e+00 1.240461499718848692e+01 2.843041184406644439e-01
2.682060947360323411e+00 -2.511226782487633979e+00 1.240588735524993247e+01 2.817161194883473496e-01
2.639004254466419841e+00 -2.432835156404593135e+00 1.240641671707114035e+01 2.597249618705199103e-01
2.693960670055436601e+00 -2.162154008292252350e+00 1.240913513997924866e+01 2.841607444798265880e-01
2.680838885232274205e+00 -2.088120914783405002e+00 1.240983688232166671e+01 2.813759777261389261e-01
2.634978251261206328e+00 -2.383967009457712116e+00 1.241021364264570082e+01 2.566156014398458529e-01
2.696677906205876774e+00 -2.362551143732126491e+00 1.241096258198991542e+01 2.844983070851491713e-01
2.643462717636839709e+00 -2.470289014031255448e+00 1.241300610180770825e+01 2.629581657449699961e-01
2.632484591960388975e+00 -2.190171974016528633e+00 1.241399553246745668e+01 2.545993787475404058e-01
2.696778549551983151e+00 -2.202433331495947666e+00 1.241495675836224066e+01 2.845092344611898083e-01
2.637313243191838463e+00 -2.136666780498354345e+00 1.241602241300063625e+01 2.584408971344205885e-01
2.680864889281140861e+00 -2.515618253027802620e+00 1.241657935727544348e+01 2.813833883347735543e-01
2.639469445772083311e+00 -2.122443106022621873e+00 1.241796427827434357e+01 2.600726311206983943e-01
2.689092203748373766e+00 -2.126279325218791705e+00 1.241830227661756680e+01 2.833507635082737619e-01
2.649866254843824986e+00 -2.081138054693378869e+00 1.241835189963561348e+01 2.672154872856267738e-01
2.671524664555322559e+00 -2.070161541042146336e+00 1.241921176843919383e+01 2.782383039575538342e-01
2.685671106179833956e+00 -2.108506804881014940e+00 1.242001508499303242e+01 2.826240332447536585e-01
2.633029874566874540e+00 -2.184194901800339483e+00 1.242085237938084497e+01 2.550461637259344716e-01
2.682135426238024145e+00 -2.508501116658958363e+00 1.242097152252067893e+01 2.817363130401369098e-01
2.639150642126888435e+00 -2.431138062135590250e+00 1.242168116819954804e+01 2.598346266439274244e-01
2.698480023639754588e+00 -2.273480671923314933e+00 1.242208690391208137e+01 2.846769376722695366e-01
2.658016532327145853e+00 -2.538481168216212058e+00 1.242309667740558687e+01 2.719751231346816955e-01
2.663620362359964577e+00 -2.547414290915711366e+00 1.242314480399696919e+01 2.748194748760369732e-01
2.681625850629102192e+00 -2.093355718874490012e+00 1.242367956578824106e+01 2.815969194161203615e-01
2.632113010854788993e+00 -2.324961443622977963e+00 1.242390001154477552e+01 2.542930258207647398e-01
2.634534712028964609e+00 -2.165343051770001193e+00 1.242457721301972740e+01 2.562620340504074279e-01
2.631140827012397487e+00 -2.235047372824431111e+00 1.242462054923347381e+01 2.534842436025110390e-01
2.686608394625866314e+00 -2.479260287678783037e+00 1.242579645428287449e+01 2.828360713192619169e-01
2.694492100430383896e+00 -2.395865242975138365e+00 1.242726722673339346e+01 2.842332174986301196e-01
2.668298675143220500e+00 -2.547109519588980131e+00 1.242813611170836552e+01 2.769268198945233350e-01
2.650682053524734627e+00 -2.081098891247846083e+00 1.242836904466390813e+01 2.677251425172877952e-01
2.695504784164681755e+00 -2.378080757963636049e+00 1.243015004066460349e+01 2.843626335031231855e-01
2.657814827233950350e+00 -2.536703999887421457e+00 1.243270574085525304e+01 2.718662375253738661e-01
2.683885844902976103e+00 -2.103913373864726211e+00 1.243468079174736296e+01 2.821931599504174937e-01
2.646480062174735082e+00 -2.487407158690173592e+00 1.243541548553577769e+01 2.650209770293262546e-01
2.636230205182362063e+00 -2.151747847695703264e+00 1.243641547584711837e+01 2.576018041006358783e-01
2.631461709509124614e+00 -2.235706792343494786e+00 1.243845690164383910e+01 2.537523542335243798e-01
2.697496754819766362e+00 -2.235693354789341836e+00 1.244024376132025900e+01 2.845839465447334016e-01
2.631358135659467745e+00 -2.245690262787259694e+00 1.244034669662801029e+01 2.536659390292024252e-01
2.674685514197030489e+00 -2.534936853695261672e+00 1.244149021776416042e+01 2.794111516384447658e-01
2.682827042530960604e+00 -2.501394285096152359e+00 1.244167113034005290e+01 2.819208882583136289e-01
2.657052601126965730e+00 -2.073454057627906355e+00 1.244491925370552643e+01 2.714506863695469452e-01
2.674348335632336315e+00 -2.535132253608158859e+00 1.244639400994115874e+01 2.792913293345361536e-01
2.660024707753346540e+00 -2.539583368382148709e+00 1.244705304885787100e+01 2.730345334023085990e-01
2.634516995013323371e+00 -2.174148376857974352e+00 1.244758334685137058e+01 2.562478655273082162e-01
2.696412236242831106e+00 -2.212026891460582512e+00 1.244761299367618435e+01 2.844689212455941973e-01
2.697429841085351221e+00 -2.319611787060136265e+00 1.244827003127489995e+01 2.845772278838357150e-01
2.697185672671096324e+00 -2.233952837046341955e+00 1.245091149224549554e+01 2.845522894902080546e-01
2.696058893169400950e+00 -2.207563718341932990e+00 1.245250825589619481e+01 2.844286227221079488e-01
2.669406176581361034e+00 -2.074035280618787169e+00 1.245405911266315435e+01 2.773900948111902021e-01
2.687173506835806247e+00 -2.123803682853393493e+00 1.245470087249418434e+01 2.829591970211209895e-01
2.694124377907410217e+00 -2.179550761413558746e+00 1.245503092744519691e+01 2.841834043313822833e-01
2.651071610403811896e+00 -2.509525878706600821e+00 1.245523603134294355e+01 2.679659023811143403e-01
2.632182118157010198e+00 -2.305393933736127110e+00 1.245665778620525543e+01 2.543501180011044083e-01
2.636164648894635310e+00 -2.158891987849432148e+00 1.245676747850719934e+01 2.575505954817359222e-01
2.697366289766797376e+00 -2.248001140515998753e+00 1.245830446604713515e+01 2.845708007733516731e-01
2.657453437648708672e+00 -2.075521467774635198e+00 1.245878735999004761e+01 2.716700195741571511e-01
2.683932943605977339e+00 -2.491913696290899871e+00 1.245879265429022986e+01 2.822049820418689459e-01
2.686071465943556724e+00 -2.119211080586591578e+00 1.245979387890163537e+01 2.827157988785118925e-01
2.695265107474020372e+00 -2.197262582860685765e+00 1.245984290242360970e+01 2.843330332875393940e-01
2.636583430576719067e+00 -2.392331844573909905e+00 1.246006119349629948e+01 2.578769006772607120e-01
2.636073017496874726e+00 -2.160959539887350456e+00 1.246022089762966445e+01 2.574789385407326714e-01
2.658425334380496885e+00 -2.534376551685847634e+00 1.246088231657734546e+01 2.721944184855575877e-01
2.656034391796576966e+00 -2.527841154847485061e+00 1.246136374010569980e+01 2.708855066138111112e-01
2.667347165842326451e+00 -2.073816034792322238e+00 1.246153837509286788e+01 2.765179132180506372e-01
2.681654718625205547e+00 -2.101306707736261270e+00 1.246281685158979791e+01 2.816048933068594495e-01
2.688210542244248824e+00 -2.131898497792516167e+00 1.246354553410464305e+01 2.831759140934889118e-01
2.631880741844106364e+00 -2.279331876858472494e+00 1.246403198243503319e+01 2.541007506338416322e-01
2.638611096795228317e+00 -2.140293403369748493e+00 1.246419869051672613e+01 2.594292534637807623e-01
2.637484075185558829e+00 -2.149349647548131070e+00 1.246483180961730319e+01 2.585720606879711170e-01
2.636680928608110541e+00 -2.156601565782834129e+00 1.246510945194597930e+01 2.579525892877868598e-01
2.650476286755168331e+00 -2.088754095632725072e+00 1.246576664509998089e+01 2.675972908671570560e-01
2.688938594334643106e+00 -2.137091698406898832e+00 1.246594603760729925e+01 2.833209212938009869e-01
2.640414343995428847e+00 -2.128880750843477720e+00 1.246661782672377150e+01 2.607714159570715950e-01
2.691998216653839648e+00 -2.161077127583011404e+00 1.246706565266404532e+01 2.838659282311579712e-01
2.635213695725330041e+00 -2.369782041869326061e+00 1.246791124964045672e+01 2.568023979149253733e-01
2.664886563426813293e+00 -2.074176304799803638e+00 1.246889119535331680e+01 2.754138372133153601e-01
2.671283500390466248e+00 -2.538325297727774821e+00 1.246910394979378189e+01 2.781442608726617527e-01
2.695855015588207060e+00 -2.212446357693570231e+00 1.246956460096493302e+01 2.844047394927782801e-01
2.696149558600679619e+00 -2.219246554992068354e+00 1.247043197015150540e+01 2.844390953592591531e-01
2.693935429664449099e+00 -2.182911979179611883e+00 1.247050603918014211e+01 2.841572243006133536e-01
2.697071380848242050e+00 -2.247856095199820992e+00 1.247052867407486154e+01 2.845403885706583869e-01
2.696164725485277636e+00 -2.220398255589347336e+00 1.247177020985825635e+01 2.844408383474040791e-01
2.647028170010613302e+00 -2.484670538766285297e+00 1.247355544760676160e+01 2.653848346641159983e-01
2.638010068682162590e+00 -2.406807882242157248e+00 1.247366965896657121e+01 2.589738783883628326e-01
2.692771501290171621e+00 -2.406904050315412213e+00 1.247406825278558884e+01 2.839872062500091721e-01
2.690590852812384526e+00 -2.151293711348003068e+00 1.247465919102763365e+01 2.836281546532788411e-01
2.632100322957112493e+00 -2.270589814750832325e+00 1.247633736305738772e+01 2.542825380985634931e-01
2.677818570355745997e+00 -2.519765632058580618e+00 1.247651434996101827e+01 2.804641355299394845e-01
2.669172715638065796e+00 -2.539906178229767164e+00 1.247689166127068283e+01 2.772935702443927730e-01
2.638076565355286007e+00 -2.406783065636847407e+00 1.247694043665865671e+01 2.590244577402663895e-01
2.666936982156411506e+00 -2.076398526833665326e+00 1.247729756176363303e+01 2.763385356718627839e-01
2.633326065671841576e+00 -2.326877013956664797e+00 1.247880880635954171e+01 2.552874674264763999e-01
2.635596796409185760e+00 -2.172789217270140849e+00 1.247894973109898231e+01 2.571050251243718887e-01
2.675674155301117185e+00 -2.088115131337410446e+00 1.247996230567168752e+01 2.797552005579320156e-01
2.636832529626080390e+00 -2.160057562389865460e+00 1.248026146402534309e+01 2.580700687418134853e-01
2.681683145567799187e+00 -2.105025642948717746e+00 1.248045204831609745e+01 2.816127363217686419e-01
2.632264511234964743e+00 -2.277491976732037848e+00 1.248179540116108477e+01 2.544181167202428373e-01
2.696914625938410026e+00 -2.254653857467403100e+00 1.248262814019170719e+01 2.845238300329266945e-01
2.664548183989628338e+00 -2.540040840952916934e+00 1.248315306291095794e+01 2.752567440847740188e-01
2.653413810165325959e+00 -2.515444936941826803e+00 1.248381383958921198e+01 2.693779180592463796e-01
2.681162042840907755e+00 -2.503501903004408113e+00 1.248467349237862400e+01 2.814675373823967153e-01
2.669893500388850427e+00 -2.080017447327303426e+00 1.248470623400702273e+01 2.775896277113683586e-01
2.676580443654249297e+00 -2.091141072016762248e+00 1.248534771130760923e+01 2.800610497216713957e-01
2.632360176835307985e+00 -2.258411543814418998e+00 1.248715997178767978e+01 2.544969745718643761e-01
2.670992736832536352e+00 -2.536163276476475659e+00 1.248796510733960119e+01 2.780300170232437584e-01
2.640918108121236951e+00 -2.131270396283006185e+00 1.248800914972571086e+01 2.611399125523868325e-01
2.634862934895975339e+00 -2.186044454780484259e+00 1.248813625908592861e+01 2.565238872506062640e-01
2.661193578021415096e+00 -2.078077510131123518e+00 1.248822011601728654e+01 2.736305384962544052e-01
2.670446768591690390e+00 -2.081335776551259897e+00 1.248867442496002944e+01 2.778129628158126363e-01
2.690677288296628777e+00 -2.156952650035901975e+00 1.249200727815621192e+01 2.836433922009967135e-01
2.696741450457156741e+00 -2.305663523545815607e+00 1.249279184953003607e+01 2.845052195147071417e-01
2.677231156239340493e+00 -2.094368691153523976e+00 1.249400903473260627e+01 2.802750199263416842e-01
2.662910781058851928e+00 -2.537260672436248310e+00 1.249461977289495707e+01 2.744786044107114242e-01
2.693889688796660575e+00 -2.191694082018271761e+00 1.249475491479085676e+01 2.841508269621241256e-01
2.692458881128423798e+00 -2.174538642646243858e+00 1.249485969085032799e+01 2.839389765703426161e-01
2.684700030816645100e+00 -2.480392510957586172e+00 1.249552771301251042e+01 2.823940563635121137e-01
2.696827941122563299e+00 -2.275653562498021643e+00 1.249593034326549379e+01 2.845145559938822566e-01
2.695656191778832866e+00 -2.224050684775616293e+00 1.249724648247911674e+01 2.843810034727219938e-01
2.633651165109151204e+00 -2.324872172132389281e+00 1.249749667252664942e+01 2.555512003159624568e-01
2.635675561562726088e+00 -2.366975871017854338e+00 1.249833390297289348e+01 2.571670428992899327e-01
2.633261229946683102e+00 -2.225143362916823797e+00 1.249971974897095350e+01 2.552347297939153714e-01
2.638532924557223325e+00 -2.151831912023422611e+00 1.250217676530552779e+01 2.593702525421294203e-01
2.684463158959444762e+00 -2.121256015119587612e+00 1.250315572098778816e+01 2.823363691043372370e-01
2.632838998926658292e+00 -2.248482952079908337e+00 1.250331222586147106e+01 2.548901429038918920e-01
2.684509535395813273e+00 -2.480238667888248649e+00 1.250356205662414588e+01 2.823477126017745475e-01
2.632990644767428279e+00 -2.239890853642131141e+00 1.250377321818517729e+01 2.550141305284387427e-01
2.674515148687838906e+00 -2.090344589917223939e+00 1.250405653079268831e+01 2.793507671575908291e-01
2.696572267203344531e+00 -2.296505524794925535e+00 1.250516080836975874e+01 2.844867162408090122e-01
2.696590954939957374e+00 -2.291434113605412826e+00 1.250588935981682326e+01 2.844887757101414172e-01
2.672808023790381071e+00 -2.087816002988374553e+00 1.250647413543237008e+01 2.787278863384326510e-01
2.633867513380535375e+00 -2.213727216395917630e+00 1.250675592269326586e+01 2.557260593850038122e-01
2.638729404020400349e+00 -2.406961559120067484e+00 1.250696597030412605e+01 2.595184173466514865e-01
2.696196834438855827e+00 -2.318836709668470775e+00 1.250697305372241530e+01 2.844445198958169829e-01
2.695717188379835871e+00 -2.336538163870612195e+00 1.250742594083273573e+01 2.843883320855081220e-01
2.658188437071491883e+00 -2.083685965784771277e+00 1.250749564068632935e+01 2.720675649401788632e-01
2.643256837643064738e+00 -2.123391370147828638e+00 1.250801912659200177e+01 2.628137289828984535e-01
2.682616124772512656e+00 -2.491530533862484020e+00 1.250806194585739917e+01 2.818651628108067575e-01
2.657092417299664167e+00 -2.524274258860505160e+00 1.250876286754642308e+01 2.714725531863159680e-01
2.643064527081143922e+00 -2.124791627657169002e+00 1.250983177863654916e+01 2.626783865410470820e-01
2.696487669498180306e+00 -2.285303896213527253e+00 1.251135073593644265e+01 2.844773446652763549e-01
2.672108602625936857e+00 -2.530742383891886771e+00 1.251282384338702158e+01 2.784633366027037815e-01
2.686595957402244217e+00 -2.462647835366514215e+00 1.251379493061080339e+01 2.828333216116340476e-01
2.674915005809527013e+00 -2.523804973261022599e+00 1.251456468771957375e+01 2.794919830211954892e-01
2.690471400620730869e+00 -2.424743874717224301e+00 1.251513343681450330e+01 2.836069600209238928e-01
2.664001846779915361e+00 -2.535297110668956133e+00 1.251540270606163396e+01 2.750004209706089497e-01
2.656606119990896797e+00 -2.086991460911623797e+00 1.251573107563649501e+01 2.712042752192478368e-01
2.694442226228587423e+00 -2.209947305304332588e+00 1.251662215005466905e+01 2.842265494083602295e-01
2.634404918470543588e+00 -2.333563159564170153e+00 1.251718402750645076e+01 2.561581556727134945e-01
2.681794545372899297e+00 -2.494595261451475476e+00 1.251779805123026357e+01 2.816433850749759382e-01
2.680761048146393044e+00 -2.500023365845198242e+00 1.251849706987612265e+01 2.813537508850283975e-01
2.654209068680473127e+00 -2.091218543664045804e+00 1.251894339489004082e+01 2.698434850197995449e-01
2.650791606625455987e+00 -2.098509354122681358e+00 1.251904013629724410e+01 2.677930206080803011e-01
2.678101210511493857e+00 -2.101729987047616710e+00 1.251981644517680614e+01 2.805537642078606564e-01
2.673609471749916366e+00 -2.091708896472527002e+00 1.252000869177736853e+01 2.790243441847658490e-01
2.675998962544365867e+00 -2.096555907679559461e+00 1.252026278652624569e+01 2.798658639775411516e-01
2.696209348413210360e+00 -2.296463570386786834e+00 1.252132595373465307e+01 2.844459516208150407e-01
2.674619102834967954e+00 -2.093941893564366552e+00 1.252183953886195411e+01 2.793876510987780559e-01
2.677543379830003456e+00 -2.100788924843453920e+00 1.252261255711497867e+01 2.803760163897663915e-01
2.676161452041614819e+00 -2.097503271827518834e+00 1.252321361795361554e+01 2.799207850533564912e-01
2.635543178050325341e+00 -2.353527356208497956e+00 1.252739862637355017e+01 2.570627678923864678e-01
2.694018266856856858e+00 -2.367970201625342774e+00 1.252747830983911825e+01 2.841687507753931641e-01
2.637885293020710176e+00 -2.165882052432967164e+00 1.252853736050912481e+01 2.588788377109643712e-01
2.638869345113921572e+00 -2.158123716923979085e+00 1.253198589572384414e+01 2.596236851194863582e-01
2.653511438646336096e+00 -2.508639096674023072e+00 1.253206443248159729e+01 2.694354509305355028e-01
2.694427181326501497e+00 -2.218131980876436593e+00 1.253291608733766260e+01 2.842245325061346084e-01
2.676749004859407588e+00 -2.515114536126570322e+00 1.253298208974987560e+01 2.801169282776214131e-01
2.633781415049370800e+00 -2.301706956048712893e+00 1.253336082853688715e+01 2.556565344700306719e-01
2.638529596741943983e+00 -2.161676085968983418e+00 1.253390690157659648e+01 2.593677393486924498e-01
2.651044373949059008e+00 -2.497174503269143919e+00 1.253490918287450384e+01 2.679491241173643790e-01
2.670460444320115201e+00 -2.089949567215097836e+00 1.253513974536704190e+01 2.778184401567993511e-01
2.636363589346412795e+00 -2.365186298088087113e+00 1.253564237040453300e+01 2.577058483469931716e-01
2.692173637748598747e+00 -2.396584499459969653e+00 1.253586465613384782e+01 2.838940230359390804e-01
2.682297122999863337e+00 -2.119416928282201074e+00 1.253702774411928011e+01 2.817799419263536942e-01
2.692325885066117586e+00 -2.188100080458579733e+00 1.253717897465567788e+01 2.839181292648250143e-01
2.679831529477014307e+00 -2.110951357067567535e+00 1.253944979607928190e+01 2.810831193432891673e-01
2.633691885604582783e+00 -2.286575007265621462e+00 1.254013377689051190e+01 2.555841515556179777e-01
2.695813079818705216e+00 -2.287306398219359771e+00 1.254048684341910302e+01 2.843997696603668968e-01
2.691264121972169132e+00 -2.177727567854266688e+00 1.254114418748326365e+01 2.837446490141581346e-01
2.636631517785240408e+00 -2.184269939315753195e+00 1.254114823837739578e+01 2.579142444157400682e-01
2.654706190143860223e+00 -2.094716578334794299e+00 1.254143141237731562e+01 2.701309447911857675e-01
2.693070148616127035e+00 -2.199561541033765000e+00 1.254149554111909382e+01 2.840322660757471640e-01
2.636610857109865425e+00 -2.184800595966232439e+00 1.254181021010258235e+01 2.578982028217208233e-01
2.676111993016162760e+00 -2.515830681000796876e+00 1.254261575718476607e+01 2.799040990743203450e-01
2.637219121081364914e+00 -2.177812741760297044e+00 1.254262687818079769e+01 2.583684923227156371e-01
2.637334544345026899e+00 -2.176678215673693906e+00 1.254305976193519712e+01 2.584572696992630259e-01
2.694759629654498223e+00 -2.342079188330852269e+00 1.254327515659839776e+01 2.842685139220992863e-01
2.682237173063028113e+00 -2.487581649090210956e+00 1.254342996164546697e+01 2.817638001714108942e-01
2.644181710152827769e+00 -2.451800564205210975e+00 1.254433573028273230e+01 2.634588864019512533e-01
2.657954191991255488e+00 -2.090852995774471701e+00 1.254446393111433800e+01 2.719415184811417308e-01
2.637278126190177208e+00 -2.177846490035861837e+00 1.254449878533637275e+01 2.584138943782464670e-01
2.645703979966385511e+00 -2.463392830641034870e+00 1.254450669631764903e+01 2.645000708327763239e-01
2.640701466165809919e+00 -2.419615000837622709e+00 1.254506140101006118e+01 2.609817874838796237e-01
2.637040644398804368e+00 -2.372361391955163601e+00 1.254677775051854738e+01 2.582309262294113505e-01
2.675583888820489697e+00 -2.100957021367426236e+00 1.254744134294574209e+01 2.797242381742420236e-01
2.689237138845752995e+00 -2.161582734004639850e+00 1.254801383126265257e+01 2.833786801477588546e-01
2.676116994261875437e+00 -2.102485374777593119e+00 1.254897610683011244e+01 2.799057875785805338e-01
2.693147912019199453e+00 -2.204066321854225130e+00 1.254921921354234193e+01 2.840438363798909460e-01
2.634106166362383483e+00 -2.299871122745957397e+00 1.254923912701146094e+01 2.559183425170916681e-01
2.644713933977355769e+00 -2.126985768760680795e+00 1.255252893176237095e+01 2.638258380404046588e-01
2.640361927708859469e+00 -2.152545557682370436e+00 1.255262665705180680e+01 2.607329121968847696e-01
2.671490643366017270e+00 -2.525874320035913723e+00 1.255400997158089815e+01 2.782250763883444833e-01
2.694964656855028284e+00 -2.247211129409321995e+00 1.255483330369082395e+01 2.842950258908620298e-01
2.644691525966802015e+00 -2.127651249148455825e+00 1.255487114786627600e+01 2.638104518861937864e-01
2.661849081399786598e+00 -2.090248612406321094e+00 1.255569911817391571e+01 2.739581348332473243e-01
2.691782972628149473e+00 -2.395616954238994012e+00 1.255659078807673446e+01 2.838309883731311434e-01
2.637355699344607896e+00 -2.181738893414523428e+00 1.255706691771598571e+01 2.584735249372451804e-01
2.682721180640620595e+00 -2.125716485032246084e+00 1.255730704859401570e+01 2.818929808427855788e-01
2.689796571049726470e+00 -2.169207078599017180e+00 1.255776268594704703e+01 2.834842459062809628e-01
2.683365161550772982e+00 -2.128889642065185495e+00 1.255869924607245913e+01 2.820608225097531729e-01
2.637861037923919572e+00 -2.380854343500726777e+00 1.255881522866192235e+01 2.588603427052543760e-01
2.636699437507543209e+00 -2.362045768943639157e+00 1.255937843471777526e+01 2.579669459864668002e-01
2.644621408148012609e+00 -2.129184669750654013e+00 1.255986183780249910e+01 2.637622704013475317e-01
2.669194121400589648e+00 -2.093347841629125572e+00 1.256034248974413003e+01 2.773024456875192167e-01
2.678417809768766755e+00 -2.111028031012076589e+00 1.256096057141881239e+01 2.806531077424679332e-01
2.688473314921838053e+00 -2.159479523791163036e+00 1.256119918698922255e+01 2.832289301495565792e-01
2.640695626174638377e+00 -2.415236815695073869e+00 1.256284120143764582e+01 2.609775177071080865e-01
2.636127973702576455e+00 -2.201325562401751590e+00 1.256333656962582168e+01 2.575219262034562084e-01
2.655570215081670682e+00 -2.511462912100219658e+00 1.256366520596789549e+01 2.706240322777784257e-01
2.668858976767761515e+00 -2.093888436876406356e+00 1.256484404807105548e+01 2.771629009547638134e-01
2.695007881636082736e+00 -2.313268584825545204e+00 1.256516781617210476e+01 2.843005556518728993e-01
2.657008260987690829e+00 -2.515765378729274193e+00 1.256518144924979552e+01 2.714263142853604038e-01
2.689503802537179578e+00 -2.169175139564969879e+00 1.256586934204975847e+01 2.834294337424012600e-01
2.664225280080372293e+00 -2.528229137625140233e+00 1.256618833585240758e+01 2.751056492085801608e-01
2.695115068084575238e+00 -2.270866969340558761e+00 1.256663977108268604e+01 2.843141784839364195e-01
2.684028458403375783e+00 -2.471589313450157643e+00 1.256712013807970685e+01 2.822288812227699561e-01
2.670202992560658739e+00 -2.525915820215034913e+00 1.256718658866758886e+01 2.777149780709767257e-01
2.656406008495197479e+00 -2.513554688065138709e+00 1.256779679654307280e+01 2.710931156496898531e-01
2.643968984828527269e+00 -2.134473292183018511e+00 1.256820289535529866e+01 2.633113385747357649e-01
2.665435081686103658e+00 -2.092537293532130249e+00 1.256847909239070127e+01 2.756657849205578770e-01
2.678810147441772926e+00 -2.114027513386031121e+00 1.256960332427328630e+01 2.807746714840613778e-01
2.667306012730318532e+00 -2.527912734016097396e+00 1.257058832776029078e+01 2.765000009096191258e-01
2.695059424765105405e+00 -2.275695723565474893e+00 1.257071862387376981e+01 2.843071224451229062e-01
2.662123546494319815e+00 -2.525582483800145273e+00 1.257092761129968395e+01 2.740938843115867107e-01
2.648738539948717552e+00 -2.478624170200835586e+00 1.257104289109662254e+01 2.664987918587305438e-01
2.652389376503768492e+00 -2.105571190125972603e+00 1.257275923764911241e+01 2.687678290370915102e-01
2.667691267126098609e+00 -2.095006781737696500e+00 1.257565310080080323e+01 2.766669503030531607e-01
2.694159474660656972e+00 -2.337857542084191831e+00 1.257657568317074315e+01 2.841882235343135554e-01
2.689828218740895505e+00 -2.175900407597600061e+00 1.257789015745508010e+01 2.834901139526443403e-01
2.634559160108155051e+00 -2.280191820145230253e+00 1.257885069886665086e+01 2.562815797637962301e-01
2.658605227691223760e+00 -2.097013183175568951e+00 1.258002748791960812e+01 2.722903310406548649e-01
2.692131680474477928e+00 -2.202835765189655959e+00 1.258024096853728580e+01 2.838873344213328487e-01
2.684701437531951562e+00 -2.140741573349459692e+00 1.258069209706571812e+01 2.823943970897443978e-01
2.660015119947229500e+00 -2.096093856123586896e+00 1.258138545957137744e+01 2.730295818239274475e-01
2.685817245450488944e+00 -2.454895968294648068e+00 1.258175561007815979e+01 2.826577359226227215e-01
2.680782020115028530e+00 -2.488873016940178040e+00 1.258263196513699000e+01 2.813597461803533650e-01
2.645902155029907554e+00 -2.129248341375453268e+00 1.258457015942957824e+01 2.646337221489335478e-01
2.655090558744727769e+00 -2.102612436919593097e+00 1.258473809793771281e+01 2.703513230647117127e-01
2.636785420878565933e+00 -2.201340018266804144e+00 1.258484281015396533e+01 2.580335903319372348e-01
2.661823628285668430e+00 -2.523046425538392423e+00 1.258548261203242369e+01 2.739455034015015333e-01
2.654581308275208773e+00 -2.103700730886949977e+00 1.258569755887456232e+01 2.700589902856305180e-01
2.658860467128678629e+00 -2.517460334767476660e+00 1.258620324494571818e+01 2.724257983868316191e-01
2.686491595574370450e+00 -2.448051451759770902e+00 1.258648235269291504e+01 2.828101808564880693e-01
2.693919021306498074e+00 -2.338311758545671193e+00 1.258659827485034910e+01 2.841549320941169632e-01
2.657143292853743954e+00 -2.100028661099578642e+00 1.258707746079255152e+01 2.715004681194784220e-01
2.638503948770257068e+00 -2.380693892225514308e+00 1.258816944261176474e+01 2.593483656610531818e-01
2.645330509678298192e+00 -2.452149251856309942e+00 1.258824544001125467e+01 2.642470125311701112e-01
2.676920097439529744e+00 -2.112705112501129356e+00 1.258931261943058288e+01 2.801733231463360285e-01
2.673787724386246012e+00 -2.515383404488039432e+00 1.259010875324320011e+01 2.790893101444288926e-01
2.646633568491594701e+00 -2.461392145888319671e+00 1.259036525158157893e+01 2.651232176682045139e-01
2.653007668998338175e+00 -2.497226395892576445e+00 1.259116228809465809e+01 2.691374406990891255e-01
2.680168068085443611e+00 -2.123316350683780662e+00 1.259160855022683023e+01 2.811822120193031571e-01
2.650576365073312957e+00 -2.485323119000776959e+00 1.259221240061844505e+01 2.676595325467445718e-01
2.678936294281450969e+00 -2.496116437922037967e+00 1.259441689501649542e+01 2.808133940493812708e-01
2.646444027437088842e+00 -2.459225755885304565e+00 1.259458633241389158e+01 2.649969386741680699e-01
2.635814781145439767e+00 -2.226040226388737331e+00 1.259469402109671776e+01 2.572764924295017352e-01
2.651644105664260564e+00 -2.112636119051217065e+00 1.259796958413467749e+01 2.683166647691865858e-01
2.660392722416218270e+00 -2.099391315541770275e+00 1.259974862708742904e+01 2.732238208646639022e-01
2.635765867981273214e+00 -2.231907901447073517e+00 1.260055345059175735e+01 2.572380631632484871e-01
2.693535524871803588e+00 -2.240386358753664986e+00 1.260066648291025615e+01 2.841005065915432337e-01
2.682411335625100701e+00 -2.134471366050763486e+00 1.260103284043002247e+01 2.818105836136714504e-01
2.691654045990424127e+00 -2.206076706878207894e+00 1.260322637901439258e+01 2.838098136187386933e-01
2.668533632979793957e+00 -2.522314786673965248e+00 1.260328795213827213e+01 2.770262432061911806e-01
2.635194068719227456e+00 -2.266833448110712190e+00 1.260436662277001574e+01 2.567868498111618436e-01
2.635826962850244204e+00 -2.317635127277492657e+00 1.260507848184055213e+01 2.572860590103145939e-01
2.666019570850302944e+00 -2.099756369097102837e+00 1.260518619809682050e+01 2.759305758760208782e-01
2.686687208957228012e+00 -2.159374414705357736e+00 1.260606635508209017e+01 2.828534561829047500e-01
2.675666308658891435e+00 -2.507158248112740573e+00 1.260649452386416058e+01 2.797525126672703033e-01
2.652863196495119702e+00 -2.494035637698459595e+00 1.260670007412590543e+01 2.690514561755903422e-01
2.644013612186014495e+00 -2.437415953972394966e+00 1.260670190812758840e+01 2.633423341099311310e-01
2.647881684766756560e+00 -2.466606322694029796e+00 1.260774047630535755e+01 2.659447884502416648e-01
2.690747236755081317e+00 -2.196333836854254873e+00 1.260818394530871700e+01 2.836556625109830088e-01
2.673961871108875066e+00 -2.511909329649469225e+00 1.260911959723374309e+01 2.791524387227330428e-01
2.689351955241153558e+00 -2.181829541762544178e+00 1.260930716069306179e+01 2.834006297932000207e-01
2.644368449111911712e+00 -2.439766367367338429e+00 1.261001518940047106e+01 2.635879954781571444e-01
2.639373534865731674e+00 -2.385888290746986495e+00 1.261030297192050043e+01 2.600011471133625296e-01
2.682395973545986578e+00 -2.136633726155848567e+00 1.261044962731870100e+01 2.818064706140646081e-01
2.647163746124364447e+00 -2.130228516784687276e+00 1.261115994160050846e+01 2.654743209879639743e-01
2.644891840858790477e+00 -2.443825628763747648e+00 1.261158261885786303e+01 2.639477973836599767e-01
2.651011454138681334e+00 -2.484174947496282648e+00 1.261213779223342968e+01 2.679288337779096030e-01
2.655451664459790084e+00 -2.107544926497820548e+00 1.261218880751014915e+01 2.705568680022307770e-01
2.654160430255620096e+00 -2.498614373339785200e+00 1.261218996376959467e+01 2.698152124488921721e-01
2.663281393976276501e+00 -2.100814476429268218e+00 1.261270233748710368e+01 2.746573383066309715e-01
2.687497746846877700e+00 -2.167266632344652777e+00 1.261319742935631538e+01 2.830282398718447778e-01
2.678897579105174565e+00 -2.492946000809848961e+00 1.261363047991144626e+01 2.808015286809572575e-01
2.690739530712547900e+00 -2.391835790689692764e+00 1.261363246096311919e+01 2.836543133870371713e-01
2.692140267666599307e+00 -2.219717559708489940e+00 1.261593245681828179e+01 2.838887049396693896e-01
2.640914097693503049e+00 -2.403818966000421664e+00 1.261595786587552226e+01 2.611369901137223781e-01
2.656354523999046258e+00 -2.106895073897727233e+00 1.261603413565212861e+01 2.710644446581398359e-01
2.666925093992708717e+00 -2.102353316572740383e+00 1.261625990351881832e+01 2.763333089796747855e-01
2.693997292857698955e+00 -2.290646757606630946e+00 1.261633554446882144e+01 2.841658395330070030e-01
2.636211499089570864e+00 -2.321609816782189917e+00 1.261639147248318515e+01 2.575871968977332949e-01
2.693659202315442869e+00 -2.259241467080994159e+00 1.261660071249768755e+01 2.841182373147315698e-01
2.687456799452892842e+00 -2.431588073018212448e+00 1.261680914076510973e+01 2.830195850819448022e-01
2.692340862464650098e+00 -2.361052427960840472e+00 1.261773223036027858e+01 2.839204868115691727e-01
2.640300961236109689e+00 -2.173634670906152699e+00 1.261835135166213995e+01 2.606880892698019148e-01
2.645439174515780145e+00 -2.140009860503937045e+00 1.261959393979435973e+01 2.643208021834058119e-01
2.646462932987148964e+00 -2.135582893897455925e+00 1.262100793568989943e+01 2.650095521462323966e-01
2.674025538068313335e+00 -2.112445479882675503e+00 1.262103442564069233e+01 2.791754340226380027e-01
2.682566892041327034e+00 -2.470809832887661095e+00 1.262166446161130651e+01 2.818520841403661659e-01
2.635999579247479296e+00 -2.244491152868168804e+00 1.262227637582599371e+01 2.574214415308052062e-01
2.637595592811706080e+00 -2.351680967807304956e+00 1.262357519738003475e+01 2.586575081769843520e-01
2.648232631899303691e+00 -2.465866577267064041e+00 1.262378418444127881e+01 2.661726812024741706e-01
2.654603637071718314e+00 -2.111530583443978593e+00 1.262418117707279208e+01 2.700718684257970570e-01
2.642534521053192087e+00 -2.158035429624587831e+00 1.262420854112276913e+01 2.623032572496270531e-01
2.639484596657696969e+00 -2.382793862388286055e+00 1.262460772027583822e+01 2.600839139816435441e-01
2.638057472616843757e+00 -2.359102224728016672e+00 1.262677100824759613e+01 2.590099402624072011e-01
2.665501901141925423e+00 -2.519569135177997410e+00 1.262769027048472736e+01 2.756962482880608301e-01
2.693598906650492175e+00 -2.304707648603418146e+00 1.262980451014765393e+01 2.841096144011927560e-01
2.661111721675344377e+00 -2.515268695840952695e+00 1.262982758397652461e+01 2.735892944030610674e-01
2.638912021443473588e+00 -2.372376800568002597e+00 1.262988315420875907e+01 2.596557442026106721e-01
2.685299765970684760e+00 -2.448513872143842640e+00 1.263006344679291715e+01 2.825373271051648261e-01
2.659991850287721782e+00 -2.105884701060634523e+00 1.263128333743524401e+01 2.730175600675984193e-01
2.644175051352180450e+00 -2.149826904254387827e+00 1.263145245686059326e+01 2.634542754326336111e-01
2.689218739257069668e+00 -2.189027743703205964e+00 1.263384044630883807e+01 2.833751490497903314e-01
2.654706729062365600e+00 -2.497067374897736780e+00 1.263462949510217292e+01 2.701312549300455279e-01
2.659940251826388824e+00 -2.106916239542196756e+00 1.263624673358685513e+01 2.729908813990961636e-01
2.639824370863066427e+00 -2.184977128164858229e+00 1.263723131972197145e+01 2.603362737834526985e-01
2.681813797798459742e+00 -2.140591765023678317e+00 1.263785879235324217e+01 2.816486679038448515e-01
2.636080213240167947e+00 -2.268373971296949954e+00 1.263899097731793475e+01 2.574845690807065490e-01
2.646240765897491354e+00 -2.141117584732387336e+00 1.263916959496586401e+01 2.648610750400358649e-01
2.692439066308955908e+00 -2.346221557128133739e+00 1.263923129541497126e+01 2.839358830309081649e-01
2.660590862734732998e+00 -2.107144034016135592e+00 1.263968945822589163e+01 2.733251106521459306e-01
2.637875398324054821e+00 -2.211570851873919885e+00 1.263995575039091079e+01 2.588712935924736280e-01
2.693260085740304177e+00 -2.272003096481581608e+00 1.264066487877755485e+01 2.840604081790183977e-01
2.668708087404651597e+00 -2.515719829902824500e+00 1.264505518536689088e+01 2.770996674678496974e-01
2.638317401834316733e+00 -2.207144371930637838e+00 1.264511053819657427e+01 2.592072339400242065e-01
2.636656918309832953e+00 -2.244344787301272071e+00 1.264576866578810765e+01 2.579339596769335552e-01
2.684007290758237740e+00 -2.153728418513699783e+00 1.264638662098320054e+01 2.822235935155164022e-01
2.659266299858240146e+00 -2.109582475327894002e+00 1.264664719790211578e+01 2.726397020708095087e-01
2.649675739247971951e+00 -2.470484994323851158e+00 1.264686229002639450e+01 2.670954010656273470e-01
2.638720442162540980e+00 -2.202172046469378142e+00 1.264693487519686244e+01 2.595116685621441377e-01
2.668749647660837887e+00 -2.515136469254649398e+00 1.264851119578995053e+01 2.771171094449806360e-01
2.642521621340964799e+00 -2.165479631869878574e+00 1.264875810794140776e+01 2.622940881443805994e-01
2.653732586498336765e+00 -2.490717252873719367e+00 1.264889086137536722e+01 2.695653826342882531e-01
2.676469270879128892e+00 -2.496984525453748827e+00 1.264971587754592264e+01 2.800240228349792360e-01
2.692937466846801797e+00 -2.317845771560273604e+00 1.264983823802750074e+01 2.840123694238655960e-01
2.637691775961024998e+00 -2.220858367403991895e+00 1.265045188674225862e+01 2.587310950357201156e-01
2.687414625797996059e+00 -2.422949449013291012e+00 1.265103385730639829e+01 2.830106516299827346e-01
2.675971667136753496e+00 -2.498553414254619742e+00 1.265132794957347606e+01 2.798566094134345983e-01
2.670643176999693225e+00 -2.113036513340148304e+00 1.265199200460881457e+01 2.778914280341781562e-01
2.692969818588041964e+00 -2.272717981564789103e+00 1.265214469701923861e+01 2.840172388488161892e-01
2.648474525499307841e+00 -2.135093041579060102e+00 1.265332030896765048e+01 2.663289617266495490e-01
2.643754915895772495e+00 -2.158561282289338301e+00 1.265362636755435233e+01 2.631623512365600659e-01
2.653850171244620526e+00 -2.119451704611077680e+00 1.265437911064056209e+01 2.696342462992034061e-01
2.660595467535848080e+00 -2.510514029457778129e+00 1.265446714558597741e+01 2.733274594504168098e-01
2.651859339224060363e+00 -2.480967343562694438e+00 1.265495762889840670e+01 2.684475943988671731e-01
2.640104082954740861e+00 -2.381225122793960480e+00 1.265547655761635504e+01 2.605430611197025459e-01
2.647364665456848787e+00 -2.140269897142205835e+00 1.265598127682077134e+01 2.656065611683165462e-01
2.641132568651855639e+00 -2.179084584648316891e+00 1.265602892030091553e+01 2.612959317820723881e-01
2.676479733638236436e+00 -2.125809778283903828e+00 1.265637665187421312e+01 2.800275133855342768e-01
2.652582312247652396e+00 -2.123198315435883554e+00 1.265790595996075574e+01 2.688836208292652574e-01
2.691335234584757430e+00 -2.361595815414343047e+00 1.265954718077490604e+01 2.837566593984892638e-01
2.678306161468983149e+00 -2.487076963536357432e+00 1.266161029673783922e+01 2.806182015039686561e-01
2.692521603667301200e+00 -2.263798340493897943e+00 1.266297885250104116e+01 2.839487402099633573e-01
2.658262487616202652e+00 -2.503916847865122364e+00 1.266313904622455055e+01 2.721072844491688736e-01
2.670259007955918751e+00 -2.115000246507301451e+00 1.266405086618204301e+01 2.777375516527124666e-01
2.692778291863461071e+00 -2.286054225128579365e+00 1.266433911771174614e+01 2.839882418202391845e-01
2.645138331715457092e+00 -2.153373612406372040e+00 1.266437109985209375e+01 2.641161914842506397e-01
2.636740719025267854e+00 -2.284477642023933885e+00 1.266502468367295009e+01 2.579989528873098403e-01
2.689741881799099232e+00 -2.207023091540539106e+00 1.266504485600064456e+01 2.834740793121780511e-01
2.691286879902589302e+00 -2.359307777736659339e+00 1.266582889876742257e+01 2.837484987707175610e-01
2.689334225371506015e+00 -2.394209279035498739e+00 1.266594423632834143e+01 2.833972499068397877e-01
2.653843577029325385e+00 -2.122003828343661080e+00 1.266609500015159817e+01 2.696303884542267104e-01
2.638585152043474213e+00 -2.214706813568754651e+00 1.266808985260807852e+01 2.594096790492743110e-01
2.692511645193386371e+00 -2.270581943401877911e+00 1.266817271830225344e+01 2.839471929535094530e-01
2.689316996810434013e+00 -2.393095743915838014e+00 1.266973648644776063e+01 2.833939622400820646e-01
2.670891955704200349e+00 -2.117194966658981770e+00 1.267049600859322034e+01 2.779901999069764873e-01
2.692462365510964073e+00 -2.315741627397867930e+00 1.267058074965003911e+01 2.839395201098868782e-01
2.637527956081134661e+00 -2.240798427347397759e+00 1.267245422101700747e+01 2.586056997748972242e-01
2.669970982266022030e+00 -2.116670045192563077e+00 1.267391023260068117e+01 2.776211092512118062e-01
2.637417356624008224e+00 -2.314859981358954322e+00 1.267404142723177252e+01 2.585208732556273925e-01
2.660214136957620212e+00 -2.506598002105483225e+00 1.267432667806167679e+01 2.731321538013858907e-01
2.659983657382193112e+00 -2.505978448231113376e+00 1.267527807775516990e+01 2.730133259516122068e-01
2.672802347613247864e+00 -2.503938006738211097e+00 1.267582612965920319e+01 2.787257612524945416e-01
2.637066735182283406e+00 -2.290816645981565092e+00 1.267609057038896658e+01 2.582510585476679443e-01
2.690856564638246962e+00 -2.229711532582570488e+00 1.267696027671597925e+01 2.836747318439447607e-01
2.692448227530549243e+00 -2.294688741326951664e+00 1.267784927204237633e+01 2.839373138460788426e-01
2.637096105760154519e+00 -2.284258141374307716e+00 1.267866734789559935e+01 2.582737125898429964e-01
2.637419479058440874e+00 -2.251836022918923153e+00 1.267928305290572943e+01 2.585225023792789290e-01
2.650398528689550393e+00 -2.134500366099520985e+00 1.267972694318263649e+01 2.675488539923899789e-01
2.647337778996251778e+00 -2.146527645374828541e+00 1.268023634821363288e+01 2.655888911540613684e-01
2.680267976105273231e+00 -2.473120227464057574e+00 1.268122920572547230e+01 2.812113873567438360e-01
2.638259082472792727e+00 -2.335439277727430429e+00 1.268155376833083459e+01 2.591630332048460716e-01
2.649852112016357619e+00 -2.136821397132450784e+00 1.268166558568917068e+01 2.672065866045560956e-01
2.691282626283928447e+00 -2.349929759489901571e+00 1.268178840832033138e+01 2.837477796611823644e-01
2.690387622506228649e+00 -2.224184169438378156e+00 1.268188704347775264e+01 2.835920005184756620e-01
2.640222981032874117e+00 -2.198385535786877121e+00 1.268201767599389740e+01 2.606306975481034738e-01
2.680308374661886983e+00 -2.472714327940229495e+00 1.268209111615523632e+01 2.812231531331962353e-01
2.638181411711483904e+00 -2.231645630617597575e+00 1.268280937618403215e+01 2.591041072005090262e-01
2.650861910583735437e+00 -2.133726409211118114e+00 1.268281128173968142e+01 2.678365100440841529e-01
2.654106567238692982e+00 -2.125095952413357026e+00 1.268285647818431627e+01 2.697838722517433285e-01
2.687560270742752166e+00 -2.411901140048499315e+00 1.268329466822752849e+01 2.830414192082753022e-01
2.637526848022389458e+00 -2.253961314785135173e+00 1.268471426497274734e+01 2.586048506005601544e-01
2.686188799135870831e+00 -2.179230770587725630e+00 1.268514290630449892e+01 2.827423551182466910e-01
2.679337281712390606e+00 -2.477212303835202079e+00 1.268652760780787858e+01 2.809353085391965155e-01
2.674137694429325585e+00 -2.498259314125879094e+00 1.268786871806335448e+01 2.792158332220983086e-01
2.665021568471353852e+00 -2.116006026763635806e+00 1.268819042128053454e+01 2.754761584430600596e-01
2.675686901368158566e+00 -2.130704629672385941e+00 1.268828291068076197e+01 2.797595653029545382e-01
2.692143156420387928e+00 -2.300148216497837517e+00 1.268919565597546750e+01 2.838891658014330854e-01
2.690074097583957879e+00 -2.222931432513254979e+00 1.268934123712833895e+01 2.835353251758114812e-01
2.691794303386397580e+00 -2.263678136777225181e+00 1.268934652920913031e+01 2.838328404940894112e-01
2.644504318645177321e+00 -2.164388375457540814e+00 1.268984083865768930e+01 2.636816905287704960e-01
2.690642197856915718e+00 -2.233256364570784580e+00 1.269006996186269731e+01 2.836372161834344596e-01
2.687694941649962921e+00 -2.194087817118736794e+00 1.269027696090771329e+01 2.830696587904394934e-01
2.670220694478650625e+00 -2.506581145565561997e+00 1.269028326518785121e+01 2.777221155150888521e-01
2.657041408024850337e+00 -2.121681611606651696e+00 1.269196550762096187e+01 2.714445360092392345e-01
2.689163033985784601e+00 -2.211283951468371090e+00 1.269224517469239188e+01 2.833644356180519130e-01
2.639045814761342257e+00 -2.347634170080139082e+00 1.269236702471474310e+01 2.597561205312013399e-01
2.690520862046576589e+00 -2.361962388471383623e+00 1.269241303045520652e+01 2.836157552894048584e-01
2.663389423759469743e+00 -2.116795063024572432e+00 1.269244692077764114e+01 2.747091501002045799e-01
2.643886727319824992e+00 -2.415405266202799162e+00 1.269314869466223961e+01 2.632541493672524435e-01
2.638401647465602906e+00 -2.330144982661962239e+00 1.269514636320255541e+01 2.592710176884909234e-01
2.683486253785198894e+00 -2.448308857980030950e+00 1.269522472582996819e+01 2.820918682610452088e-01
2.666245636455527368e+00 -2.118016123481948121e+00 1.269585411053653701e+01 2.760319723192046215e-01
2.684524043726128628e+00 -2.170646786560809005e+00 1.269610175843301292e+01 2.823512563759794647e-01
2.638266010270771122e+00 -2.325000019217429159e+00 1.269652615728387701e+01 2.591682858192160266e-01
2.658860634583133820e+00 -2.120528838549401662e+00 1.269751853188172852e+01 2.724258870250316211e-01
2.691862221201354100e+00 -2.280869229055854319e+00 1.269754552260699221e+01 2.838439124092739796e-01
2.686561492792232997e+00 -2.186341817887917482e+00 1.269769284614572591e+01 2.828256929564068045e-01
2.640201605335567692e+00 -2.366408285739779682e+00 1.269878222312691207e+01 2.606149537041476116e-01
2.637677595289977361e+00 -2.270070078355626020e+00 1.269880620281205807e+01 2.587202522875402533e-01
2.659105780042954503e+00 -2.120576639409267550e+00 1.269896550678036107e+01 2.725553150916144030e-01
2.691345391014566601e+00 -2.258287227259819119e+00 1.270022617626068140e+01 2.837583701573668238e-01
2.690216765428076418e+00 -2.231573522445762681e+00 1.270091321828240183e+01 2.835612504094617847e-01
2.681643793266931475e+00 -2.460460291301230562e+00 1.270092829089615449e+01 2.816018766037242660e-01
2.651803201958329748e+00 -2.135332990093670169e+00 1.270196700425974434e+01 2.684134949212007570e-01
2.679869723587879449e+00 -2.471124021083728639e+00 1.270236572399288377e+01 2.810944287780081097e-01
2.664394886408418817e+00 -2.119101864957199766e+00 1.270360753810743937e+01 2.751851567292635803e-01
2.649741906554561321e+00 -2.142620603444532534e+00 1.270390500344952223e+01 2.671371535014791521e-01
2.654479079923850016e+00 -2.129298807702354246e+00 1.270543059901588379e+01 2.699999593125456121e-01
2.684949665217011727e+00 -2.176411521361758084e+00 1.270568450249911052e+01 2.824541770698251741e-01
2.642948597079859407e+00 -2.180747765435663954e+00 1.270615420195158585e+01 2.625965999372741333e-01
2.651567051513874063e+00 -2.137094935266028894e+00 1.270644183247248193e+01 2.682696665136001801e-01
2.654373875612221934e+00 -2.129802597094497596e+00 1.270664876107712438e+01 2.699390886563182712e-01
2.676845448324332466e+00 -2.485145710893820414e+00 1.270677481491906313e+01 2.801487575930142748e-01
2.638071058815696812e+00 -2.260571443610769560e+00 1.270830934581502092e+01 2.590202711679031600e-01
2.683455927994056633e+00 -2.167469719059641253e+00 1.270836663072726225e+01 2.820841085956238836e-01
2.687752052491238608e+00 -2.401346596241108244e+00 1.270844003316354787e+01 2.830815737002007615e-01
2.640297792220328787e+00 -2.210160519375576449e+00 1.271029468391006922e+01 2.606857582606924018e-01
2.645091578685731637e+00 -2.422627403408027735e+00 1.271052107897789796e+01 2.640843032973150262e-01
2.689964357622846691e+00 -2.233297698185479963e+00 1.271195508954132869e+01 2.835152296277905215e-01
2.668038427269467494e+00 -2.505378793709292840e+00 1.271204662263618168e+01 2.768159790273408971e-01
2.647453599312894923e+00 -2.154739606547943609e+00 1.271349241952762554e+01 2.656649520429179567e-01
2.643068814473584993e+00 -2.400764674303541568e+00 1.271362888286949833e+01 2.626814083585606308e-01
2.644691167830113265e+00 -2.417953854967811900e+00 1.271378385199209404e+01 2.638102059312342762e-01
2.644742675398726650e+00 -2.170162391249137457e+00 1.271410798710655854e+01 2.638455647773352841e-01
2.691476867678344043e+00 -2.295565199178876803e+00 1.271492267063198334e+01 2.837804127615189964e-01
2.670799728936288808e+00 -2.126499299516362296e+00 1.271509846346633665e+01 2.779536635989163784e-01
2.688523478755499241e+00 -2.213091271047237463e+00 1.271510372913682474e+01 2.832389638098523066e-01
2.638088530626867101e+00 -2.280027759871736226e+00 1.271568825143480908e+01 2.590335536668683103e-01
2.642909755556361873e+00 -2.184475117087797180e+00 1.271597601516311826e+01 2.625691645190318946e-01
2.650710824338271543e+00 -2.142244155830926644e+00 1.271637753078389999e+01 2.677429815600677609e-01
2.691222657648452810e+00 -2.273383367941614885e+00 1.271701319372012406e+01 2.837376200694501915e-01
2.685282761775048765e+00 -2.426594676854543220e+00 1.271809364768469486e+01 2.825333200218503871e-01
2.691246255083555194e+00 -2.313504143117349088e+00 1.271962727897514789e+01 2.837416225991746810e-01
2.689976493992339623e+00 -2.358652365697908149e+00 1.272010368467771357e+01 2.835174586169011968e-01
2.647885477738478599e+00 -2.443500922836047806e+00 1.272075792313481024e+01 2.659472587882278360e-01
2.658634554278595630e+00 -2.125777963559365880e+00 1.272081565707640571e+01 2.723059328206594021e-01
2.639160038755011151e+00 -2.236630039579440066e+00 1.272117419275696548e+01 2.598416578963932966e-01
2.671040185552792323e+00 -2.499852519155714159e+00 1.272172838999542499e+01 2.780487242288722238e-01
2.673664229775396528e+00 -2.493591604058711386e+00 1.272201171308318735e+01 2.790443388643580325e-01
2.689433290192789983e+00 -2.230061105374572250e+00 1.272284338341270704e+01 2.834160901010215894e-01
2.638288406037689882e+00 -2.279505108398530933e+00 1.272287609152473031e+01 2.591852625052685211e-01
2.644283748868630379e+00 -2.176119270632781877e+00 1.272303341406620802e+01 2.635294827610318857e-01
2.691191159016073087e+00 -2.309745931642104733e+00 1.272329098709096051e+01 2.837322677197569032e-01
2.641180506282929663e+00 -2.372232261838775891e+00 1.272337977147946475e+01 2.613307363465166566e-01
2.652584497732795032e+00 -2.471789026720235150e+00 1.272400033799294228e+01 2.688849300950134080e-01
2.662406153946868415e+00 -2.501880150907479283e+00 1.272416650789342363e+01 2.742327863448340564e-01
2.640488714949101645e+00 -2.359902289414241405e+00 1.272505198792699588e+01 2.608259947097579801e-01
2.652726242776101362e+00 -2.472246555493447850e+00 1.272529906764703078e+01 2.689697324214033736e-01
2.666678035834682881e+00 -2.124644777548134744e+00 1.272629169764295476e+01 2.762243331769088650e-01
2.638390249929885911e+00 -2.279090941300470075e+00 1.272649038821665890e+01 2.592623930400776988e-01
2.672814059493712424e+00 -2.494971972541313754e+00 1.272721833398338198e+01 2.787301456335236627e-01
2.690945893027947733e+00 -2.317680473536843255e+00 1.272895939866074677e+01 2.836902142118297721e-01
2.655881705192634445e+00 -2.131745805267533989e+00 1.272896394434798317e+01 2.707997612923446207e-01
2.660897836488235857e+00 -2.498745118921880337e+00 1.272907173727074692e+01 2.734811749159651306e-01
2.687522677697979923e+00 -2.207176201675721483e+00 1.272924259497019861e+01 2.830335002226258556e-01
2.638923314466019576e+00 -2.318385137907939431e+00 1.272952539615389433e+01 2.596642243003828843e-01
2.684939914071883038e+00 -2.183808036598491320e+00 1.272953843696330267e+01 2.824518416477756477e-01
2.647868000297689761e+00 -2.441068542272773367e+00 1.273091524603994884e+01 2.659358745151982895e-01
2.660843581416949100e+00 -2.126059993628542699e+00 1.273160519521902856e+01 2.734536680222035554e-01
2.690995381618189963e+00 -2.303566120779317217e+00 1.273231920023405372e+01 2.836987533925657834e-01
2.662691245238234306e+00 -2.125384983348356460e+00 1.273260400777776802e+01 2.743720100447270549e-01
2.657538663258859568e+00 -2.129813735482672055e+00 1.273265833850290818e+01 2.717164239241558477e-01
2.689743170780751313e+00 -2.356567971345258083e+00 1.273274582031517710e+01 2.834743193130241368e-01
2.661146085420221574e+00 -2.126274404067053148e+00 1.273351403794189629e+01 2.736066179673197762e-01
2.687080644357660919e+00 -2.401231438234527449e+00 1.273431177738622644e+01 2.829392079347986533e-01
2.640661674205001308e+00 -2.217001817780411610e+00 1.273445819862272721e+01 2.609526869907722313e-01
2.685494906099699541e+00 -2.419728542582374686e+00 1.273452497799095440e+01 2.825830824003720543e-01
2.682900076404714174e+00 -2.171700636853395761e+00 1.273476041060524366e+01 2.819400689340226251e-01
2.650440394041063019e+00 -2.148038201534868463e+00 1.273589009046248144e+01 2.675749410086450952e-01
2.681773666048452132e+00 -2.165666328396997464e+00 1.273591671674990700e+01 2.816376511730218635e-01
2.671506718961229154e+00 -2.132350866453779581e+00 1.273671429140183342e+01 2.782313282442722135e-01
2.650492935514809023e+00 -2.148273459309394617e+00 1.273757852450959405e+01 2.676076529421058670e-01
2.643980928228826688e+00 -2.183372301093596590e+00 1.273804522438699394e+01 2.633196359261015251e-01
2.660396308532644305e+00 -2.495727911616037797e+00 1.274101174980292228e+01 2.732256579717237122e-01
2.654279727006997547e+00 -2.138074791094272342e+00 1.274181751762019132e+01 2.698845105020205581e-01
2.678253530909205260e+00 -2.151479829479078454e+00 1.274205052191271292e+01 2.806016988096121101e-01
2.674871470185473665e+00 -2.140820207185740731e+00 1.274219620556060484e+01 2.794766939088834667e-01
2.680184537834562342e+00 -2.159765680283158407e+00 1.274312421601615597e+01 2.811870291824823398e-01
2.668945615126955051e+00 -2.130294945972710074e+00 1.274366684725651488e+01 2.771990943257478524e-01
2.657110004394138247e+00 -2.133356114383674118e+00 1.274557874037675376e+01 2.714822063104463945e-01
2.643410576306720827e+00 -2.191374189171027442e+00 1.274718930975606135e+01 2.629216301104294606e-01
2.676220969860185317e+00 -2.145882677310249065e+00 1.274741690295635621e+01 2.799408285312199873e-01
2.681703321383730909e+00 -2.449404487006915154e+00 1.274776312727069083e+01 2.816182973968270331e-01
2.677050465593818096e+00 -2.475867306340577390e+00 1.274985817916735797e+01 2.802160762504806168e-01
2.642165551235265752e+00 -2.376559844260068388e+00 1.275037304427079476e+01 2.620402639109176701e-01
2.644507277689143177e+00 -2.405799624224436606e+00 1.275056055991540660e+01 2.636837287906466099e-01
2.648994888576453821e+00 -2.157970910859375202e+00 1.275178764405678322e+01 2.666629497888496347e-01
2.645197488668856067e+00 -2.178980589634655018e+00 1.275179768775901046e+01 2.641565050351242228e-01
2.684545483296407742e+00 -2.188503487031198347e+00 1.275314234460997831e+01 2.823564888785505267e-01
2.689701834145705295e+00 -2.343356289235866363e+00 1.275329480313650876e+01 2.834666134764389778e-01
2.686675207761788364e+00 -2.208165488386043318e+00 1.275455355520828071e+01 2.828508134141063945e-01
2.641894550742832859e+00 -2.370619330358008980e+00 1.275485991930260710e+01 2.618461373783722013e-01
2.685375454686356189e+00 -2.414727513545276594e+00 1.275528625368284352e+01 2.825551243728845474e-01
2.648292382035934089e+00 -2.162517169181041865e+00 1.275656332122859205e+01 2.662113445154263847e-01
2.642183430074564132e+00 -2.374328883781180011e+00 1.275670417458939454e+01 2.620530424158550864e-01
2.673193649536444561e+00 -2.488523042240621486e+00 1.275689000623298597e+01 2.788714212257012437e-01
2.681909359078729960e+00 -2.445174744430926861e+00 1.275898001473136389e+01 2.816748287828253483e-01
2.688560248306904654e+00 -2.235376323777535923e+00 1.275901074152252157e+01 2.832463006167638131e-01
2.682112783015326851e+00 -2.174212949998620914e+00 1.275938759900720321e+01 2.817301802753882090e-01
2.641103266773640268e+00 -2.223627051638547680e+00 1.275943823718472281e+01 2.612746449174874197e-01
2.649385081916532769e+00 -2.158662746858140302e+00 1.276063356034048191e+01 2.669114163008123319e-01
2.665794997413652556e+00 -2.497804058983327913e+00 1.276067748489105114e+01 2.758292864792936117e-01
2.680736274001487729e+00 -2.452985719262764874e+00 1.276115334058484230e+01 2.813466623583388282e-01
2.690176493863824625e+00 -2.293626783146842207e+00 1.276227550704092373e+01 2.835539552736091595e-01
2.643002837080586698e+00 -2.383865504482838293e+00 1.276237644775746460e+01 2.626348839056271145e-01
2.652518929824407845e+00 -2.147749621282199595e+00 1.276240613746949748e+01 2.688456270251399771e-01
2.651867317900038046e+00 -2.460225057888091538e+00 1.276281026259416684e+01 2.684524380466216109e-01
2.687978053306252946e+00 -2.376283089487717604e+00 1.276306767143919707e+01 2.831283682916744260e-01
2.648107919499465890e+00 -2.165363912983437888e+00 1.276344524865215035e+01 2.660918540924807618e-01
2.678395951821313847e+00 -2.466443152246435400e+00 1.276353174598608753e+01 2.806462848766527185e-01
2.639742322883558145e+00 -2.314611877280583929e+00 1.276359489129715818e+01 2.602754519324682603e-01
2.667765286249934586e+00 -2.133657573589494483e+00 1.276420102690885017e+01 2.766988375140438383e-01
2.689041040040288433e+00 -2.248015974654987037e+00 1.276420122635157561e+01 2.833408528830699824e-01
2.689472335362752098e+00 -2.341157914358948045e+00 1.276459189946024786e+01 2.834234857712712441e-01
2.644311685952613011e+00 -2.399130152116804027e+00 1.276526885846022275e+01 2.635487910987275861e-01
2.690067685052257129e+00 -2.294428963668301513e+00 1.276625570968737300e+01 2.835341545960310961e-01
2.639757365927146715e+00 -2.263672155325846092e+00 1.276745452726499508e+01 2.602866088824700164e-01
2.655185128132183880e+00 -2.142568961801579075e+00 1.276967364879048894e+01 2.704052929278722983e-01
2.687799933427895027e+00 -2.229208383228210799e+00 1.277005762977770509e+01 2.830915350668125052e-01
2.687280010743283043e+00 -2.384665923944821131e+00 1.277016729678120655e+01 2.829820045266616124e-01
2.668716048054381229e+00 -2.136093437332352796e+00 1.277100047499835256e+01 2.771030098733254232e-01
2.669575647525791240e+00 -2.137192902265930172e+00 1.277134620180721214e+01 2.774597833121544288e-01
2.640695148101466216e+00 -2.238986477356180060e+00 1.277182986176107349e+01 2.609771681579968194e-01
2.639853423217626727e+00 -2.307862803140986241e+00 1.277237735295921084e+01 2.603577922501034148e-01
2.688419987271115641e+00 -2.240840699587883122e+00 1.277245449989823278e+01 2.832182330086154831e-01
2.689876808228273131e+00 -2.291612251055048510e+00 1.277247354683346359e+01 2.834991016508210948e-01
2.686553994040470794e+00 -2.394340089996752852e+00 1.277260044663235838e+01 2.828240313782768300e-01
2.688147822985901492e+00 -2.236198978577228491e+00 1.277277424926605320e+01 2.831631466703922184e-01
2.686123029252891925e+00 -2.209680278073350657e+00 1.277278118136236706e+01 2.827274881388828209e-01
2.639820947069814849e+00 -2.304864187067526604e+00 1.277287328633732422e+01 2.603337372342275358e-01
2.639992827381425489e+00 -2.261865396710097009e+00 1.277390980127220566e+01 2.604609155117251218e-01
2.640326565712576734e+00 -2.326064030575114572e+00 1.277408643139937183e+01 2.607069188690859241e-01
2.660141980409930884e+00 -2.136135413858135212e+00 1.277474016242074661e+01 2.730950156750787117e-01
2.667150462557710711e+00 -2.494846089095899000e+00 1.277569766537858342e+01 2.764321261383626549e-01
2.674717598061580492e+00 -2.148473355769819015e+00 1.277626220741905705e+01 2.794224873825119637e-01
2.660180689620208039e+00 -2.488745853072995562e+00 1.277758951051885283e+01 2.731149460431549492e-01
2.677587140590174997e+00 -2.467422400298849627e+00 1.277835545482186497e+01 2.803900853476394284e-01
2.650048467016742570e+00 -2.445631357965159403e+00 1.277884738859442848e+01 2.673299623648199841e-01
2.671765123425908772e+00 -2.142531665478309311e+00 1.277960240036716044e+01 2.783314286178336094e-01
2.666779259224957066e+00 -2.136649485399893855e+00 1.278091989303157838e+01 2.762690641894958166e-01
2.672588662570587470e+00 -2.144623026175665359e+00 1.278156067181469524e+01 2.786454999754218176e-01
2.646799621894051491e+00 -2.178322042459466701e+00 1.278248583943680039e+01 2.652335203101898742e-01
2.664254571781996983e+00 -2.136169668556794132e+00 1.278266140893875757e+01 2.751194033139164330e-01
2.681173049671530695e+00 -2.176171379973546482e+00 1.278433498289745351e+01 2.814706354938147359e-01
2.688254157257174981e+00 -2.245758785031002791e+00 1.278517110651173283e+01 2.831847668023972364e-01
2.665496845704406148e+00 -2.493358721659491017e+00 1.278539043823807830e+01 2.756939452202173402e-01
2.643187446890287617e+00 -2.209435145467196548e+00 1.278662256028187905e+01 2.627649412253180161e-01
2.678660337682885029e+00 -2.459753697837538500e+00 1.278744257719444377e+01 2.807284555772022738e-01
2.687270814074553815e+00 -2.376571809592334716e+00 1.278849916373965812e+01 2.829800400581779507e-01
2.687785434795034067e+00 -2.366970746038136397e+00 1.278861650172394882e+01 2.830885213945360523e-01
2.647869023434060942e+00 -2.174054078491508779e+00 1.278880915333355972e+01 2.659365410486205783e-01
2.666249228869060683e+00 -2.138202801317963697e+00 1.278917833773759938e+01 2.760335790288452329e-01
2.679306385002853563e+00 -2.168218487764008717e+00 1.278945283443905723e+01 2.809259783623020978e-01
2.689319801926560949e+00 -2.316851502298951093e+00 1.278952295747195755e+01 2.833944977554711531e-01
2.687584701742672610e+00 -2.369955591042145038e+00 1.279035037892374937e+01 2.830465571870208752e-01
2.649839725023665160e+00 -2.164968828408580404e+00 1.279077737331147979e+01 2.671987891190751307e-01
2.651425606272384439e+00 -2.451511766209113929e+00 1.279147765668624004e+01 2.681832219853498844e-01
2.652968103166774672e+00 -2.460124031180196180e+00 1.279154311656534659e+01 2.691139156848017522e-01
2.688108630542459743e+00 -2.247145547562072299e+00 1.279164243887945673e+01 2.831551462850203649e-01
2.687974356996404079e+00 -2.244542795818758929e+00 1.279172090486729729e+01 2.831276075173929097e-01
2.658654963602801846e+00 -2.482250288285921869e+00 1.279257388017836305e+01 2.723167849665454332e-01
2.656609523285678787e+00 -2.475764343003164392e+00 1.279277735635573165e+01 2.712061618613620384e-01
2.667516259631507847e+00 -2.491521023924418099e+00 1.279285687874187438e+01 2.765913154928300033e-01
2.671643478516663617e+00 -2.145429901176624021e+00 1.279298485557166210e+01 2.782843983994950365e-01
2.682163395298821307e+00 -2.434396778955385088e+00 1.279311793620874127e+01 2.817438804080331649e-01
2.688587961668841952e+00 -2.344119764981805965e+00 1.279379256802219977e+01 2.832518204702807463e-01
2.681543850701827214e+00 -2.181690660364019596e+00 1.279569087367565672e+01 2.815742189668595241e-01
2.688927487662734706e+00 -2.328054947706606814e+00 1.279697718419657626e+01 2.833187533999114716e-01
2.660839870378143956e+00 -2.140959781671812223e+00 1.279845410097197522e+01 2.734517853596816761e-01
2.663303693627412816e+00 -2.489678033646630873e+00 1.279883727842548602e+01 2.746680439866276968e-01
2.647995331328545365e+00 -2.176621322845680329e+00 1.279952680128717546e+01 2.660187363637261937e-01
2.643411457960077815e+00 -2.375181109308455163e+00 1.279974344508880435e+01 2.629222481394686839e-01
2.654161872258642418e+00 -2.464165046700384387e+00 1.280038965944056528e+01 2.698160510353151964e-01
2.640837100013661232e+00 -2.317729436951279975e+00 1.280051398066115631e+01 2.610808464845081334e-01
2.672711294517086777e+00 -2.149393212453712287e+00 1.280053049756752159e+01 2.786916232423130579e-01
2.660393133668411014e+00 -2.141934812078433836e+00 1.280107129498636809e+01 2.732240315494910421e-01
2.648570818641171609e+00 -2.429436537197358970e+00 1.280145333648137651e+01 2.663909930495742540e-01
2.681526895564645852e+00 -2.437206238470926767e+00 1.280171828659478450e+01 2.815695158704905610e-01
2.650420289094017612e+00 -2.165641833896427837e+00 1.280209249943171201e+01 2.675624157029379835e-01
2.642589130066391956e+00 -2.224595722925831964e+00 1.280232985471006657e+01 2.623420528119823625e-01
2.683033004036641245e+00 -2.193731741182919581e+00 1.280269593265666828e+01 2.819748272349061335e-01
2.672334144893314445e+00 -2.149480810972900890e+00 1.280426528949154275e+01 2.785492397036464784e-01
2.666243796643759101e+00 -2.141713422354809992e+00 1.280460287492028293e+01 2.760311494064909832e-01
2.655812979815738828e+00 -2.149638356788848181e+00 1.280463813485336999e+01 2.707610821481538643e-01
2.686414415380430576e+00 -2.382969297157264688e+00 1.280521717571745910e+01 2.827929894017640056e-01
2.684435536000465916e+00 -2.206648922080187702e+00 1.280695921564347550e+01 2.823296012791148279e-01
2.667933831173294301e+00 -2.143532579468833354e+00 1.280713336703295369e+01 2.767712190214302037e-01
2.687314208362153956e+00 -2.365778274685038873e+00 1.280776102032419850e+01 2.829893011169808958e-01
2.682750902604381871e+00 -2.425099080814380859e+00 1.280813039683625298e+01 2.819008287484491837e-01
2.688382398486258040e+00 -2.337572814374332175e+00 1.280828937602727891e+01 2.832106739845370313e-01
2.642794975400869273e+00 -2.361384794038118073e+00 1.280840754801762138e+01 2.624879924591752567e-01
2.661798342203256063e+00 -2.485730141376577773e+00 1.280984256509701780e+01 2.739329477336122087e-01
2.676684935850459635e+00 -2.163173719727229827e+00 1.281031604941263957e+01 2.800957263977010836e-01
2.641044672729957021e+00 -2.266470903713066143e+00 1.281068621690159581e+01 2.612320496322164676e-01
2.640814994414927508e+00 -2.286292780671841385e+00 1.281090314375993167e+01 2.610647157950910513e-01
2.672030463944240264e+00 -2.481132525019059010e+00 1.281126756184787929e+01 2.784334438107115561e-01
2.672984719764534667e+00 -2.152885727248250003e+00 1.281238570881593652e+01 2.787938599586979316e-01
2.688644960850777199e+00 -2.317901560150050777e+00 1.281289168815200341e+01 2.832631465489284794e-01
2.662364275256189128e+00 -2.143514940362538201e+00 1.281340154025128797e+01 2.742122589064775462e-01
2.643810019409424061e+00 -2.214587732397020226e+00 1.281361221131570005e+01 2.632007507521144651e-01
2.652970602876512096e+00 -2.455324142433320755e+00 1.281388100466786817e+01 2.691154024745739948e-01
2.642026082334187898e+00 -2.342468501691705285e+00 1.281421242192322651e+01 2.619404596813859620e-01
2.652187219924496908e+00 -2.163283787760914567e+00 1.281828175092595679e+01 2.686460595683190511e-01
2.645702973566803617e+00 -2.397421963961149149e+00 1.281907426608742284e+01 2.644993909928256559e-01
2.642889609553718433e+00 -2.229783143471891993e+00 1.281971326646751663e+01 2.625549279394389091e-01
2.641140208088071706e+00 -2.281319331933502781e+00 1.282063086695478304e+01 2.613014800169823904e-01
2.665871349574268301e+00 -2.145323733435497537e+00 1.282097340183506518e+01 2.758637864800616013e-01
2.671578258299801334e+00 -2.152161887241133442e+00 1.282167789985083317e+01 2.782591153247333526e-01
2.647041721899131783e+00 -2.189668357253665487e+00 1.282178856156200553e+01 2.653937887061511569e-01
2.657945406610524142e+00 -2.474272397059163797e+00 1.282292568009252598e+01 2.719367792367226033e-01
2.683368481337593980e+00 -2.203659691234758800e+00 1.282359052676266842e+01 2.820616758122120316e-01
2.682299820851756333e+00 -2.424630430747057641e+00 1.282359059139611368e+01 2.817806673945573159e-01
2.651489834890629282e+00 -2.167394191377518986e+00 1.282385712428759739e+01 2.682225029803731453e-01
2.641269787636455035e+00 -2.303150787607374905e+00 1.282395055162714570e+01 2.613954899824123546e-01
2.668045066477426008e+00 -2.485196592973142327e+00 1.282433088533945664e+01 2.768188160533434083e-01
2.641631267115393644e+00 -2.260762361849200097e+00 1.282440289551562529e+01 2.616567571987388208e-01
2.659511821655905273e+00 -2.478221891886151163e+00 1.282503722252905476e+01 2.727682216540608384e-01
2.686309125764241745e+00 -2.236729385040917784e+00 1.282613531158763998e+01 2.827694299967955516e-01
2.688210886420135726e+00 -2.320436973310556095e+00 1.282676077922275581e+01 2.831759840349457047e-01
2.680788574337827246e+00 -2.186970166706704521e+00 1.282726701341719888e+01 2.813616188458109568e-01
2.654487081913619484e+00 -2.459847730076678118e+00 1.282796029896522150e+01 2.700045841887048215e-01
2.674606838933819564e+00 -2.161128261437262221e+00 1.282839119655165483e+01 2.793833059946337349e-01
2.674247191746323971e+00 -2.470909653971757436e+00 1.282873721869546735e+01 2.792551397865500329e-01
2.669700758336098101e+00 -2.482164478511026395e+00 1.282970746469851875e+01 2.775110256377175122e-01
2.687557519148914498e+00 -2.344197876720724771e+00 1.283034287334347212e+01 2.830408401168537091e-01
2.652405209656876650e+00 -2.448405715451107412e+00 1.283068382173011202e+01 2.687773469975606733e-01
2.678953319872957817e+00 -2.178415156469403424e+00 1.283134982144763825e+01 2.808186067544767850e-01
2.658266604740050276e+00 -2.151999223952759888e+00 1.283265681952545023e+01 2.721094910195825389e-01
2.652359067301057305e+00 -2.447558452484369873e+00 1.283319047674764768e+01 2.687496011573108357e-01
2.675252672004353904e+00 -2.465690271498960584e+00 1.283514749312851677e+01 2.796098516386661958e-01
2.677604866547332652e+00 -2.454532838536671147e+00 1.283531013142439292e+01 2.803957781365552515e-01
2.684509473229902188e+00 -2.396893594434120089e+00 1.283641705467378813e+01 2.823476974122278715e-01
2.651655493105451455e+00 -2.170408075825196459e+00 1.283687253522756677e+01 2.683236048073400770e-01
2.680607825335706629e+00 -2.188940646316535066e+00 1.283690956370902647e+01 2.813098005165618476e-01
2.660875434900992875e+00 -2.149997957617555855e+00 1.283696407026104680e+01 2.734698214519659110e-01
2.654001433059244075e+00 -2.455302585446685892e+00 1.283802515914525699e+01 2.697226070610798110e-01
2.685708901280781102e+00 -2.235585952732367154e+00 1.284019674254482624e+01 2.826327723104172240e-01
2.670161609623452836e+00 -2.154257839559237997e+00 1.284050266996364797e+01 2.776982788148281700e-01
2.648613867825531543e+00 -2.186273104287780988e+00 1.284114330678114335e+01 2.664186916872631206e-01
2.665705100072490286e+00 -2.482871702226873811e+00 1.284122491096389318e+01 2.757885830096215019e-01
2.681029023295732561e+00 -2.192953878545595536e+00 1.284136440035095106e+01 2.814299897086559588e-01
2.654786961067245876e+00 -2.457971849798502362e+00 1.284296623858472408e+01 2.701773911453714261e-01
2.650807896460704249e+00 -2.176868818860425048e+00 1.284689707135871117e+01 2.678031022510875547e-01
2.650859725113351661e+00 -2.176788556107301265e+00 1.284740261556577323e+01 2.678351589575866942e-01
2.687570780082161548e+00 -2.287882535152114816e+00 1.284801147343481276e+01 2.830436301951639866e-01
2.651030725179001291e+00 -2.176217801936422003e+00 1.284801381271518750e+01 2.679407130703328477e-01
2.663366337223529889e+00 -2.480253287636574822e+00 1.284848873217489995e+01 2.746980885406286599e-01
2.651853520467859493e+00 -2.440703405832557848e+00 1.284917917444701629e+01 2.684440615365041305e-01
2.687235256917537729e+00 -2.335779804975833596e+00 1.284975486355311425e+01 2.829724359766340180e-01
2.653486844781047349e+00 -2.449901225453175346e+00 1.285017497983031198e+01 2.694209676419924149e-01
2.646952991726390092e+00 -2.200818272817452126e+00 1.285111656666942181e+01 2.653351255971668210e-01
2.672414689004900534e+00 -2.471816821504819295e+00 1.285184241427165297e+01 2.785797798677486226e-01
2.682261713075271725e+00 -2.205532529021867916e+00 1.285280257554188665e+01 2.817704124932330356e-01
2.642763030792726564e+00 -2.331660040552808955e+00 1.285355613622778215e+01 2.624653753227693120e-01
2.681242276384570022e+00 -2.198506308177872182e+00 1.285378779827927787e+01 2.814900899977442195e-01
2.649961639255417278e+00 -2.426369297312047202e+00 1.285415168531780239e+01 2.672754587007934446e-01
2.656768360601365231e+00 -2.160091260002353408e+00 1.285424254186524884e+01 2.712940713586197705e-01
2.642241478888461614e+00 -2.282322473256382267e+00 1.285567078850313472e+01 2.620945070354742668e-01
2.685176379593350759e+00 -2.236579893422877774e+00 1.285604568635455891e+01 2.825081778587807402e-01
2.651526940486861772e+00 -2.176672489991332338e+00 1.285671866023029430e+01 2.682451751644019944e-01
2.675881690550529601e+00 -2.172807926131451239e+00 1.285679689506295453e+01 2.798260440460215159e-01
2.645306083763093064e+00 -2.218281419071766791e+00 1.285744773964411536e+01 2.642304078745433826e-01
2.648219151464632937e+00 -2.410734358104174468e+00 1.285775373105034269e+01 2.661639527545833217e-01
2.684518938392725484e+00 -2.387878760558947100e+00 1.285808957762242777e+01 2.823500096246922553e-01
2.684752170608870170e+00 -2.232131266937406711e+00 1.285823865969316415e+01 2.824066706588984066e-01
2.658697936696029718e+00 -2.469089438313810003e+00 1.285935628064764913e+01 2.723396196983923212e-01
2.642754231499571560e+00 -2.263220882660480715e+00 1.285973522872104269e+01 2.624591433339843460e-01
2.646811042274719306e+00 -2.205356907174600423e+00 1.286000896225865198e+01 2.652410951527613969e-01
2.660272466917651624e+00 -2.472987016967838514e+00 1.286004036019666685e+01 2.731621332608210051e-01
2.669559311564072779e+00 -2.476183863355603254e+00 1.286046682185947887e+01 2.774530796650397368e-01
2.687048152107083698e+00 -2.329273151885326243e+00 1.286097108233420983e+01 2.829321911965458347e-01
2.667822899586510310e+00 -2.156310241706051567e+00 1.286108192432370600e+01 2.767236150301791153e-01
2.680294203240806805e+00 -2.430375599432846201e+00 1.286129640547836317e+01 2.812190278780181130e-01
2.646433184277652284e+00 -2.390931013806311345e+00 1.286157218027789106e+01 2.649897025044717358e-01
2.644188865326707383e+00 -2.358626030473697455e+00 1.286180446784678111e+01 2.634638405419676976e-01
2.642597469375921548e+00 -2.272997575294364747e+00 1.286225687208247237e+01 2.623479743425894961e-01
2.648186191114334953e+00 -2.408915958392999990e+00 1.286265359647752504e+01 2.661426027504084635e-01
2.646795791078716764e+00 -2.207284883865211267e+00 1.286455330521573615e+01 2.652309791050619925e-01
2.642867709684784572e+00 -2.323826611339856907e+00 1.286464687957861663e+01 2.625394468392641123e-01
2.686240495447295817e+00 -2.352728819321092679e+00 1.286473336284352342e+01 2.827540070950353424e-01
2.644556695986638672e+00 -2.231509589504367508e+00 1.286568044594047500e+01 2.637177549429760570e-01
2.642529347996132039e+00 -2.295672739796749351e+00 1.286636436861862798e+01 2.622995804668190045e-01
2.678309152426098017e+00 -2.442413102331637997e+00 1.286764798643208607e+01 2.806191384160690583e-01
2.650610835945725441e+00 -2.184175639957947723e+00 1.286780209302476763e+01 2.676809452396765598e-01
2.642719251709618966e+00 -2.278418384834468124e+00 1.286870658206435181e+01 2.624343608297025066e-01
2.645482217329687913e+00 -2.375602000506363609e+00 1.286936476899295201e+01 2.643499944434775650e-01
2.664219278522817369e+00 -2.156583764420107574e+00 1.286954383599726448e+01 2.751028299622017004e-01
2.663756422313436456e+00 -2.156770789850317893e+00 1.287023342798760872e+01 2.748841964910005986e-01
2.645104165596132262e+00 -2.369557268410157125e+00 1.287038070277416857e+01 2.640928906648902785e-01
2.663723893198065351e+00 -2.476180228971271102e+00 1.287038177347688972e+01 2.748687416038715359e-01
2.655375581654592310e+00 -2.454068168855020993e+00 1.287234986991701291e+01 2.705136813926174444e-01
2.665658091032368837e+00 -2.157641743008996915e+00 1.287255718637979385e+01 2.757672626317062559e-01
2.684783433477534231e+00 -2.240454686247091320e+00 1.287331916824767397e+01 2.824142196683484540e-01
2.658282904756956722e+00 -2.464572677489775820e+00 1.287473557631222931e+01 2.721182251563927235e-01
2.666499739074887021e+00 -2.476010737587672761e+00 1.287495985872263837e+01 2.761452662652793544e-01
2.677418019594854037e+00 -2.184213238805059465e+00 1.287512828399426823e+01 2.803355956530116933e-01
2.673731225041830584e+00 -2.170944104099709726e+00 1.287523258613083854e+01 2.790687566087124982e-01
2.643622574768965450e+00 -2.337264236087324587e+00 1.287554176156187324e+01 2.630699899896836169e-01
2.682004959084575368e+00 -2.212074401782349042e+00 1.287561035275450472e+01 2.817008987354392979e-01
2.646514516944199702e+00 -2.214744343561133366e+00 1.287652152386874249e+01 2.650439479132760678e-01
2.647587313261872577e+00 -2.398353207154648281e+00 1.287673664449639688e+01 2.657525785729036860e-01
2.668697702911499547e+00 -2.161258012299513531e+00 1.287699916659248345e+01 2.770953063147786333e-01
2.684386299081121141e+00 -2.237218507242196619e+00 1.287736468031725323e+01 2.823175168527654599e-01
2.662814479036543780e+00 -2.158794480728586596e+00 1.287750943999554032e+01 2.744319114443268259e-01
2.686086474037213012e+00 -2.344958776925572863e+00 1.287900839381572027e+01 2.827192042199668243e-01
2.683765750123537686e+00 -2.388898955661101997e+00 1.287963695415396614e+01 2.821629038021221114e-01
2.679656938393060628e+00 -2.429820715934998709e+00 1.288000895066194751e+01 2.810312158077414302e-01
2.643602808149921657e+00 -2.259507702064401435e+00 1.288020268522675060e+01 2.630561781066768634e-01
2.675580702714633663e+00 -2.178458589040866311e+00 1.288080753464722683e+01 2.797231436511474767e-01
2.647292710057367326e+00 -2.209957319330592806e+00 1.288140641126832442e+01 2.655592534415356920e-01
2.678824102802221496e+00 -2.435273477752442961e+00 1.288172408854014250e+01 2.807789639784744606e-01
2.647991825464270477e+00 -2.204775559701940502e+00 1.288213412717394846e+01 2.660164573018000134e-01
2.655311478782394374e+00 -2.451376788845776034e+00 1.288275046193038875e+01 2.704772449854563332e-01
2.666625427178833441e+00 -2.160764998426116801e+00 1.288294954756949195e+01 2.762010402453160540e-01
2.684623446121448431e+00 -2.243608215374276682e+00 1.288299452845343041e+01 2.823754732901457287e-01
2.665113212335042725e+00 -2.474292691723117610e+00 1.288331972384463420e+01 2.755183478255729956e-01
2.678614747438213595e+00 -2.436145155593349543e+00 1.288365874560960833e+01 2.807143416188488394e-01
2.650219910561036230e+00 -2.420049793437358154e+00 1.288393865677882921e+01 2.674373351920535380e-01
2.669834125918286283e+00 -2.164840030930978987e+00 1.288468733026533286e+01 2.775654582202851106e-01
2.643130542644074321e+00 -2.291843052813486104e+00 1.288477315911870136e+01 2.627248926457939615e-01
2.660471190825902887e+00 -2.162579089943444721e+00 1.288608860520503185e+01 2.732639862657886276e-01
2.683421348043070864e+00 -2.390689191341015096e+00 1.288613339856084394e+01 2.820752479204352015e-01
2.683296919296304761e+00 -2.391724274314196652e+00 1.288750959386410777e+01 2.820432547093622566e-01
2.686390146997343020e+00 -2.317591752539523764e+00 1.288781522337583851e+01 2.827875700779940993e-01
2.648820772861783635e+00 -2.406800182388614484e+00 1.288806556613895715e+01 2.665515308809190964e-01
2.648785256477865335e+00 -2.201449386694302124e+00 1.288814905750080086e+01 2.665287621222311443e-01
2.686401128244272574e+00 -2.309976303531109831e+00 1.288890208319259756e+01 2.827900230887457345e-01
2.684957347004745642e+00 -2.363075682246289499e+00 1.289164076097220679e+01 2.824560161319636942e-01
2.683676949330974004e+00 -2.235758857528045596e+00 1.289191857298714616e+01 2.821404286665915584e-01
2.644847935925816351e+00 -2.353597652046685695e+00 1.289196797547218054e+01 2.639177322067786102e-01
2.645060703854741568e+00 -2.239908803561090789e+00 1.289240760524746321e+01 2.640632316166812710e-01
2.648291625798474769e+00 -2.206697509590983763e+00 1.289286553538118163e+01 2.662108554146811468e-01
2.667407000237135506e+00 -2.163908628668157252e+00 1.289288151090033097e+01 2.765439231742670700e-01
2.679609962759411435e+00 -2.201940343796393584e+00 1.289449946309202488e+01 2.810171927723731367e-01
2.661367982083109318e+00 -2.467984844660310095e+00 1.289452813063548398e+01 2.737181653365380885e-01
2.670956137578353928e+00 -2.169534848111147607e+00 1.289495003094565462e+01 2.780155702554361064e-01
2.649106031514974813e+00 -2.202064005659086998e+00 1.289561139002855583e+01 2.667338954631518488e-01
2.659914926067083130e+00 -2.165710504287294835e+00 1.289575196158624593e+01 2.729777760471781556e-01
2.649610383595189411e+00 -2.198946883975885669e+00 1.289582027561515609e+01 2.670541130396716922e-01
2.685445325660101634e+00 -2.268525567220823103e+00 1.289616151412928957e+01 2.825714971681568266e-01
2.653131382166116659e+00 -2.436289595383178241e+00 1.289770973086531036e+01 2.692108857351572793e-01
2.655137968567405693e+00 -2.446669388591111272e+00 1.289912878765290216e+01 2.703783918274699771e-01
2.649749343456837991e+00 -2.411185819669438679e+00 1.290050370747751529e+01 2.671418432430414658e-01
2.673564661310704249e+00 -2.457232137263874350e+00 1.290066568942507352e+01 2.790079570402709819e-01
2.683047937493518109e+00 -2.233049734069030734e+00 1.290129928718223873e+01 2.819787198112193027e-01
2.684117552530359774e+00 -2.247145176796508714e+00 1.290181479071748427e+01 2.822510824838677657e-01
2.659055888728680372e+00 -2.168545076504563962e+00 1.290205415417885071e+01 2.725290283750113618e-01
2.644354517218336476e+00 -2.261388914082016477e+00 1.290250368719958907e+01 2.635783765092297726e-01
2.678004450777129897e+00 -2.195592863135696682e+00 1.290265587209204412e+01 2.805231804239688431e-01
2.664010359324906929e+00 -2.164976025485905176e+00 1.290277413548978380e+01 2.750044402062715165e-01
2.644065511089245923e+00 -2.271232853344370195e+00 1.290322333355683071e+01 2.633783522015573642e-01
2.671750229151690803e+00 -2.462184004471974497e+00 1.290382108675293793e+01 2.783256790434300298e-01
2.683703525050727734e+00 -2.242444203550559845e+00 1.290387327098510006e+01 2.821471640650811685e-01
2.669850553700243712e+00 -2.170352270206712841e+00 1.290560408871817444e+01 2.775721493763815828e-01
2.667715716830661776e+00 -2.468477792405169069e+00 1.290724115120206683e+01 2.766774898937110483e-01
2.674358133625853728e+00 -2.181882172748954130e+00 1.290749178681721254e+01 2.792948290434106862e-01
2.676874650306656278e+00 -2.440330031240135700e+00 1.290756957189350551e+01 2.801583747631916643e-01
2.666097133925063201e+00 -2.469114656221496062e+00 1.290800194728650396e+01 2.759654289708784458e-01
2.666551319121462260e+00 -2.468871741000147058e+00 1.290860608981141056e+01 2.761681760994008639e-01
2.647182104394645297e+00 -2.222969767822710718e+00 1.290902247164824068e+01 2.654864225709979708e-01
2.673674251604674978e+00 -2.180200388339727624e+00 1.290917431611878285e+01 2.790479946895234598e-01
2.685636842130008084e+00 -2.304573262162327385e+00 1.291209755779232538e+01 2.826160969195510853e-01
2.677705066777397391e+00 -2.434051836212250297e+00 1.291223630101910658e+01 2.804278923474070040e-01
2.667501007532279811e+00 -2.467299597597567562e+00 1.291338950105290451e+01 2.765847077129450216e-01
2.683780417915142102e+00 -2.371758994039264934e+00 1.291379889750022691e+01 2.821666077317600552e-01
2.683553342174950451e+00 -2.375299932403103220e+00 1.291426775800214699e+01 2.821089983138194146e-01
2.658299524077113674e+00 -2.173255010249484087e+00 1.291481660168840229e+01 2.721271273479702879e-01
2.648043281355469070e+00 -2.218173142389638031e+00 1.291600496294010014e+01 2.660498935952307908e-01
2.649492930603302820e+00 -2.207331824496249872e+00 1.291652874027162845e+01 2.669797935590419447e-01
2.684901457666642788e+00 -2.275337251978417186e+00 1.291793010789439045e+01 2.824426209494532158e-01
2.651024722564126357e+00 -2.198725169433443760e+00 1.291828749123579634e+01 2.679370133068902371e-01
2.647461911948037372e+00 -2.224706981594842148e+00 1.291857551607768251e+01 2.656704053388672104e-01
2.685376550327066791e+00 -2.308947295513521070e+00 1.292005160227006932e+01 2.825553815319025719e-01
2.685290297895686962e+00 -2.320426135254247235e+00 1.292080370336940476e+01 2.825350963248539071e-01
2.649286532044579090e+00 -2.399986612539528164e+00 1.292145148572678792e+01 2.668488215907856564e-01
2.683819379131926031e+00 -2.255271639165516095e+00 1.292208188584906026e+01 2.821764346603671814e-01
2.651436167102146246e+00 -2.198151648008428882e+00 1.292290845587806558e+01 2.681896839356924245e-01
2.645101221981561501e+00 -2.262572113147083286e+00 1.292329525843968163e+01 2.640908825537217064e-01
2.656354817766223064e+00 -2.445968416280721591e+00 1.292459784767699027e+01 2.710646083364927628e-01
2.663648570237471258e+00 -2.170850157298140459e+00 1.292501521958515909e+01 2.748329098285248184e-01
2.680642003001949991e+00 -2.220691494914940112e+00 1.292506155527870959e+01 2.813196266282013136e-01
2.662705916172166898e+00 -2.171162258527961519e+00 1.292512846077861788e+01 2.743791501306007130e-01
2.685060146974223017e+00 -2.326146858695403274e+00 1.292546875379112059e+01 2.824805639114471578e-01
2.653752820835314274e+00 -2.432500451612319203e+00 1.292585954188817077e+01 2.695772438444218877e-01
2.683267143840149860e+00 -2.249396683803644770e+00 1.292642998554645750e+01 2.820355733137950849e-01
2.645464174324887452e+00 -2.341482857562691589e+00 1.292821358307574542e+01 2.643377599221370389e-01
2.677470373223678202e+00 -2.201305803664471039e+00 1.292827639074342017e+01 2.803524976169714522e-01
2.679536106647512739e+00 -2.214070933579304956e+00 1.292928989391085004e+01 2.809950958727949755e-01
2.670221619870314367e+00 -2.459895676659091368e+00 1.292932434344002779e+01 2.777224885388523967e-01
2.662108775637232583e+00 -2.461545643078818735e+00 1.292944430438772763e+01 2.740866000077880060e-01
2.667016091047343274e+00 -2.173248736967477335e+00 1.292970845669976399e+01 2.763732763091428790e-01
2.667545755034408383e+00 -2.463561846390151189e+00 1.292991609029186506e+01 2.766040866721560243e-01
2.684957817388219592e+00 -2.322290957153053448e+00 1.293010157680861560e+01 2.824561287230450413e-01
2.678414245423682782e+00 -2.207288006114951795e+00 1.293042098752699331e+01 2.806519955094793350e-01
2.683762677991068379e+00 -2.361672376467289336e+00 1.293045733137222442e+01 2.821621277204975353e-01
2.665909456409836675e+00 -2.172922189481984123e+00 1.293127658098832811e+01 2.758809809604580443e-01
2.679151784920303925e+00 -2.212251123966814781e+00 1.293136322587133513e+01 2.808791329654560243e-01
2.648490738312267556e+00 -2.387894255015412970e+00 1.293137539529911884e+01 2.663394131126198272e-01
2.659756842934353216e+00 -2.175513071540377208e+00 1.293137702743750594e+01 2.728958114964648574e-01
2.650133295390515009e+00 -2.404484726276215678e+00 1.293139021080388318e+01 2.673831300738581107e-01
2.657305802102160275e+00 -2.448089237649844652e+00 1.293174163843816871e+01 2.715894427500865627e-01
2.668005365598927980e+00 -2.174906346795098866e+00 1.293218303779491407e+01 2.768018440230844424e-01
2.682057768014585619e+00 -2.388016246694296463e+00 1.293224041770001520e+01 2.817152560966588171e-01
2.660882975184433619e+00 -2.458612768221971834e+00 1.293229603263021943e+01 2.734736436044633567e-01
2.651666940291349306e+00 -2.200777069219921778e+00 1.293389148454846271e+01 2.683305798045274582e-01
2.670906775689930512e+00 -2.457261429613967429e+00 1.293401494524342610e+01 2.779960621391137643e-01
2.646551361078014697e+00 -2.359475744118642915e+00 1.293456512599826880e+01 2.650684971846045679e-01
2.684148467148002037e+00 -2.348803187838351736e+00 1.293522025229981054e+01 2.822587654499636445e-01
2.673722438456406891e+00 -2.188210947155443176e+00 1.293602682546464777e+01 2.790655570060187052e-01
2.668656890492374423e+00 -2.177019515786406512e+00 1.293689072823258179e+01 2.770781548034514374e-01
2.646206710272235529e+00 -2.350792396051252009e+00 1.293801128877433548e+01 2.648382667535069124e-01
2.660658317577264231e+00 -2.176260478098748230e+00 1.293809734385039256e+01 2.733594941915579724e-01
2.684728182575615296e+00 -2.309410087601805994e+00 1.293894772445451657e+01 2.824008709325925848e-01
2.646402001373518775e+00 -2.353655370700408866e+00 1.293952196817909694e+01 2.649688853495492102e-01
2.676430987581376986e+00 -2.433729714205294492e+00 1.294032000049424802e+01 2.800112405222005552e-01
2.649514875708955941e+00 -2.395393288746717086e+00 1.294033628095281152e+01 2.669936911742314400e-01
2.682811525379301010e+00 -2.372881966571015688e+00 1.294042461458749749e+01 2.819168053998439283e-01
2.682498287787052682e+00 -2.247591300890817934e+00 1.294146871964869838e+01 2.818338145148570062e-01
2.664132561868263860e+00 -2.461058235728923016e+00 1.294170500970390769e+01 2.750620499332273039e-01
2.647953327957600411e+00 -2.231239610108718630e+00 1.294206174200246195e+01 2.659914221921505506e-01
2.648806278201186082e+00 -2.223240428090051957e+00 1.294225859323535133e+01 2.665422403712692234e-01
2.675740862215437943e+00 -2.436938324001874712e+00 1.294243899019518729e+01 2.797780235809874116e-01
2.652980162016077337e+00 -2.197526119015474677e+00 1.294283473706759047e+01 2.691210874666781216e-01
2.646676826993658693e+00 -2.356063483684516235e+00 1.294383838333593673e+01 2.651519820737819333e-01
2.646077189847270361e+00 -2.343354881294394509e+00 1.294413372432910236e+01 2.647514045281921247e-01
2.679645587248240535e+00 -2.220754840369092875e+00 1.294427063944624479e+01 2.810278295421418937e-01
2.684131065020888052e+00 -2.282198280876986729e+00 1.294452931040228094e+01 2.822544419429314777e-01
2.645706541689143876e+00 -2.268945615417636841e+00 1.294484802128880219e+01 2.645018012690755205e-01
2.660428642382636433e+00 -2.178429873491780633e+00 1.294491414907973592e+01 2.732422156062244145e-01
2.671966982733087637e+00 -2.185828926323752253e+00 1.294517234921407400e+01 2.784091084459474064e-01
2.658851362103584748e+00 -2.180828340095855467e+00 1.294521019460084688e+01 2.724209783802427620e-01
2.683932495410893626e+00 -2.277015333018500343e+00 1.294535355110694219e+01 2.822048696580448102e-01
2.681399357618433399e+00 -2.389914017076806729e+00 1.294629939846123712e+01 2.815340364103339210e-01
2.658346729093286953e+00 -2.182431783208708787e+00 1.294753917607396332e+01 2.721523961267339198e-01
2.678599815877526602e+00 -2.214881851985284644e+00 1.294793041683756663e+01 2.807097140431082383e-01
2.683922021625339660e+00 -2.279904005551020685e+00 1.294818222799343310e+01 2.822022427463376504e-01
2.670015419872976636e+00 -2.182459811867929034e+00 1.294845513120946734e+01 2.776391345265678545e-01
2.678773745708630027e+00 -2.415122866640374344e+00 1.294853031640118601e+01 2.807634645822094099e-01
2.647396277423808453e+00 -2.365243305630947646e+00 1.294900257252208853e+01 2.656273265525777028e-01
2.657508940476672077e+00 -2.184745106876428977e+00 1.294940739166560917e+01 2.717002493811618846e-01
2.650161390912769921e+00 -2.216181611230043202e+00 1.295048127067668098e+01 2.674007218219092707e-01
2.684009869153459071e+00 -2.331595096177933257e+00 1.295345101982714020e+01 2.822242378685159703e-01
2.645605087853385662e+00 -2.315047128080273353e+00 1.295359169175278780e+01 2.644332137582417475e-01
2.684174562575134537e+00 -2.303709848843441765e+00 1.295390843875431486e+01 2.822652424756434408e-01
2.649012580791336280e+00 -2.384258926730967065e+00 1.295458799365939662e+01 2.666742524141930692e-01
2.679820578559675148e+00 -2.226566418682199178e+00 1.295489910110704912e+01 2.810798737413163217e-01
2.666120916185261258e+00 -2.458303167347255513e+00 1.295568275182834839e+01 2.759761021783872503e-01
2.655525083577317869e+00 -2.433984503840607161e+00 1.295586977263478090e+01 2.705984816529331538e-01
2.663408335451636688e+00 -2.179348409711102885e+00 1.295589738871916907e+01 2.747182069348818034e-01
2.648831725182529517e+00 -2.381327470641902977e+00 1.295638478133196259e+01 2.665585493411338769e-01
2.676520954346809589e+00 -2.428027487843087417e+00 1.295774195060621459e+01 2.800412534641740225e-01
2.662029960914381821e+00 -2.454771006050481930e+00 1.295790210194184411e+01 2.740476912530610543e-01
2.684030236701226979e+00 -2.318600867588150649e+00 1.295790867543085412e+01 2.822293252173584399e-01
2.651083606816608373e+00 -2.213066955801613389e+00 1.295801792977448486e+01 2.679732898242841443e-01
2.677092678569697792e+00 -2.209730920289185718e+00 1.295827085367116460e+01 2.802298791562349289e-01
2.675421243770963464e+00 -2.201634480034473818e+00 1.295834813674839303e+01 2.796682206282418148e-01
2.665601254596623448e+00 -2.180261174873848073e+00 1.295847032690456935e+01 2.757414523680954965e-01
2.647724267955605004e+00 -2.243024164834905854e+00 1.295869846954025029e+01 2.658421229137382102e-01
2.666976854460232360e+00 -2.457227402285498741e+00 1.295877411963591541e+01 2.763560542692763411e-01
2.648228639808063001e+00 -2.372294011873861130e+00 1.295897765747305108e+01 2.661700965733829749e-01
2.682749079216002031e+00 -2.263130318478252523e+00 1.295930565747856633e+01 2.819003475763314226e-01
2.669175645428917054e+00 -2.454634518743239457e+00 1.295934840435966251e+01 2.772947853204415503e-01
2.683420423669979904e+00 -2.278098141934826515e+00 1.295954000795885008e+01 2.820750108791899025e-01
2.666238001337736918e+00 -2.457338929591731169e+00 1.295962182826905362e+01 2.760285570308184666e-01
2.646721559382530398e+00 -2.345782500659796987e+00 1.295971206332144554e+01 2.651817046620614238e-01
2.661426919503312227e+00 -2.452915568130349833e+00 1.296104759226276926e+01 2.737477012020361200e-01
2.650964175460323702e+00 -2.401189635767589703e+00 1.296211893650051827e+01 2.678996721918093793e-01
2.682569647151193948e+00 -2.363472980475426866e+00 1.296225478973683565e+01 2.818528167464391387e-01
2.675296587822509231e+00 -2.202432949884689517e+00 1.296235224738844138e+01 2.796250881683834399e-01
2.650886446770970295e+00 -2.216284245831763755e+00 1.296287213378823644e+01 2.678516749948293141e-01
2.679820632496169086e+00 -2.400195708455871824e+00 1.296334686712338424e+01 2.810798897301274302e-01
2.667089300264674723e+00 -2.182674763590360723e+00 1.296345298550141401e+01 2.764053641566635022e-01
2.682931571159315354e+00 -2.270844077474579503e+00 1.296434167613911193e+01 2.819483220211610464e-01
2.664000643792517220e+00 -2.181737143648990962e+00 1.296470616236780238e+01 2.749998529098716116e-01
2.683486803975740465e+00 -2.336260975283914743e+00 1.296537939136881334e+01 2.820920089476467441e-01
2.683299265196663175e+00 -2.342202457278476757e+00 1.296611472388125286e+01 2.820438594800702137e-01
2.653339477623195108e+00 -2.203945661143778434e+00 1.296612319675586633e+01 2.693340425691812534e-01
2.647373116849220942e+00 -2.253031623696742702e+00 1.296634117516792806e+01 2.656121138372306567e-01
2.648802589987078182e+00 -2.375732465934081716e+00 1.296767834872940206e+01 2.665398759979343835e-01
2.647634129779398382e+00 -2.357615316684208207e+00 1.296863398831603043e+01 2.657832118055482584e-01
2.662532708603573717e+00 -2.183785454770617029e+00 1.297022850073632050e+01 2.742947004949396472e-01
2.681014897577651546e+00 -2.245807831643995556e+00 1.297095569504472579e+01 2.814259908686100875e-01
2.653321337142777736e+00 -2.416553124602689451e+00 1.297122620511600921e+01 2.693233256585849111e-01
2.648602085640701542e+00 -2.240198564142253712e+00 1.297203754195183478e+01 2.664111128592818734e-01
2.652892102161598764e+00 -2.412807931162515462e+00 1.297351328779380708e+01 2.690686782843051961e-01
2.663444168769793396e+00 -2.452862660425377150e+00 1.297364756217200465e+01 2.747353566605742481e-01
2.651532654240849496e+00 -2.401776260095615623e+00 1.297434728927848901e+01 2.682486650112299587e-01
2.674857662047521067e+00 -2.204792291058152998e+00 1.297489371088066079e+01 2.794718402818250902e-01
2.683320080444262956e+00 -2.300501151040602377e+00 1.297608089203938597e+01 2.820492229512053806e-01
2.659575326438252674e+00 -2.444387190646078345e+00 1.297709379785778694e+01 2.728013545163935905e-01
2.681068688538799982e+00 -2.378881846089341501e+00 1.297749356045220992e+01 2.814412066621713171e-01
2.664475279958228970e+00 -2.452730278095423433e+00 1.297751755432964771e+01 2.752227317068787205e-01
2.676240352287137192e+00 -2.212299433096494905e+00 1.297787702367138429e+01 2.799473473451157823e-01
2.669745700486451767e+00 -2.448890997942380743e+00 1.297806296277449967e+01 2.775293903838654819e-01
2.674841467438878073e+00 -2.431253953411083746e+00 1.297814352868522469e+01 2.794661450994654905e-01
2.681081586960928131e+00 -2.378292789546374131e+00 1.297824078631171929e+01 2.814448504466808276e-01
2.651346990197075204e+00 -2.398574527667813872e+00 1.297859277957252999e+01 2.681350795083660143e-01
2.680686212966196802e+00 -2.246580178358977165e+00 1.297920701923978015e+01 2.813323177822270038e-01
2.665366499754536544e+00 -2.186127994010687470e+00 1.297927839426615115e+01 2.756344664410214085e-01
2.655839715282138691e+00 -2.198712972306050784e+00 1.297937830618332633e+01 2.707761353007367977e-01
2.676478032142954433e+00 -2.214317894161788924e+00 1.297995528203838411e+01 2.800269458212106821e-01
2.681298045256033991e+00 -2.374102853345918085e+00 1.297998701583672343e+01 2.815057237717249472e-01
2.674650859810009607e+00 -2.431659198009938905e+00 1.297999729849524364e+01 2.793988948388096971e-01
2.647072776327086707e+00 -2.335284077811635939e+00 1.298090321052458940e+01 2.654142993797607430e-01
2.678800179183961738e+00 -2.230146126883040036e+00 1.298181833507357119e+01 2.807716040477042929e-01
2.674721132689154679e+00 -2.206600277126469667e+00 1.298186406076701083e+01 2.794237355237060294e-01
2.663717578622507798e+00 -2.187125424959901032e+00 1.298320563946415973e+01 2.748657401272561196e-01
2.674311177572001430e+00 -2.432340355127680986e+00 1.298326884602730047e+01 2.792780472918121037e-01
2.650244387438977167e+00 -2.385376824229128889e+00 1.298421458603019829e+01 2.674526380956193661e-01
2.646790984886501885e+00 -2.289130953142996638e+00 1.298512231467631750e+01 2.652277906444636124e-01
2.664003788839337084e+00 -2.187842194454697964e+00 1.298576844559376298e+01 2.750013379934208024e-01
2.668826822054604087e+00 -2.448536016866105225e+00 1.298578155963557457e+01 2.771494470295662871e-01
2.650809259831006681e+00 -2.390587280795262615e+00 1.298591545890605659e+01 2.678039458958726415e-01
2.682365928275344924e+00 -2.348065395983850667e+00 1.298645199879259948e+01 2.817984187989811540e-01
2.665138746459932317e+00 -2.188218155626140415e+00 1.298664913914519836e+01 2.755300861523424238e-01
2.648526486691444859e+00 -2.361395014212722465e+00 1.298681538467752539e+01 2.663624475360565347e-01
2.654942358761809285e+00 -2.204572767055631211e+00 1.298718677597614679e+01 2.702665468432300933e-01
2.682956875546103515e+00 -2.310179157136862393e+00 1.298755200417291533e+01 2.819549449598652835e-01
2.648516865717422064e+00 -2.251184432860990903e+00 1.298827887046981289e+01 2.663562496699773963e-01
2.662032800980358882e+00 -2.189729795566137227e+00 1.298927174254660777e+01 2.740490945176390358e-01
2.680720986265988426e+00 -2.377309854103696107e+00 1.298933098581389345e+01 2.813422847373835967e-01
2.674592483525081832e+00 -2.208849328737235496e+00 1.298991396342812976e+01 2.793782177457234672e-01
2.651710901238971019e+00 -2.222238491023434293e+00 1.299028564492739335e+01 2.683573525487867317e-01
2.677804791823888753e+00 -2.407993005492661709e+00 1.299032396611602813e+01 2.804597434975391046e-01
2.651499823927190302e+00 -2.223787632882136656e+00 1.299057106149471075e+01 2.682286079654851441e-01
2.676243895512847359e+00 -2.419239071833761745e+00 1.299064009349935134e+01 2.799485385727216724e-01
2.649612290777534351e+00 -2.239619484237779012e+00 1.299065581299092109e+01 2.670553185624866543e-01
2.670472395637895069e+00 -2.443762193354187762e+00 1.299136693173295853e+01 2.778232251430835520e-01
2.669693853172953268e+00 -2.194601448886951189e+00 1.299136988256037029e+01 2.775082019865182104e-01
2.666120865266007112e+00 -2.449292996316709381e+00 1.299225451340278070e+01 2.759760793331191842e-01
2.680508517787442369e+00 -2.252418452983531605e+00 1.299306002039998909e+01 2.812811758567872467e-01
2.681735120195090083e+00 -2.357252979699238082e+00 1.299316240923169552e+01 2.816270529448653970e-01
2.661835666416301205e+00 -2.191167709569536992e+00 1.299349894903710378e+01 2.739514783741748838e-01
2.682689507326941669e+00 -2.313438266672345200e+00 1.299463575417679806e+01 2.818846068916313619e-01
2.647858587718899148e+00 -2.342466517110351809e+00 1.299481214180591060e+01 2.659297420416963931e-01
2.658614455056744319e+00 -2.196496133096939030e+00 1.299545078983993385e+01 2.722952410406380142e-01
2.656850317859351218e+00 -2.429079744443749966e+00 1.299591463490579635e+01 2.713393214731107950e-01
2.647395538941562876e+00 -2.283711230584775986e+00 1.299722897997338222e+01 2.656268415823282436e-01
2.671961301006333667e+00 -2.202004332075428561e+00 1.299743479127625356e+01 2.784069281869572809e-01
2.682047921052625128e+00 -2.345164231323652260e+00 1.299759637827639835e+01 2.817125813165486381e-01
2.647203095135739037e+00 -2.299306348534835731e+00 1.299813537074718184e+01 2.655002548630343573e-01
2.664338775391022818e+00 -2.191540521579741441e+00 1.299817621923863520e+01 2.751588885627709868e-01
2.680707337011900560e+00 -2.372175220252904282e+00 1.299844576142909247e+01 2.813383740989429671e-01
2.679640342209498538e+00 -2.245859530002622506e+00 1.299875204545381280e+01 2.810262643622475354e-01
2.679887055345092417e+00 -2.248524751656407528e+00 1.299882138597250503e+01 2.810995554367901605e-01
2.647310498685950808e+00 -2.292022378234976898e+00 1.299902613957012676e+01 2.655709540890087150e-01
2.654633008756368984e+00 -2.210217315328949272e+00 1.299942648496639386e+01 2.700888001175583142e-01
2.660129743322122486e+00 -2.195469917724420128e+00 1.300089102621291381e+01 2.730887116525286262e-01
2.672545251572528979e+00 -2.434620606114330066e+00 1.300108453776579331e+01 2.786291325614141945e-01
2.657406634749646557e+00 -2.430045386882075942e+00 1.300110550705831436e+01 2.716445016123488210e-01
2.682417033012015839e+00 -2.308765719624404689e+00 1.300129215609116251e+01 2.818121083493503876e-01
2.659388597878245442e+00 -2.197044588260648634e+00 1.300194049168766242e+01 2.727038032886096586e-01
2.647425405819614497e+00 -2.292885104615163261e+00 1.300211546041266431e+01 2.656464506902786460e-01
2.650154218642362558e+00 -2.240977919274738106e+00 1.300316967122226863e+01 2.673962318056928300e-01
2.671647993958000455e+00 -2.203009089394280640e+00 1.300323610072207003e+01 2.782861470926434877e-01
2.682336603094704230e+00 -2.317483232356213119e+00 1.300351570401112866e+01 2.817905502879141655e-01
2.649933510333920772e+00 -2.371056190847921297e+00 1.300615200751031253e+01 2.672577836038041443e-01
2.664075301654107886e+00 -2.194044992029845265e+00 1.300635500471137540e+01 2.750350765115969764e-01
2.655939243524876314e+00 -2.207688745026704424e+00 1.300653982177563073e+01 2.708321039249479978e-01
2.651252585306524523e+00 -2.233061476665702649e+00 1.300681030805439420e+01 2.680771776195252643e-01
2.668629242766956011e+00 -2.197873577516014088e+00 1.300783717828065633e+01 2.770665252690180380e-01
2.647608172888937794e+00 -2.307319429449512072e+00 1.300849917767811981e+01 2.657662305630453248e-01
2.666544876101302197e+00 -2.195664100802251717e+00 1.300871094248017990e+01 2.761653159781505829e-01
2.651932859674616783e+00 -2.229101746247311944e+00 1.300927557612319596e+01 2.684921999918740698e-01
2.667745796023955229e+00 -2.443486382231218723e+00 1.301027238423829502e+01 2.766904470889473000e-01
2.659072085504328609e+00 -2.433748847827529538e+00 1.301047550391569807e+01 2.725375651578815783e-01
2.652122160601146028e+00 -2.393141445757119623e+00 1.301048692843832555e+01 2.686067743563324561e-01
2.679158699621829065e+00 -2.247959609902916434e+00 1.301178177771633493e+01 2.808812338636557659e-01
2.651076179629434648e+00 -2.381989505872055268e+00 1.301199521684439731e+01 2.679687163186594834e-01
2.661088671699245012e+00 -2.197848462657959967e+00 1.301251718167045901e+01 2.735776670210469108e-01
2.673097929650575466e+00 -2.210894205494880804e+00 1.301259566126077694e+01 2.788359472122194371e-01
2.661379744927783619e+00 -2.197560730518202998e+00 1.301265746918543620e+01 2.737240632446973909e-01
2.680618405616352007e+00 -2.267405796020262265e+00 1.301305951233412728e+01 2.813128437443762619e-01
2.654783896527655340e+00 -2.214677703471960690e+00 1.301309015613926157e+01 2.701756302414730082e-01
2.677247399516018422e+00 -2.232427590167782583e+00 1.301309524556875807e+01 2.802803009263998280e-01
2.679552591188715027e+00 -2.253386748027701891e+00 1.301380531362525517e+01 2.810000331121382255e-01
2.671871035378612813e+00 -2.207256415039855035e+00 1.301394839040108664e+01 2.783722422837673349e-01
2.652153949196160099e+00 -2.230402764519300973e+00 1.301550691176349694e+01 2.686259753547435847e-01
2.653737381060697231e+00 -2.404087163661161597e+00 1.301662168115158380e+01 2.695681935805184781e-01
2.649585704631148175e+00 -2.256298491339767232e+00 1.301725878893238786e+01 2.670385099138582463e-01
2.671330927661666355e+00 -2.206879518819075070e+00 1.301747398009939971e+01 2.781628064038247361e-01
2.651371905160400555e+00 -2.237539274080289520e+00 1.301778845773992366e+01 2.681503442287973549e-01
2.681623644522448835e+00 -2.330374666250532911e+00 1.301814155704839671e+01 2.815963096665661802e-01
2.676523433543683606e+00 -2.229851604447162572e+00 1.301833952243017123e+01 2.800420792517636093e-01
2.648731140804432727e+00 -2.272581948239551064e+00 1.301896760025182509e+01 2.664940428281673546e-01
2.679089585007170538e+00 -2.382695949648270251e+00 1.301900662571635259e+01 2.808602108430459654e-01
2.648861352257154689e+00 -2.269849541088430289e+00 1.301904675653011623e+01 2.665775282677977365e-01
2.668433041532463967e+00 -2.201237164843457883e+00 1.301933027216477612e+01 2.769837526381015991e-01
2.680697664320816909e+00 -2.274291410514170941e+00 1.301968314648896197e+01 2.813356015295897516e-01
2.662770169742010751e+00 -2.198732622116399860e+00 1.301996885092636802e+01 2.744103930413047121e-01
2.673032949704347239e+00 -2.426897903569020354e+00 1.302000275631773896e+01 2.788118074796425150e-01
2.678196615790616963e+00 -2.391763075991455878e+00 1.302072247782409065e+01 2.805838180229080492e-01
2.650070949474249371e+00 -2.364449089415302740e+00 1.302106342652893822e+01 2.673440614366093260e-01
2.655100429202079670e+00 -2.216759393975435088e+00 1.302211413232625148e+01 2.703569606867609609e-01
2.657652239065746436e+00 -2.424757853783212624e+00 1.302236360879980381e+01 2.717781391863189344e-01
2.674363098921915149e+00 -2.219716672020874082e+00 1.302241155461640076e+01 2.792966021718044090e-01
2.649073639559351712e+00 -2.269127994495931500e+00 1.302275374811984499e+01 2.667132329353785747e-01
2.681512958006374348e+00 -2.305116569738898669e+00 1.302276888836606084e+01 2.815656474124232922e-01
2.664860358297815424e+00 -2.440706115753310534e+00 1.302423511048548477e+01 2.754017168930060766e-01
2.680820342928421418e+00 -2.281953294338744609e+00 1.302480763224927784e+01 2.813706889695196112e-01
2.660168857515864183e+00 -2.433008412198552239e+00 1.302498145350982028e+01 2.731088557663450267e-01
2.675735591585201245e+00 -2.410398999258808406e+00 1.302508801028717400e+01 2.797762220928603494e-01
2.650523304557416804e+00 -2.250043248813963892e+00 1.302545074190223140e+01 2.676265464953093698e-01
2.666154535592458963e+00 -2.200668523538980459e+00 1.302547027306856720e+01 2.759911794642624372e-01
2.652802896156563950e+00 -2.230660569460144238e+00 1.302572119307192899e+01 2.690154991147480357e-01
2.665291158994360199e+00 -2.200392765290804409e+00 1.302601996421615560e+01 2.756000012488850071e-01
2.654691796515231239e+00 -2.407309724890684954e+00 1.302629838321810318e+01 2.701226602972677249e-01
2.675184583437508312e+00 -2.225692115733291843e+00 1.302718940792515845e+01 2.795861860408057065e-01
2.666269926253425737e+00 -2.439868999958906937e+00 1.302729780351022804e+01 2.760428331565144555e-01
2.670830357746310391e+00 -2.432553261090390606e+00 1.302737964597044318e+01 2.779658079073399901e-01
2.679452137492359221e+00 -2.372837794105540521e+00 1.302783449959991735e+01 2.809698996421953754e-01
2.655002879492360357e+00 -2.408775822853121529e+00 1.302792557425120279e+01 2.703011965624946278e-01
2.652047899215244531e+00 -2.384866580685052639e+00 1.302797906367330327e+01 2.685618751219679412e-01
2.680732016737467305e+00 -2.283323051372243118e+00 1.302798434073941181e+01 2.813454435578290891e-01
2.665135501144594077e+00 -2.439626255608530414e+00 1.302841827724136969e+01 2.755285946459362090e-01
2.678506799511470859e+00 -2.250771688934937398e+00 1.302881346442698707e+01 2.806808307124245561e-01
2.679659482014650429e+00 -2.368865312617884911e+00 1.302912777719020987e+01 2.810319744228085281e-01
2.653221773298935382e+00 -2.394964077242042855e+00 1.302970005776913709e+01 2.692644408967631020e-01
2.648718573370760776e+00 -2.288920168871851679e+00 1.303057674648531261e+01 2.664859752139846494e-01
2.672410969325812680e+00 -2.215034566817721817e+00 1.303104183866997623e+01 2.785783710528984547e-01
2.677105083811688324e+00 -2.397285685065896566e+00 1.303138192639634241e+01 2.802339316894973953e-01
2.671928780583116669e+00 -2.213873766619468331e+00 1.303233698634971915e+01 2.783944421658728352e-01
2.668196377562203292e+00 -2.205531966407489275e+00 1.303351695770185970e+01 2.768833406109451056e-01
2.648795778682418334e+00 -2.291620227007385324e+00 1.303356812889412097e+01 2.665355091331052528e-01
2.659715835791782723e+00 -2.428913757442162868e+00 1.303422500452702337e+01 2.728745043398108638e-01
2.650802736751403543e+00 -2.252526047930268671e+00 1.303441055953756944e+01 2.677999092691329963e-01
2.665039156568130174e+00 -2.203158097271826321e+00 1.303478564588884581e+01 2.754842625763632147e-01
2.680119822791423800e+00 -2.355941137115465267e+00 1.303509280945450222e+01 2.811680836237306913e-01
2.679105086166738925e+00 -2.261802264347551272e+00 1.303575843703068848e+01 2.808649305438644661e-01
2.648927044016533561e+00 -2.291050921898827308e+00 1.303622938851958146e+01 2.666195752286290577e-01
2.679510120546439556e+00 -2.267733695548034945e+00 1.303623497165031786e+01 2.809873067161648974e-01
2.670283452775091160e+00 -2.210692795336637317e+00 1.303658197837705579e+01 2.777473917162963657e-01
2.657715251507648091e+00 -2.420523676497603471e+00 1.303670999918865192e+01 2.718123173131409276e-01
2.665572938394872526e+00 -2.204082218730659015e+00 1.303699109212965013e+01 2.757285801677639148e-01
2.660986450042734930e+00 -2.206037727460112841e+00 1.303703678378054853e+01 2.735260309561940995e-01
2.669913855426603977e+00 -2.210000730308942174e+00 1.303711111196756889e+01 2.775979045948998025e-01
2.649530967793874758e+00 -2.341437492836980550e+00 1.303793651048894908e+01 2.670038787295825333e-01
2.666570230458414681e+00 -2.205567537559351976e+00 1.303944407667157357e+01 2.761765683676848937e-01
2.650438493077647895e+00 -2.260788295342302856e+00 1.303972928604552806e+01 2.675737569079025824e-01
2.652366821483284287e+00 -2.382416193654497860e+00 1.304015467087861246e+01 2.687542654750265658e-01
2.649461553950676507e+00 -2.336784326885953611e+00 1.304044377186800574e+01 2.669599137450322512e-01
2.660641909424819929e+00 -2.207774152275764123e+00 1.304067247691768827e+01 2.733511351701443104e-01
2.653743887721637051e+00 -2.231537236357329590e+00 1.304072530389973927e+01 2.695720078838897971e-01
2.680075160212372243e+00 -2.351448189620742646e+00 1.304086066762397245e+01 2.811549813556978306e-01
2.678908363144711036e+00 -2.263364374247881727e+00 1.304178717952021316e+01 2.808048354304070182e-01
2.651384737927424240e+00 -2.251019991570454959e+00 1.304215592924586531e+01 2.681582038249927247e-01
2.651900510691951318e+00 -2.375166348926056603e+00 1.304442676588318051e+01 2.684725809395981933e-01
2.677959973370800828e+00 -2.381976424650810387e+00 1.304526072490485333e+01 2.805090871212889136e-01
2.654544989858999227e+00 -2.229109451698054745e+00 1.304556779579544923e+01 2.700380317948661291e-01
2.676135447746359919e+00 -2.239542050415954666e+00 1.304560986468709949e+01 2.799120153792409305e-01
2.657122629201500885e+00 -2.414554932692164702e+00 1.304623811422126245e+01 2.714891336380829134e-01
2.662625379852929353e+00 -2.207525905211420891e+00 1.304637171541302898e+01 2.743399250487648100e-01
2.676370643616470257e+00 -2.396967640847709635e+00 1.304642392178797294e+01 2.799910593652314428e-01
2.650429742425123081e+00 -2.352695574860981687e+00 1.304654259042612630e+01 2.675683056517463854e-01
2.660065593972559483e+00 -2.210830646933926502e+00 1.304667630137340417e+01 2.730556374372566375e-01
2.660035149634615514e+00 -2.426060440371606841e+00 1.304682431858451608e+01 2.730399249019435093e-01
2.650938372324732395e+00 -2.360853723413817828e+00 1.304701914058882117e+01 2.678837462883463250e-01
2.651263695201178106e+00 -2.255567517134410949e+00 1.304718150617604699e+01 2.680839968555502328e-01
2.678541140832584322e+00 -2.373540218017098802e+00 1.304723086512084862e+01 2.806915055326890118e-01
2.649382072362623575e+00 -2.322449872085929012e+00 1.304741112512054713e+01 2.669095063568823756e-01
2.679540604473450660e+00 -2.278132873827848570e+00 1.304803136867553270e+01 2.809964433037248632e-01
2.674830295109132727e+00 -2.232747642844761238e+00 1.304859184346610768e+01 2.794622144108487860e-01
2.665356708130762087e+00 -2.433834480763930497e+00 1.304867332184972817e+01 2.756299907555005424e-01
2.679253396483684657e+00 -2.274040812100905029e+00 1.304917941885430466e+01 2.809099522147339711e-01
2.663583473439079530e+00 -2.432466963271953109e+00 1.304977490114542782e+01 2.748018919431844953e-01
2.680398784505174437e+00 -2.310733317395714526e+00 1.304982028562442586e+01 2.812494186195559909e-01
2.671952624044444224e+00 -2.220496793486959941e+00 1.305003973071175061e+01 2.784035978689605173e-01
2.661947850479509103e+00 -2.209491202826991962e+00 1.305041251040602646e+01 2.740070820829512144e-01
2.673332384565946462e+00 -2.415199188818939913e+00 1.305059367271825899e+01 2.789226560458118453e-01
2.670692853758469099e+00 -2.425488876444402031e+00 1.305132598597025329e+01 2.779112059992501216e-01
2.664513370684658433e+00 -2.208638030938821828e+00 1.305141491107789165e+01 2.752405097809083601e-01
2.665752001068287136e+00 -2.432941842780466324e+00 1.305166459919527355e+01 2.758098299160473554e-01
2.679843348345984921e+00 -2.345186639303542098e+00 1.305178057044357232e+01 2.810866206912439047e-01
2.659269300102161893e+00 -2.421934629287606278e+00 1.305179502020820692e+01 2.726412766054875370e-01
2.671208022262774762e+00 -2.218808595726841748e+00 1.305203274157640259e+01 2.781146950512366489e-01
2.661416517466853371e+00 -2.428091425144355497e+00 1.305224297197245065e+01 2.737424911361714397e-01
2.655660068005394336e+00 -2.403832819664319054e+00 1.305292375661860405e+01 2.706748339811737014e-01
2.654997034718598936e+00 -2.399278323606058194e+00 1.305313634378800458e+01 2.702978520502788418e-01
2.669792232917304275e+00 -2.427204156910624189e+00 1.305371125134495713e+01 2.775483813201664596e-01
2.659090936266842231e+00 -2.420655533337843668e+00 1.305372329662267283e+01 2.725474970987377121e-01
2.676982161166558072e+00 -2.250336230792069792e+00 1.305391234803404998e+01 2.801936999579464072e-01
2.649981445577196393e+00 -2.334846357943259676e+00 1.305404811568422652e+01 2.672878989321332277e-01
2.664457212937975772e+00 -2.209771864346415260e+00 1.305472275268475535e+01 2.752142936549149543e-01
2.679197314533142915e+00 -2.278145315185061914e+00 1.305488594663367330e+01 2.808929564895848441e-01
2.650499880248973650e+00 -2.346285064098259987e+00 1.305554991702192069e+01 2.676119743872116818e-01
2.656586372958936515e+00 -2.224099902965920972e+00 1.305608070618625227e+01 2.711933257635167349e-01
2.668726802426768074e+00 -2.214246402385468215e+00 1.305619398282926902e+01 2.771075241495610242e-01
2.679368874174347326e+00 -2.350922836680071182e+00 1.305754482051127674e+01 2.809448378514444733e-01
2.654739324805588829e+00 -2.395375066059014291e+00 1.305807994703540231e+01 2.701500072513670081e-01
2.649943142696010057e+00 -2.325190066262207367e+00 1.305896664019332754e+01 2.672638371873528595e-01
2.651989094362669164e+00 -2.367615214557077685e+00 1.305960867906101264e+01 2.685262776023633613e-01
2.673421863016695710e+00 -2.411394705475575773e+00 1.305967253315564136e+01 2.789555869752286532e-01
2.655357006463213043e+00 -2.231117039354472809e+00 1.305968576413803639e+01 2.705031278551309204e-01
2.665952251391398242e+00 -2.430447893158446782e+00 1.305977107250798674e+01 2.759002715811168516e-01
2.662964723448776105e+00 -2.212049737735051647e+00 1.306006029824641601e+01 2.745047138746436466e-01
2.673578148095678841e+00 -2.231308309901833820e+00 1.306038124203525719e+01 2.790128914945408378e-01
2.650957372025048553e+00 -2.350742537411545374e+00 1.306082399774168223e+01 2.678954737747974435e-01
2.679310880007851114e+00 -2.287164249566954410e+00 1.306120039525503707e+01 2.809273364215552071e-01
2.649937903591800037e+00 -2.303089292716289371e+00 1.306195726741312058e+01 2.672605447318716076e-01
2.660133183391977685e+00 -2.216377421664371905e+00 1.306235254527127410e+01 2.730904839970301201e-01
2.649998996885262859e+00 -2.299407664575925825e+00 1.306241683828247702e+01 2.672989191603103443e-01
2.679794959058685144e+00 -2.325369176773282920e+00 1.306286405397977646e+01 2.810722755008339124e-01
2.652502646202071546e+00 -2.370907593664489887e+00 1.306487605160261722e+01 2.688358588036041108e-01
2.666956049615554658e+00 -2.428210513131541237e+00 1.306525793750471820e+01 2.763469154989995902e-01
2.668365012735936403e+00 -2.217183834306995394e+00 1.306612440814391363e+01 2.769549530455394648e-01
2.655712018486233283e+00 -2.232402514023439810e+00 1.306650957553662806e+01 2.707041651976926921e-01
2.650337579777038322e+00 -2.294687459515566630e+00 1.306774786741333649e+01 2.675108408695936468e-01
2.650214788245349506e+00 -2.315889353091720615e+00 1.306786803135097230e+01 2.674341318864530415e-01
2.679485757750260877e+00 -2.305764890124255118e+00 1.306843274461123983e+01 2.809799973194433975e-01
2.677358360819641181e+00 -2.375526396248339722e+00 1.306871215677055886e+01 2.803162981539398801e-01
2.658020356102108295e+00 -2.410984184581351553e+00 1.306886727765222211e+01 2.719771829408945130e-01
2.654168394963754007e+00 -2.242777444539548082e+00 1.306949322741077957e+01 2.698198439786541614e-01
2.668950337530613393e+00 -2.219548482214778407e+00 1.306951241323560176e+01 2.772010647236807790e-01
2.676828419524807767e+00 -2.381121625333420422e+00 1.306960374682831549e+01 2.801431450773977372e-01
2.672354642310680095e+00 -2.229780812684079017e+00 1.306962638494730022e+01 2.785570186116433367e-01
2.679416468855355671e+00 -2.306418548658319523e+00 1.307009476468030229e+01 2.809591730142471100e-01
2.676808263993749382e+00 -2.380844870862529383e+00 1.307047940803968089e+01 2.801364978597917776e-01
2.674884922640577312e+00 -2.397566101425085083e+00 1.307122903996807750e+01 2.794814204743618080e-01
2.651314141444629069e+00 -2.348080083601968404e+00 1.307156983289362806e+01 2.681149434296332679e-01
2.679117182594104918e+00 -2.338474638367789904e+00 1.307246970396721153e+01 2.808686117374600832e-01
2.671003740309383812e+00 -2.226110756910646860e+00 1.307263100815981893e+01 2.780343574989096456e-01
2.653124792253293229e+00 -2.373394456586567003e+00 1.307312878458684580e+01 2.692069777767960304e-01
2.673588071572551517e+00 -2.404721755185818655e+00 1.307432262495097675e+01 2.790165209389661727e-01
2.675894280377089540e+00 -2.252471055295476976e+00 1.307444862683465914e+01 2.798303262677288572e-01
2.659121979963100735e+00 -2.223309795188449289e+00 1.307456016451496339e+01 2.725638445511698316e-01
2.672281130066270993e+00 -2.231686423417579945e+00 1.307488894788752809e+01 2.785290985682551956e-01
2.663832341803174408e+00 -2.217007587365061649e+00 1.307489249904383222e+01 2.749202208101458877e-01
2.650573317738591061e+00 -2.303284516612170929e+00 1.307522361223796636e+01 2.676576389614377938e-01
2.659183824882835889e+00 -2.413025851621514839e+00 1.307715449104872008e+01 2.725963798561625295e-01
2.661147802213810198e+00 -2.419310537375619408e+00 1.307746357030728568e+01 2.736074830988317608e-01
2.671647932635589751e+00 -2.230568841554713799e+00 1.307811262166946875e+01 2.782861233458556183e-01
2.650828590154989506e+00 -2.296420060854562628e+00 1.307828313558092326e+01 2.678159051538681612e-01
2.656573922392288623e+00 -2.233722134024388684e+00 1.307840477364538501e+01 2.711864198696454231e-01
2.657744042250016037e+00 -2.405902010756733489e+00 1.307893646648457242e+01 2.718279188094954169e-01
2.655877813159491563e+00 -2.394686304464706428e+00 1.307915696631717317e+01 2.707975722295113963e-01
2.664498443979538056e+00 -2.218664422652821600e+00 1.307958434714107554e+01 2.752335449649299659e-01
2.665208721833399519e+00 -2.424128821078526563e+00 1.307977210905745657e+01 2.755622174955323356e-01
2.651500560952456897e+00 -2.279480645801509109e+00 1.308001160240828575e+01 2.682290583682388485e-01
2.676442514907058534e+00 -2.379122274850634877e+00 1.308034920510965371e+01 2.800150910650833769e-01
2.676088656347297423e+00 -2.382536259035698656e+00 1.308084400485311782e+01 2.798962165503590671e-01
2.671196779182956949e+00 -2.413487098490995297e+00 1.308105991831394554e+01 2.781102855653916905e-01
2.664191630811561851e+00 -2.219232242448370140e+00 1.308108251828929980e+01 2.750898372135678893e-01
2.664881845175245179e+00 -2.219729253484432174e+00 1.308231559251340315e+01 2.754116555045007519e-01
2.678222740074591712e+00 -2.350642945439537446e+00 1.308237856441967573e+01 2.805920298496572540e-01
2.678403130120492470e+00 -2.345916706699026744e+00 1.308257882990815268e+01 2.806485261377856810e-01
2.675964449806962353e+00 -2.382438538679701789e+00 1.308324302329301148e+01 2.798541609790882179e-01
2.665338426706867825e+00 -2.422995726632634739e+00 1.308325470871905694e+01 2.756216315881194756e-01
2.657844238654297087e+00 -2.404678393103617751e+00 1.308343615819317307e+01 2.718821427205411201e-01
2.672687932847689130e+00 -2.237236736628021028e+00 1.308357171021452814e+01 2.786828495373056547e-01
2.662651882342287113e+00 -2.420282618794270757e+00 1.308418872321475668e+01 2.743528409983487237e-01
2.677395968035084284e+00 -2.274971749870949633e+00 1.308446952314743683e+01 2.803284673622920553e-01
2.673883598854417176e+00 -2.398198681004241717e+00 1.308531832961972974e+01 2.791241065452101378e-01
2.659283897663994534e+00 -2.227546086127517366e+00 1.308607753367849824e+01 2.726489360112402949e-01
2.651352642649758895e+00 -2.293317618927234403e+00 1.308696431998862586e+01 2.681385432172900263e-01
2.652899594411911810e+00 -2.264698756207064623e+00 1.308706279739847211e+01 2.690731406812213455e-01
2.652114184046382661e+00 -2.348937737893911137e+00 1.308732067830990609e+01 2.686019545827036392e-01
2.653058535345898861e+00 -2.263101674838972066e+00 1.308735164936357798e+01 2.691676592080658459e-01
2.675423462684693554e+00 -2.256053826656724937e+00 1.308753209048713373e+01 2.796689868350987207e-01
2.651277623052890497e+00 -2.324717325940591550e+00 1.308766549116580613e+01 2.680925438118819115e-01
2.655789955949988901e+00 -2.242539585038874961e+00 1.308870155774504873e+01 2.707481124126296379e-01
2.653628837292279830e+00 -2.258414333312856126e+00 1.308902379750832345e+01 2.695044941986732279e-01
2.677650973165209614e+00 -2.284475034353270484e+00 1.309025442380085380e+01 2.804105691806275114e-01
2.658583226734990035e+00 -2.231395000900452175e+00 1.309040426965156279e+01 2.722786202316501147e-01
2.659444594966834607e+00 -2.229187400810118014e+00 1.309103868189624365e+01 2.727330981055119397e-01
2.656650394167463514e+00 -2.394657805811124973e+00 1.309115459098070033e+01 2.712288088898230365e-01
2.669192483773711100e+00 -2.415948343967514678e+00 1.309121152604651250e+01 2.773017668602921759e-01
2.672167313550725787e+00 -2.405175160042748672e+00 1.309170421563889164e+01 2.784857524611290547e-01
2.666449725895864820e+00 -2.419625486870776054e+00 1.309236329442942015e+01 2.761230241445057909e-01
2.678292802710688925e+00 -2.332345866876084806e+00 1.309249914848259877e+01 2.806140156828293430e-01
2.674210896504118473e+00 -2.392506377717842803e+00 1.309270075345659201e+01 2.792421255403313984e-01
2.660839405563622861e+00 -2.226909421269664957e+00 1.309294997553671713e+01 2.734515495419115871e-01
2.673141624005625605e+00 -2.244092638833303788e+00 1.309344640329105047e+01 2.788521530713630736e-01
2.671368666188708385e+00 -2.236349124947657252e+00 1.309403407003748754e+01 2.781775454803722125e-01
2.669660622326678112e+00 -2.230945420943214685e+00 1.309424839044067568e+01 2.774946058581653219e-01
2.677974284708475317e+00 -2.298788524085463525e+00 1.309523044090039612e+01 2.805136242718571093e-01
2.653210683812853521e+00 -2.268316714766296371e+00 1.309652786969081184e+01 2.692578754562984789e-01
2.654161277579869527e+00 -2.370715081103718092e+00 1.309722102054697856e+01 2.698157052069773965e-01
2.666292844459060341e+00 -2.417777759755202815e+00 1.309789626793499551e+01 2.760530746951893599e-01
2.668683848839709327e+00 -2.230122750829548028e+00 1.309794743621040425e+01 2.770894861847191804e-01
2.676891824428747846e+00 -2.280302991692702008e+00 1.309906776672500506e+01 2.801640263398295083e-01
2.676566837364012130e+00 -2.364873806483896335e+00 1.309919832515905824e+01 2.800565254246383251e-01
2.652628625977891730e+00 -2.347207255298076944e+00 1.309925937095998982e+01 2.689113547933195125e-01
2.651762959489551097e+00 -2.308473714686791745e+00 1.309937904328679004e+01 2.683890288776937250e-01
2.668349332865241230e+00 -2.414507444698635652e+00 1.310012378646476172e+01 2.769483077722235675e-01
2.676531129904831996e+00 -2.362477374987197010e+00 1.310280562644017088e+01 2.800446423724797240e-01
2.658316048615446014e+00 -2.398858049970489681e+00 1.310375783462944810e+01 2.721359757266574309e-01
2.672808789763406967e+00 -2.396333987215749861e+00 1.310413968833011111e+01 2.787281730812282698e-01
2.652247168439409108e+00 -2.295749083342788044e+00 1.310448711959324264e+01 2.686822170526975140e-01
2.656878126582040256e+00 -2.390078811281262539e+00 1.310459142565970581e+01 2.713546582239965699e-01
2.671542263462781452e+00 -2.241847423548795515e+00 1.310460187350652284e+01 2.782451414334545237e-01
2.663385920233131809e+00 -2.229034699839726574e+00 1.310555172917538158e+01 2.747074718204640109e-01
2.652262460202164274e+00 -2.327526028884971954e+00 1.310593602379884537e+01 2.686914337694754629e-01
2.671564325244401239e+00 -2.242735770527058303e+00 1.310628934448642902e+01 2.782537079511023248e-01
2.676935836073493391e+00 -2.351541890837812954e+00 1.310673596960396736e+01 2.801784945175224695e-01
2.661944030606598677e+00 -2.409996307861104636e+00 1.310899835869159524e+01 2.740051910735649132e-01
2.652355543189405029e+00 -2.322643650119900816e+00 1.310936170851142002e+01 2.687474811028500721e-01
2.675017735313596656e+00 -2.266243098641448128e+00 1.310951336560584579e+01 2.795279767335702159e-01
2.668444620029518877e+00 -2.234591825813319943e+00 1.310979378816597674e+01 2.769886492062761385e-01
2.675796870797237492e+00 -2.275786141625052217e+00 1.311118821303343651e+01 2.797971481054770670e-01
2.675857889104056309e+00 -2.277206214184959610e+00 1.311197533568012474e+01 2.798179435648227575e-01
2.660721387366236090e+00 -2.235340699996829716e+00 1.311233944584748201e+01 2.733915968175288369e-01
2.677059656627735595e+00 -2.340443172335477051e+00 1.311247870094371493e+01 2.802190832441698309e-01
2.677357208263169586e+00 -2.316674964102944934e+00 1.311253440578342122e+01 2.803159249533951902e-01
2.676461306275088603e+00 -2.354287793560596143e+00 1.311286089774988284e+01 2.800213648951576095e-01
2.666329115551109741e+00 -2.232673776132977572e+00 1.311292933625018442e+01 2.760692713578961621e-01
2.668863555684448663e+00 -2.408500780793460638e+00 1.311294850088860109e+01 2.771648158950544838e-01
2.654982782998686730e+00 -2.369702439940884808e+00 1.311302261906626931e+01 2.702896953014833348e-01
2.658554867472672889e+00 -2.395596752105130900e+00 1.311412149719031817e+01 2.722635170486913392e-01
2.667498125716704749e+00 -2.234710547262862779e+00 1.311418203158430273e+01 2.765834589123190579e-01
2.676888389649817679e+00 -2.298302389465068263e+00 1.311432051935235243e+01 2.801628963016465357e-01
2.652597775777083555e+00 -2.309842905386672030e+00 1.311482422974830619e+01 2.688928834758324005e-01
2.667713170047630200e+00 -2.235488549785498158e+00 1.311514823004435826e+01 2.766763923559630300e-01
2.667581129923422889e+00 -2.410090008708368980e+00 1.311522113219995589e+01 2.766193908543884139e-01
2.673280525800904694e+00 -2.256654767769759040e+00 1.311580954591482140e+01 2.789035296431280342e-01
2.652933055667311635e+00 -2.332530732875066626e+00 1.311605362255781593e+01 2.690930626482558874e-01
2.658963387718590976e+00 -2.242006023914314472e+00 1.311643299115672257e+01 2.724802183035244241e-01
2.676388328075800072e+00 -2.290353210549125329e+00 1.311691725114781271e+01 2.799969778653152996e-01
2.661024102195057583e+00 -2.404398845741130497e+00 1.311699621571879781e+01 2.735450640036768410e-01
2.677102260218171104e+00 -2.325100884313975769e+00 1.311702144512114998e+01 2.802330094308181918e-01
2.669517358777167448e+00 -2.405003292602676535e+00 1.311723408142119851e+01 2.774358502778369595e-01
2.677072726853335194e+00 -2.326153951656269481e+00 1.311740254738088751e+01 2.802233577609943294e-01
2.654789533636705112e+00 -2.267699359567870498e+00 1.311818297327177163e+01 2.701788692795441538e-01
2.671721900954736828e+00 -2.249628911048882074e+00 1.311882588551680762e+01 2.783147368256959076e-01
2.652822459662631527e+00 -2.317202169447476923e+00 1.311884800721671240e+01 2.690271692508754420e-01
2.672294129199993318e+00 -2.253064332784204371e+00 1.311985097265691103e+01 2.785340400257814153e-01
2.664246202210545977e+00 -2.234859174709746377e+00 1.312012037272357468e+01 2.751154743010851833e-01
2.675720363092555676e+00 -2.359058175702542393e+00 1.312088899897791450e+01 2.797710152981849885e-01
2.662059824240997852e+00 -2.236870562135252261e+00 1.312100905350363611e+01 2.740624421129799759e-01
2.672416867499559423e+00 -2.254449269456503480e+00 1.312115317646510526e+01 2.785806048932489842e-01
2.654350472645192305e+00 -2.275701591056330741e+00 1.312188695460156040e+01 2.699255311027642379e-01
2.670568870432215025e+00 -2.399109162103980175e+00 1.312238957995498723e+01 2.778617929433914169e-01
2.669506556452195145e+00 -2.402316130389162918e+00 1.312366002473914328e+01 2.774314107572376509e-01
2.672218366266934986e+00 -2.254839288715682954e+00 1.312385156306480027e+01 2.785052132801076885e-01
2.674786978812905058e+00 -2.368630725816921689e+00 1.312445194131037596e+01 2.794469616056348138e-01
2.668471623772677326e+00 -2.241173988382196836e+00 1.312445831225652526e+01 2.770000633518922006e-01
2.657499788489722459e+00 -2.252977235325721583e+00 1.312563107798276363e+01 2.716952670765303557e-01
2.669087883839270425e+00 -2.243422455562555928e+00 1.312595338851352622e+01 2.772583464789082353e-01
2.655975882869773042e+00 -2.370969453702485907e+00 1.312672491337282210e+01 2.708526799446583366e-01
2.655276269529863509e+00 -2.363405154415398002e+00 1.312698921742967784e+01 2.704572124363900376e-01
2.654449879546815438e+00 -2.350120089895963105e+00 1.312915510560442200e+01 2.699830764590909760e-01
2.670864559469140254e+00 -2.394702288402266177e+00 1.312916638309711104e+01 2.779793565555497836e-01
2.656462994958253887e+00 -2.373348169967911314e+00 1.313007460463946252e+01 2.711248162682203811e-01
2.657026627500929106e+00 -2.258894431335745079e+00 1.313109920981578504e+01 2.714364123077531721e-01
2.664109015450153883e+00 -2.404742375608686977e+00 1.313125601264774112e+01 2.750509623929006109e-01
2.653771742504866360e+00 -2.298940520200162929e+00 1.313137239302512604e+01 2.695883314630793115e-01
2.670418571283136089e+00 -2.395398238833532201e+00 1.313174342844827081e+01 2.778016627976515052e-01
2.653969926379829314e+00 -2.336017916912835890e+00 1.313225694151304523e+01 2.697042231515935917e-01
2.673073035874502956e+00 -2.265456305071504417e+00 1.313258641446400077e+01 2.788267048398896386e-01
2.667488259041265852e+00 -2.243150633887705858e+00 1.313300133891007526e+01 2.765791826066446024e-01
2.675477292153694897e+00 -2.350135743386430498e+00 1.313329177491681499e+01 2.796875577761677722e-01
2.665020202929310411e+00 -2.240895522293239850e+00 1.313354418035871873e+01 2.754755290933433853e-01
2.660525040721601453e+00 -2.395406773644765508e+00 1.313402532071595985e+01 2.732915106732055066e-01
2.672230028486230147e+00 -2.260907626341207344e+00 1.313425302892906288e+01 2.785096547459600114e-01
2.662805187740084012e+00 -2.401530121972029086e+00 1.313457122672063448e+01 2.744274010188783031e-01
2.654440931577224383e+00 -2.288129695934381758e+00 1.313477400076817325e+01 2.699779010932231160e-01
2.672717640944247464e+00 -2.380719870794301585e+00 1.313518543235497305e+01 2.786940056580867742e-01
2.663004582747706017e+00 -2.242299225256325190e+00 1.313523834237308030e+01 2.745239859993124920e-01
2.662725687631438021e+00 -2.242799112369527670e+00 1.313570545046411020e+01 2.743887687693720157e-01
2.669347164130799754e+00 -2.248955944610615543e+00 1.313572669858012354e+01 2.773657532705759432e-01
2.668996797262047416e+00 -2.248017358049616998e+00 1.313593150573998614e+01 2.772204365901301260e-01
2.655260078747587293e+00 -2.277689109484013485e+00 1.313625706290491024e+01 2.704479959548552470e-01
2.671122199808661168e+00 -2.256164824532707947e+00 1.313632276701938295e+01 2.780810003080506077e-01
2.660986466587463184e+00 -2.395924493744724604e+00 1.313649603098605922e+01 2.735260393229627662e-01
2.675613782101131655e+00 -2.301988310646574387e+00 1.313709502382350536e+01 2.797345019207279071e-01
2.673344341745272246e+00 -2.374334832478294910e+00 1.313721435495894774e+01 2.789270618195728302e-01
2.662192339421708631e+00 -2.244697701511531474e+00 1.313824824888128973e+01 2.741277778661462272e-01
2.657874277740114977e+00 -2.379237707099389532e+00 1.313883007150081816e+01 2.718983774251773622e-01
2.673650993282992161e+00 -2.274957876778465060e+00 1.313924587842717173e+01 2.790395086640742872e-01
2.671625924457910362e+00 -2.385590871495887555e+00 1.313926712575815969e+01 2.782775980939556915e-01
2.655376644033254241e+00 -2.279193883793384057e+00 1.313933696143052110e+01 2.705142848695822333e-01
2.663350118188477555e+00 -2.244195025769124108e+00 1.313982321994579117e+01 2.746903138971057978e-01
2.663713087257208567e+00 -2.244067405064404941e+00 1.314002442064111342e+01 2.748636049987119301e-01
2.655706812148368456e+00 -2.276081742106125017e+00 1.314007544854526444e+01 2.707012270538681764e-01
2.669847091058650257e+00 -2.253194404309704080e+00 1.314064617185486306e+01 2.775707392664695794e-01
2.654325879579082059e+00 -2.300886966002984035e+00 1.314069232171828538e+01 2.699112775562830802e-01
2.668337538777200368e+00 -2.397684300839140636e+00 1.314121789824253383e+01 2.769433075291428681e-01
2.664057106872239178e+00 -2.400147115070003334e+00 1.314193754919116230e+01 2.750264979154048439e-01
2.675579503543883853e+00 -2.328213689025333100e+00 1.314241105683132105e+01 2.797227316707484035e-01
2.664448052219134500e+00 -2.400104638698255410e+00 1.314278032416147646e+01 2.752100138314597655e-01
2.668240981015456370e+00 -2.249779337720138273e+00 1.314336030720082427e+01 2.769023126009318436e-01
2.675343330608554560e+00 -2.311279680119911362e+00 1.314509333763102816e+01 2.796412819681087236e-01
2.675122511918369028e+00 -2.305496083428671739e+00 1.314622567782948082e+01 2.795645669084139140e-01
2.674088712098859677e+00 -2.358952274542605920e+00 1.314633908875435964e+01 2.791982067689822156e-01
2.654683150324728569e+00 -2.330472506460084414e+00 1.314651992186854379e+01 2.701176827308762185e-01
2.663340708289959391e+00 -2.396896825447305091e+00 1.314715032827009900e+01 2.746858018939723478e-01
2.656934836512045983e+00 -2.270998291502920541e+00 1.314775780202467814e+01 2.713859076124432446e-01
2.669318910722298988e+00 -2.391679383032638828e+00 1.314783057843677838e+01 2.773540855663946259e-01
2.670111993927380745e+00 -2.258629317933002145e+00 1.314859342400879250e+01 2.776782323104801664e-01
2.673740527352122864e+00 -2.284119379299830221e+00 1.314882754884960114e+01 2.790721430758910659e-01
2.673758834326436240e+00 -2.284544471239518426e+00 1.314904319318489812e+01 2.790788048453536341e-01
2.670359188262950489e+00 -2.386747489917687037e+00 1.314927666721484378e+01 2.777778362711919025e-01
2.669562468726871973e+00 -2.256964919375489043e+00 1.314942172242541396e+01 2.774543754737449630e-01
2.675134868393769683e+00 -2.318023955768778954e+00 1.314961254748207331e+01 2.795688740063958511e-01
2.669868419464102249e+00 -2.388227624420869333e+00 1.315050814633566389e+01 2.775794228292746690e-01
2.673593033206439706e+00 -2.361370262958619737e+00 1.315062712452240490e+01 2.790183352126384686e-01
2.655121731549876962e+00 -2.298195518781412705e+00 1.315081801810680950e+01 2.703691240716360467e-01
2.671988929737349583e+00 -2.376270953244230100e+00 1.315084867957162018e+01 2.784175268397433567e-01
2.673350317475102766e+00 -2.281870091167188086e+00 1.315111794246691090e+01 2.789292630573662612e-01
2.668148255740906638e+00 -2.393404957500967267e+00 1.315114655840585911e+01 2.768628473006249924e-01
2.673108041231130994e+00 -2.365871333446210034e+00 1.315176621796298306e+01 2.788396993966975046e-01
2.671372806294606939e+00 -2.379562847704134843e+00 1.315221933005608257e+01 2.781791614678399971e-01
2.659783854579246487e+00 -2.258272605363272678e+00 1.315249322338794968e+01 2.729098364380800334e-01
2.665585437589994999e+00 -2.250650823512331922e+00 1.315306636722803901e+01 2.757342632479178324e-01
2.659195529996184248e+00 -2.379130463240390458e+00 1.315367606145274948e+01 2.726025328860305352e-01
2.674483959848670267e+00 -2.302321055023774932e+00 1.315371195810871896e+01 2.793396776380880353e-01
2.655054456904729410e+00 -2.324827075504270368e+00 1.315389715987123154e+01 2.703306938747780941e-01
2.655048533579428938e+00 -2.311394392503522965e+00 1.315426819479084308e+01 2.703273078055569156e-01
2.657100965070768872e+00 -2.362307822276266123e+00 1.315464304074900070e+01 2.714772452771555544e-01
2.660781069373357344e+00 -2.386006075249248237e+00 1.315521775434936558e+01 2.734219343565757465e-01
2.655535578536092345e+00 -2.336923224083394590e+00 1.315620088474332405e+01 2.706044252593143851e-01
2.657066097231208346e+00 -2.277034273028612610e+00 1.315648964804111998e+01 2.714581003270725157e-01
2.674186373871626277e+00 -2.344203683206466771e+00 1.315705481973657243e+01 2.792333242681282468e-01
2.664496571902612132e+00 -2.393502044744554969e+00 1.315713846202793214e+01 2.752326712771942518e-01
2.674558827479303069e+00 -2.329057404485693539e+00 1.315770500872030979e+01 2.793662794435026742e-01
2.655292189255213486e+00 -2.320603810318529803e+00 1.315801624543903792e+01 2.704662717808529182e-01
2.674517101846707767e+00 -2.326544181667645539e+00 1.315867012336244102e+01 2.793514612641307959e-01
2.673970259389613968e+00 -2.345921777229750038e+00 1.315898931960994744e+01 2.791554709869356055e-01
2.674128701841866018e+00 -2.340495807761484581e+00 1.315991191582769204e+01 2.792125992076922025e-01
2.665964245119185616e+00 -2.392055336702676005e+00 1.316029861303205095e+01 2.759056743226107611e-01
2.669363275389182277e+00 -2.384606511209776514e+00 1.316075568683738517e+01 2.773724027055982644e-01
2.673421124571730978e+00 -2.353031748300542514e+00 1.316103195239716328e+01 2.789553155679359020e-01
2.668739739507695941e+00 -2.261336088862111016e+00 1.316186607531566111e+01 2.771129529410041314e-01
2.661715598996219789e+00 -2.385733744589448868e+00 1.316204228590578218e+01 2.738918123808889438e-01
2.667900900503815453e+00 -2.388095339930541350e+00 1.316263269982045436e+01 2.767571017772835762e-01
2.673266418202589367e+00 -2.292724096321359983e+00 1.316264836127965587e+01 2.788983213485679014e-01
2.672114929629365143e+00 -2.365900346022024259e+00 1.316363087021782974e+01 2.784657540968549228e-01
2.656416664020506690e+00 -2.344290485474505026e+00 1.316366960472349312e+01 2.710990458832921446e-01
2.659057952462639207e+00 -2.371866997733557358e+00 1.316393847818646812e+01 2.725301162627233320e-01
2.668191631054516844e+00 -2.260995902186456075e+00 1.316406204132952240e+01 2.768813203920230115e-01
2.666320296377540977e+00 -2.389349487980712894e+00 1.316508623122271970e+01 2.760653345479930909e-01
2.659628940508125261e+00 -2.267026282617495170e+00 1.316526283099496908e+01 2.728292921329807386e-01
2.655901113952008341e+00 -2.316561745861780430e+00 1.316648081556237493e+01 2.708106751807208279e-01
2.673915280704021402e+00 -2.326730518587615038e+00 1.316696553279101956e+01 2.791355826123871342e-01
2.668971632580608322e+00 -2.381975183392339712e+00 1.316782133123123266e+01 2.772099468925696697e-01
2.660557558143399781e+00 -2.265503994546189226e+00 1.316862325743439044e+01 2.733081157671128358e-01
2.658743758699223747e+00 -2.274343579301169260e+00 1.316869285770668618e+01 2.723639456591634977e-01
2.656146241322460355e+00 -2.310478259345544405e+00 1.316886641420419579e+01 2.709481543826194327e-01
2.663044460322851137e+00 -2.385523348310674141e+00 1.316888453216946608e+01 2.745432492955285353e-01
2.657658775821585717e+00 -2.355704269904245418e+00 1.316911995556667136e+01 2.717816867921182267e-01
2.669255669472634374e+00 -2.379874685942517942e+00 1.316945930824110000e+01 2.773279369188652588e-01
2.661929916066418489e+00 -2.382226610761450925e+00 1.316959388035352063e+01 2.739982023332271921e-01
2.656349362964780525e+00 -2.305924059464760312e+00 1.317009884750920712e+01 2.710615689266059336e-01
2.669373857432498554e+00 -2.269205743380601881e+00 1.317056539729153286e+01 2.773767685549164419e-01
2.663537211308715680e+00 -2.260441156614476643e+00 1.317070717827607318e+01 2.747798199427525234e-01
2.659782480305829200e+00 -2.270253142073615837e+00 1.317086849507113477e+01 2.729091230858453621e-01
2.661523888185306941e+00 -2.264142067343029030e+00 1.317114023265065015e+01 2.737962120436646107e-01
2.667836891714892023e+00 -2.264400409352247845e+00 1.317124245462014898e+01 2.767296269975634271e-01
2.673050989363158880e+00 -2.301578882338114251e+00 1.317150884460332527e+01 2.788185138291327525e-01
2.664357373681121022e+00 -2.260667851892048219e+00 1.317181957173297313e+01 2.751675991598596105e-01
2.657334512909771185e+00 -2.290323511928876954e+00 1.317220856215657676e+01 2.716051315611552330e-01
2.656725281298305763e+00 -2.300697567706718516e+00 1.317232479588705374e+01 2.712702565555256129e-01
2.666202959690649354e+00 -2.261954286786968638e+00 1.317239043814411303e+01 2.760128741340776015e-01
2.656557908636756338e+00 -2.305682300833444387e+00 1.317252666623955903e+01 2.711775350671823404e-01
2.670429288746793972e+00 -2.371434562976330707e+00 1.317311786926763517e+01 2.778059588417512993e-01
2.673333671993345817e+00 -2.332818796454105836e+00 1.317339256043709206e+01 2.789231304910134712e-01
2.663482071771915649e+00 -2.383492445865610598e+00 1.317399519418431275e+01 2.747534814043932627e-01
2.665941069057382151e+00 -2.263015018090533736e+00 1.317463607154494909e+01 2.758952329034408679e-01
2.657273855409838070e+00 -2.294495917528005524e+00 1.317468055851771958e+01 2.715719749478659462e-01
2.672094271275525124e+00 -2.355385622374106536e+00 1.317495523690306136e+01 2.784578590709180235e-01
2.672462875165335205e+00 -2.296833751161818871e+00 1.317496073571589221e+01 2.785980163045380653e-01
2.662624015595473015e+00 -2.264569352722108242e+00 1.317555440193260274e+01 2.743392599686728106e-01
2.662831513957328866e+00 -2.264243639556313248e+00 1.317556755572514504e+01 2.744401784920468823e-01
2.665368662553127876e+00 -2.263552936640938817e+00 1.317628004054568081e+01 2.756354548981052033e-01
2.658184867077405311e+00 -2.354198356379860080e+00 1.317661318060785902e+01 2.720656485138855940e-01
2.658527028105957868e+00 -2.283623110693208780e+00 1.317740696482591822e+01 2.722486820526713314e-01
2.671338051780252965e+00 -2.360193206957875045e+00 1.317821116466089926e+01 2.781655899956623768e-01
2.673031182858049526e+00 -2.325995828168879953e+00 1.317825993387989136e+01 2.788111504497004511e-01
2.663376755650320060e+00 -2.380486166120092673e+00 1.317881817889886165e+01 2.747030811032510900e-01
2.669005094237199671e+00 -2.374668914407656040e+00 1.317904545897619251e+01 2.772238935759229195e-01
2.663614652733060417e+00 -2.379629454074377648e+00 1.318092344908292191e+01 2.748167543978966565e-01
2.669374192446442251e+00 -2.276737277182143249e+00 1.318096373161730206e+01 2.773769067517977693e-01
2.672430439723869178e+00 -2.340775896349327034e+00 1.318124967045547713e+01 2.785857436912138607e-01
2.664059555256714340e+00 -2.379943103287996298e+00 1.318145040766340159e+01 2.750276525101084113e-01
2.666359719781300708e+00 -2.380019978779303713e+00 1.318148290107079923e+01 2.760829261432872217e-01
2.669631283278457445e+00 -2.278864896817924368e+00 1.318196470045325874e+01 2.774825918285224735e-01
2.668088777799145550e+00 -2.375898931089867272e+00 1.318223003926038928e+01 2.768374822825777071e-01
2.672376911525314203e+00 -2.313362903177646590e+00 1.318435817570230029e+01 2.785654646376453658e-01
2.658627899636788694e+00 -2.290787151410671463e+00 1.318482888720400581e+01 2.723023933813445430e-01
2.670630155639052372e+00 -2.288157512098031976e+00 1.318484137803916489e+01 2.778862392630488398e-01
2.662095128089699614e+00 -2.373039750645692614e+00 1.318517346080402852e+01 2.740798675136512097e-01
2.672313072253820199e+00 -2.317126544648218101e+00 1.318594845419222494e+01 2.785412376283604718e-01
2.672081963468282417e+00 -2.309391919733494891e+00 1.318612841732503860e+01 2.784531531284931138e-01
2.664040097342254221e+00 -2.376664701565534887e+00 1.318661879290998584e+01 2.750184748229008713e-01
2.671967324511754782e+00 -2.309276054767118946e+00 1.318726564996720896e+01 2.784092395858386304e-01
2.658526367598035289e+00 -2.295381792491590911e+00 1.318743420089544927e+01 2.722483299777141985e-01
2.670674152093722498e+00 -2.291299450848752084e+00 1.318743541397608965e+01 2.779037634645759591e-01
2.670588775224556510e+00 -2.357611156013149856e+00 1.318770940608482434e+01 2.778697374275276299e-01
2.671916804898961217e+00 -2.309161931788745736e+00 1.318773479924318437e+01 2.783898412135049627e-01
2.671687139347386886e+00 -2.343661181487204814e+00 1.318778323665450536e+01 2.783012974167174414e-01
2.658418194326179762e+00 -2.297829347594051441e+00 1.318808912802419897e+01 2.721906042498465905e-01
2.670768883029452478e+00 -2.294009653606834398e+00 1.318898748144675714e+01 2.779414226770247631e-01
2.670615948264978723e+00 -2.292840740585882831e+00 1.318926632866771698e+01 2.778805757383651098e-01
2.658297490483684911e+00 -2.338540312908182983e+00 1.318950248852826057e+01 2.721260382119830568e-01
2.658750389452728236e+00 -2.295754364231285205e+00 1.318963531198235195e+01 2.723674638578403862e-01
2.670632565780497902e+00 -2.355067719674889926e+00 1.318964821906882712e+01 2.778871998018727085e-01
2.658979261106296121e+00 -2.348341336236260180e+00 1.318988556196564055e+01 2.724886009823545563e-01
2.667684238469675062e+00 -2.277784555251491927e+00 1.319106154903344397e+01 2.766639192147130610e-01
2.670498914713157479e+00 -2.353677588062704995e+00 1.319198305485855371e+01 2.778338369999827639e-01
2.671469605022343430e+00 -2.339428562318072835e+00 1.319204412734959142e+01 2.782168901640931780e-01
2.670010229882473052e+00 -2.357669783589728674e+00 1.319239643016894270e+01 2.776370304366524433e-01
2.670378911773461095e+00 -2.354012251466676364e+00 1.319270969486137624e+01 2.777857543730999912e-01
2.658314165539145790e+00 -2.310929179098785369e+00 1.319299975354525678e+01 2.721349675507697685e-01
2.666174107244389191e+00 -2.371665014933517224e+00 1.319426666784906921e+01 2.759999509738354506e-01
2.660920098738743356e+00 -2.284037159575756259e+00 1.319434782465188327e+01 2.734924522380082768e-01
2.667890680740431453e+00 -2.367181758737303632e+00 1.319494948843766124e+01 2.767527181563339544e-01
2.664360503036101502e+00 -2.370534143857874643e+00 1.319599009075104235e+01 2.751690644303166344e-01
2.661150594223033128e+00 -2.360111172232541854e+00 1.319616560146349116e+01 2.736088899861300328e-01
2.671271673489540532e+00 -2.316595637734116142e+00 1.319634068930151649e+01 2.781396322949992173e-01
2.669373869463618210e+00 -2.357951193747577001e+00 1.319673348310227468e+01 2.773767735179052396e-01
2.667199469244565968e+00 -2.367560728466574282e+00 1.319712190479097202e+01 2.764535393564921395e-01
2.665564955187008866e+00 -2.278560457098889991e+00 1.319753889171368755e+01 2.757249494888100450e-01
2.663140808780966928e+00 -2.366719547267299717e+00 1.319809267982420664e+01 2.745897185481040448e-01
2.664801857062137902e+00 -2.369012107055857186e+00 1.319844045820575573e+01 2.753746315408945877e-01
2.661942931454063022e+00 -2.362143865571935564e+00 1.319847441995663218e+01 2.740046469134448381e-01
2.659366723296010537e+00 -2.301990694685936756e+00 1.319849720875993704e+01 2.726923501609586631e-01
2.659159627271636683e+00 -2.336765443102724493e+00 1.319863161101030080e+01 2.725836550653724100e-01
2.663684047957422418e+00 -2.279973570366980784e+00 1.319901131111391379e+01 2.748497947361949745e-01
2.661489110072262410e+00 -2.359372641162017725e+00 1.319901457576036208e+01 2.737788254985582537e-01
2.667991583544138123e+00 -2.363178542093788970e+00 1.319915893238820992e+01 2.767959481327183502e-01
2.670702720345631054e+00 -2.339123774864452443e+00 1.319927813655527338e+01 2.779151309509683698e-01
2.659657255572031698e+00 -2.299766005708022920e+00 1.319942250281025053e+01 2.728440338682413535e-01
2.663556379917413341e+00 -2.280516384636903648e+00 1.319946037653431681e+01 2.747889683112769710e-01
2.662512256158100055e+00 -2.363615746793229278e+00 1.319946096754721410e+01 2.742847066307044224e-01
2.663645717765541487e+00 -2.280623743527990577e+00 1.319972370135517714e+01 2.748315516444265194e-01
2.665450165180267117e+00 -2.280605997069665936e+00 1.320014317473143883e+01 2.756726659061113915e-01
2.660982628060504229e+00 -2.290091009181310699e+00 1.320053655935940817e+01 2.735240980752722262e-01
2.659769516046877502e+00 -2.300607620118917396e+00 1.320073728182296513e+01 2.729023926185242255e-01
2.666947896424249009e+00 -2.283952759024451939e+00 1.320097087892458632e+01 2.763433328031136837e-01
2.660847437783343761e+00 -2.292456620257072419e+00 1.320183275079751972e+01 2.734556242493429434e-01
2.659569319196950055e+00 -2.337435933256984288e+00 1.320186441516175435e+01 2.727982222288313219e-01
2.670717073507377748e+00 -2.320032187630057585e+00 1.320187237490362975e+01 2.779208387413943937e-01
2.661286678857350374e+00 -2.290217512618389240e+00 1.320218982734778379e+01 2.736773577393279422e-01
2.668876870011828828e+00 -2.354983830000572542e+00 1.320257055348762343e+01 2.771703827317809621e-01
2.664845932437316822e+00 -2.365500596799118060e+00 1.320282676980117920e+01 2.753950414295046056e-01
2.660517055708553347e+00 -2.296275761830528062e+00 1.320286447341666580e+01 2.732874313117617526e-01
2.662767767885052095e+00 -2.361401510891643074e+00 1.320298651671706480e+01 2.744092259781762411e-01
2.660812618654837092e+00 -2.350456675692647046e+00 1.320305799584298434e+01 2.734379554869392215e-01
2.666569107405440953e+00 -2.285292696348694363e+00 1.320347615057118595e+01 2.761760701023843745e-01
2.660419699547813099e+00 -2.346100025871371564e+00 1.320356237355430018e+01 2.732376372892421079e-01
2.670103447035522493e+00 -2.311155767468267452e+00 1.320459977711982624e+01 2.776747763007298975e-01
2.670238774405824245e+00 -2.333683674143882669e+00 1.320494018645023715e+01 2.777294017790871705e-01
2.663067694911145811e+00 -2.360570948558825766e+00 1.320494895105073141e+01 2.745544648694226986e-01
2.665658358925210969e+00 -2.286022620822217633e+00 1.320595910898989978e+01 2.757673842008083742e-01
2.669779865127578145e+00 -2.309149107939212353e+00 1.320616505774380478e+01 2.775433360932141880e-01
2.667074172948564748e+00 -2.289965795463610121e+00 1.320674808208367246e+01 2.763987386840984217e-01
2.659806937627024581e+00 -2.325983112709796519e+00 1.320700828466457821e+01 2.729218151558934768e-01
2.665896319685522542e+00 -2.361317044750562477e+00 1.320716528826048730e+01 2.758750552597061811e-01
2.663266173112373458e+00 -2.358841228519265254e+00 1.320736338296817003e+01 2.746500278582119092e-01
2.668164975145993267e+00 -2.296566829656617958e+00 1.320810923381055346e+01 2.768699703959449088e-01
2.669872841151977205e+00 -2.321514328777127378e+00 1.320871435728144050e+01 2.775812224252728333e-01
2.667125282534053454e+00 -2.356860092171769061e+00 1.320887531480988564e+01 2.764211134794682390e-01
2.660258620661114737e+00 -2.329918806126387132e+00 1.320968805564428195e+01 2.731550202148039785e-01
2.668557825600249789e+00 -2.301813562128740998e+00 1.320982787565120731e+01 2.770364455758130284e-01
2.663150080892442428e+00 -2.291912301053285805e+00 1.321033888172620507e+01 2.745941850844200727e-01
2.668073313450215700e+00 -2.350003411536684350e+00 1.321075068880092118e+01 2.768308809035112672e-01
2.661430039627387334e+00 -2.301032933215430010e+00 1.321097159664204668e+01 2.737492637435473553e-01
2.664001919127377160e+00 -2.356746590969596600e+00 1.321114606097074251e+01 2.750004551331745040e-01
2.666260099864007582e+00 -2.356579610197575558e+00 1.321127850546340987e+01 2.760384402159597461e-01
2.660613686910522802e+00 -2.333002762269205999e+00 1.321132705329996071e+01 2.733367504048992980e-01
2.669476656329400122e+00 -2.322747287361466739e+00 1.321158198271498918e+01 2.774191156959780469e-01
2.666353621065694401e+00 -2.293164304598017456e+00 1.321158482888984409e+01 2.760802058905030276e-01
2.668493824728570996e+00 -2.345314564389075596e+00 1.321168410135044269e+01 2.770094413503600972e-01
2.669366217865119850e+00 -2.318375326722297736e+00 1.321179443702587974e+01 2.773736168121481160e-01
2.667177690346743457e+00 -2.296928427491203628e+00 1.321237042674128936e+01 2.764440264742267228e-01
2.661036268237964020e+00 -2.307953003837618144e+00 1.321244210869038049e+01 2.735512105338724353e-01
2.660673230020603075e+00 -2.315481574397202369e+00 1.321259638504511180e+01 2.733670886393491095e-01
2.660725345677686704e+00 -2.330815529447662904e+00 1.321263937817327516e+01 2.733936101305562416e-01
2.660638638966677405e+00 -2.317158546780316630e+00 1.321266893767981543e+01 2.733494686999924372e-01
2.664494625067198363e+00 -2.355747152415286205e+00 1.321274517517240277e+01 2.752317626587897914e-01
2.663761959987817729e+00 -2.354331120173855485e+00 1.321285484765090601e+01 2.748868263208028018e-01
2.664536985202890396e+00 -2.292721007916532994e+00 1.321286874037258663e+01 2.752515232831386771e-01
2.669036649204941991e+00 -2.335418171717225100e+00 1.321290574886195124e+01 2.772370341612990230e-01
2.668695197196627955e+00 -2.340393251847531886e+00 1.321308369035762809e+01 2.770942538156975221e-01
2.660847659898661455e+00 -2.331767582520438253e+00 1.321317910079106284e+01 2.734557369172173069e-01
2.662185720645179998e+00 -2.344556408275319193e+00 1.321484191340782210e+01 2.741245191505020662e-01
2.666791116111257853e+00 -2.299178007800815049e+00 1.321520607569221895e+01 2.762742963452099465e-01
2.662443744633407938e+00 -2.345201321631580349e+00 1.321554474673568258e+01 2.742511953605612507e-01
2.662209854373593920e+00 -2.342707173649936081e+00 1.321601405943184560e+01 2.741363989012174374e-01
2.662572951896279516e+00 -2.302072672024211286e+00 1.321620073955612362e+01 2.743143513706712833e-01
2.661950916622682239e+00 -2.336543272559975737e+00 1.321769186113036731e+01 2.740085998448232862e-01
2.668082399908499269e+00 -2.334631838424972461e+00 1.321827139219760028e+01 2.768347600279829068e-01
2.666236461576624084e+00 -2.301980049494679381e+00 1.321839791093047722e+01 2.760278681969818293e-01
2.661678657735690123e+00 -2.317544060517709781e+00 1.321846103436576136e+01 2.738734226636276858e-01
2.662079999253839535e+00 -2.311028993532624476e+00 1.321860170871838669e+01 2.740724018641028104e-01
2.667497910014552165e+00 -2.340460831121431884e+00 1.321867097974579686e+01 2.765833654366357530e-01
2.662670529869599179e+00 -2.340903062441759275e+00 1.321879700736676178e+01 2.743619241661983676e-01
2.667107981834510699e+00 -2.306743301550199021e+00 1.321881208833092636e+01 2.764135428148731255e-01
2.667399096083661991e+00 -2.338229389473736486e+00 1.321994274398122471e+01 2.765404895264039209e-01
2.667786641748378429e+00 -2.331784092859067847e+00 1.322024264484485023e+01 2.767080260817166848e-01
2.662024544898394574e+00 -2.325658752787623129e+00 1.322041501631384008e+01 2.740450149740693564e-01
2.663147678597850732e+00 -2.339518301626969610e+00 1.322099929311674238e+01 2.745930279492897474e-01
2.663153186678408169e+00 -2.339459015863860181e+00 1.322104136557159393e+01 2.745956809816136879e-01
2.662166616773629535e+00 -2.322121506440854244e+00 1.322106668632929605e+01 2.741151107418398625e-01
2.666995715906979036e+00 -2.311718617953594901e+00 1.322132230864289149e+01 2.763643352229183114e-01
2.662595773707173041e+00 -2.332134635750704454e+00 1.322171763215020057e+01 2.743254873080869238e-01
2.663201322369493695e+00 -2.337907018699689754e+00 1.322182676736625062e+01 2.746188517626493852e-01
2.663565773074472620e+00 -2.339699990562026155e+00 1.322199274115712697e+01 2.747934497785262109e-01
2.664319513637646075e+00 -2.307744334438894818e+00 1.322270288651898795e+01 2.751498631781259530e-01
2.663102671540129585e+00 -2.313611060191867352e+00 1.322282922194418475e+01 2.745713371354084331e-01
2.662885567358623806e+00 -2.316342691230904638e+00 1.322289884126706916e+01 2.744663892622125623e-01
2.664178446364801722e+00 -2.310076688517311183e+00 1.322357265860032527e+01 2.750836383318357448e-01
2.663829320366609466e+00 -2.336394892142746649e+00 1.322382727629545940e+01 2.749187883413997113e-01
2.663623924732670289e+00 -2.313207748297775979e+00 1.322387333295084133e+01 2.748211720638759625e-01
2.665469082441197735e+00 -2.313353835350686616e+00 1.322485495521568311e+01 2.756812922561676094e-01
2.664058381928702701e+00 -2.318995369369321047e+00 1.322586133616549731e+01 2.750270992073196030e-01
2.664091248452318705e+00 -2.324642222617428367e+00 1.322629879073097037e+01 2.750425921888580150e-01


==> anc/CPNest_posterior_LMXB_fspin_Nc1.dat <==
# mu1 logsigma1 logL logPrior
3.329144438845730178e+02 4.792461108896363342e+00 -1.954424152499554168e+02 -5.492347118207069556e+00
4.598663929179137995e+02 5.631245489357801226e+00 -1.946905637314727642e+02 -5.654380349049029419e+00
3.370778121425283871e+02 4.824700399121589101e+00 -1.939006151388543913e+02 -5.430950883444148225e+00
2.966202464612287031e+02 5.186026745825189188e+00 -1.938825585434281891e+02 -6.219182605929480800e+00
4.500035031339379543e+02 5.580950450141986430e+00 -1.935669248173390429e+02 -5.491093401569525412e+00
4.039824190070356167e+02 5.577855257660297994e+00 -1.932614495121265463e+02 -5.064790999357990486e+00
3.813342135100371593e+02 4.673459987499655632e+00 -1.930311851411947259e+02 -5.057944325334839064e+00
3.682555164758109072e+02 5.538345379513288869e+00 -1.929622192023609273e+02 -5.114965107636115782e+00
3.453501540699743941e+02 5.496929265210019899e+00 -1.928923369714301828e+02 -5.322384738686613659e+00
3.682248592091837622e+02 5.533765230452951656e+00 -1.928824931159885807e+02 -5.115151212762422794e+00
3.850525042826147342e+02 5.542773363521614094e+00 -1.927611871036165212e+02 -5.049883351757959993e+00
3.887022753136636766e+02 4.669478665832429876e+00 -1.926171944844264772e+02 -5.045480119486778214e+00
3.714991078926721002e+02 4.721906683601080346e+00 -1.924365987670747415e+02 -5.096660748735114765e+00
4.269422631178916845e+02 4.660954587809770899e+00 -1.922791543315602496e+02 -5.208378581425406217e+00
4.414911076689967331e+02 4.686914245023305448e+00 -1.922138520869545459e+02 -5.370576303930483242e+00
3.743462211509353210e+02 5.500010098655977231e+00 -1.921787238345405910e+02 -5.082856687741648116e+00
3.948264474264755108e+02 4.677823488614272662e+00 -1.920114772715579932e+02 -5.045902655843632623e+00
3.675082143430353767e+02 4.762867686580636750e+00 -1.917310438973810562e+02 -5.119571495643171488e+00
3.249135029413484403e+02 5.310804837530544553e+00 -1.917162278493771623e+02 -5.623035550117933212e+00
3.273677474603269957e+02 5.326144049746720732e+00 -1.916791787357511225e+02 -5.581171193525088725e+00
3.237705578220597999e+02 5.086061340709282064e+00 -1.915853381149723589e+02 -5.643068349279790397e+00
3.450107845219671390e+02 5.400118258566824814e+00 -1.915582456660174842e+02 -5.326487306066628236e+00
3.282859476722222780e+02 5.028844917580143736e+00 -1.915466184302503336e+02 -5.565912672418638074e+00
3.444543294313822344e+02 4.893196031321946471e+00 -1.915064630679702020e+02 -5.333279224279590558e+00
3.223736009060548895e+02 5.224215928309054569e+00 -1.914881883966694716e+02 -5.668016310314503592e+00
3.937924532731709633e+02 5.466519228094285587e+00 -1.913233873230915663e+02 -5.045144500594084924e+00
3.485516485742874124e+02 4.880062330492242140e+00 -1.912734727540201334e+02 -5.285161823361386624e+00
4.862725840997905493e+02 4.927189248071394800e+00 -1.912705766664800819e+02 -6.216530335131290386e+00
4.509946506102828039e+02 5.445979310657699024e+00 -1.912434454034399778e+02 -5.506355076465579756e+00
4.092844253436676922e+02 5.467388599521429526e+00 -1.912378397977267355e+02 -5.085731935483702948e+00
3.410023172089912578e+02 4.936532436486475106e+00 -1.912254063247362126e+02 -5.377219088724357832e+00
4.453685586346772993e+02 4.735265982227809367e+00 -1.911384242353400111e+02 -5.423127419963226892e+00
3.557291638238140195e+02 4.848696039068074448e+00 -1.910679660009153622e+02 -5.211431959225556909e+00
3.847558046150138580e+02 4.734921251319473612e+00 -1.910078071548971081e+02 -5.050394099245982815e+00
4.921106349859389297e+02 5.303337759757444481e+00 -1.910032709350902849e+02 -6.365378622838281153e+00
4.147062438495882475e+02 4.697988855341780123e+00 -1.909782768989305453e+02 -5.114733317252993849e+00
4.113932746823637672e+02 4.698334771462750581e+00 -1.909767359300253133e+02 -5.096100500236311781e+00
3.677474853956467769e+02 5.413598672906441145e+00 -1.909735459043400851e+02 -5.118080760811114516e+00
3.526246159254766326e+02 5.373256674957050727e+00 -1.909277749302453628e+02 -5.241672871818196633e+00
3.924550070653205580e+02 5.441419969998801065e+00 -1.909270875932045328e+02 -5.044577727943051038e+00
3.645236861704565854e+02 4.812400911879688437e+00 -1.908994240009626537e+02 -5.139421601580399290e+00
4.058356838855434034e+02 5.445470662369896964e+00 -1.908846851966970348e+02 -5.071276660502916478e+00
4.346977065195006844e+02 4.721972965204365380e+00 -1.908479287922288279e+02 -5.287964947682286088e+00
3.327878539122359598e+02 5.073201429237074400e+00 -1.907873369899133138e+02 -5.494284777947635590e+00
4.151966273782027770e+02 5.439967303963067380e+00 -1.907770122967217503e+02 -5.117734718164729912e+00
4.299361189720848415e+02 4.717063176910773592e+00 -1.907727257571294501e+02 -5.237241282315944879e+00
3.751954077737248667e+02 5.409417289285855190e+00 -1.907298044314536867e+02 -5.079149055553415337e+00
4.911889868217105004e+02 5.030307353692245798e+00 -1.906659493795738172e+02 -6.341288778264502213e+00
3.581260816502550597e+02 4.858696857692942572e+00 -1.906474778635295593e+02 -5.189804719667238331e+00
3.468044908232014336e+02 5.322065829750822985e+00 -1.906134608451515930e+02 -5.305143978432854013e+00
3.735525452089970031e+02 4.787926076022400501e+00 -1.906108544657398056e+02 -5.086492105317089951e+00
3.522101968238164318e+02 4.897807277829171468e+00 -1.906064125347437539e+02 -5.245899965217777350e+00
3.557376025809461453e+02 5.355854575665053297e+00 -1.906021326636483195e+02 -5.211353186648860714e+00
3.651813490926309100e+02 4.825692530155681226e+00 -1.905768244839670160e+02 -5.134847790278354474e+00
3.717866448147350980e+02 4.797218074297125767e+00 -1.905622278980607121e+02 -5.095170603283390776e+00
3.950682850775305042e+02 5.419974607962611657e+00 -1.905588914899170732e+02 -5.046120241390363859e+00
3.642362372034679652e+02 5.373862368134154188e+00 -1.905326477543841577e+02 -5.141456158071736837e+00
3.365142178948995024e+02 5.061464133074550453e+00 -1.905066927793806428e+02 -5.438997331610279318e+00
3.779974081470130045e+02 4.778719153689643839e+00 -1.904620014130711070e+02 -5.068250276591469650e+00
3.595004617284782853e+02 4.862568873325406216e+00 -1.904500667985348912e+02 -5.178080147434566349e+00
3.995490436946835757e+02 4.729067501378517946e+00 -1.904238362338237209e+02 -5.052913005529250157e+00
4.074544934320474567e+02 5.416899139634485216e+00 -1.904207444277741104e+02 -5.077675279909252382e+00
4.000708149499855608e+02 5.412131151197365320e+00 -1.903902843326638674e+02 -5.054044613979479905e+00
4.641921580572145558e+02 4.844023318499788289e+00 -1.903612586161698061e+02 -5.734005645257215456e+00
3.749132824949051042e+02 5.379612311293871407e+00 -1.903149381897445096e+02 -5.080359965579320125e+00
4.909635215907844668e+02 5.166066970465631236e+00 -1.902737725797898065e+02 -6.335429365863616269e+00
3.388174368022550880e+02 5.209969911373084628e+00 -1.902735173339802657e+02 -5.406637074613193761e+00
4.890321779391895234e+02 5.066146894541031287e+00 -1.902614354091174107e+02 -6.285780994333277860e+00
4.161442213847424796e+02 5.407340441672833009e+00 -1.902611802219507808e+02 -5.123712296592441540e+00
4.455792372305245976e+02 5.385966594122387541e+00 -1.902396447658423142e+02 -5.426095139806542456e+00
3.962102033360324640e+02 4.742424897089897229e+00 -1.902280324315976259e+02 -5.047353842549177294e+00
3.696049074956669074e+02 4.824110942275853020e+00 -1.902207758285997841e+02 -5.107016629250659356e+00
3.404876868014382580e+02 5.215323459797518879e+00 -1.901889363361398182e+02 -5.384036083487240276e+00
3.926337044456248577e+02 5.393607019671684988e+00 -1.901881297395291597e+02 -5.044626434266922033e+00
3.648030841317443560e+02 5.347321684230298189e+00 -1.901829005334922726e+02 -5.137464696917177776e+00
3.533570333871997491e+02 4.921560153783258507e+00 -1.901700379572558575e+02 -5.234311790586480662e+00
3.900857758052093232e+02 5.389054824930783916e+00 -1.901562092015976759e+02 -5.044719703715418113e+00
3.931982839124195266e+02 5.391375353535685200e+00 -1.901481044100261215e+02 -5.044835077954191505e+00
4.294539067329205864e+02 4.742556989390967814e+00 -1.901369112464835496e+02 -5.232434398872036319e+00
3.585890082159385202e+02 5.322937475615791669e+00 -1.901230989800381792e+02 -5.185800522240454846e+00
3.434538529390650865e+02 5.021729312871530126e+00 -1.901188993800085711e+02 -5.345693996157478978e+00
4.533056211933347868e+02 5.364315059981237255e+00 -1.901129332279651862e+02 -5.542935177239714406e+00
3.400621793945875311e+02 5.082739149295285586e+00 -1.901125001571714677e+02 -5.389724722305705207e+00
3.393585069298862322e+02 5.117613936127098029e+00 -1.900960295574044210e+02 -5.399235856130145450e+00
3.834113089544812283e+02 5.375633773071045063e+00 -1.900766623325291391e+02 -5.052996497642347151e+00
3.431041680691009788e+02 5.034607804731294323e+00 -1.900691471588993124e+02 -5.350094796458506607e+00
4.868325172762198463e+02 5.195488858216127603e+00 -1.900624910825112863e+02 -6.230420860689591223e+00
4.852988573888516157e+02 5.041289723993138239e+00 -1.900605141449796065e+02 -6.192569513244700730e+00
4.301780878088397913e+02 4.747386724358481302e+00 -1.900524212828420332e+02 -5.239676190215242890e+00
4.838146123839301254e+02 5.021795834396112213e+00 -1.900476445648594108e+02 -6.156522265761415369e+00
4.378505362243370200e+02 5.374049658637860105e+00 -1.899391780585831668e+02 -5.324807209778201766e+00
3.566121038673106796e+02 5.296985089345118247e+00 -1.899368495224038327e+02 -5.203290809137445017e+00
4.487383447886401200e+02 5.359126828664799724e+00 -1.899364099543390410e+02 -5.471985015695253196e+00
3.609244358303453168e+02 4.887666496477454992e+00 -1.899360384749604691e+02 -5.166452486308053871e+00
4.223649859970674356e+02 5.384376512009019677e+00 -1.899345962496489051e+02 -5.168772951635487445e+00
3.979171896913418891e+02 4.752677342655005965e+00 -1.899341235919280564e+02 -5.049832475299886880e+00
3.634995775187004483e+02 4.872624466638248997e+00 -1.899311353058384668e+02 -5.146768663429237556e+00
4.374157441902281676e+02 5.373796063162986414e+00 -1.899292029597883413e+02 -5.319572250617286890e+00
4.642535765521383269e+02 5.321455939331306340e+00 -1.899160290407182288e+02 -5.735171350810857938e+00
4.847158439951751348e+02 5.190627032437776123e+00 -1.899094722535282642e+02 -6.178341541749520438e+00
4.174154301046455657e+02 5.383756595470611472e+00 -1.899077624227427066e+02 -5.132099354493503185e+00
3.709671856133102779e+02 5.339758042170400287e+00 -1.899026893072405358e+02 -5.099474289459416276e+00
3.667815517007460926e+02 5.327567775213026380e+00 -1.898857521489509566e+02 -5.124190429630862909e+00
4.445625325236505319e+02 5.361480965391163700e+00 -1.898806757200916593e+02 -5.411880287353932673e+00
3.587643042824631152e+02 4.906092516655616187e+00 -1.898768463639162292e+02 -5.184298855043192766e+00
4.032346938834287471e+02 4.748336891871735688e+00 -1.898743387137934633e+02 -5.062428057444614105e+00
4.390168613493171392e+02 4.773774671151249649e+00 -1.898712189079479344e+02 -5.339093619956514658e+00
4.484960883920166452e+02 4.802513473079985218e+00 -1.898709700069568385e+02 -5.468373737126626999e+00
3.659194782001052317e+02 4.863166781051162069e+00 -1.898698807588513375e+02 -5.129848809428390055e+00
3.830846531545003586e+02 4.790807283937080108e+00 -1.898690287282429949e+02 -5.053700006050067195e+00
3.552083581076865357e+02 4.933193354680003750e+00 -1.898626860945018109e+02 -5.216329450162314529e+00
3.717710533715145971e+02 5.338149664168825304e+00 -1.898601506806582506e+02 -5.095250851848512674e+00
3.471077292020022469e+02 5.013258818010625006e+00 -1.898559518976599350e+02 -5.301618719602947394e+00
4.065282731970502255e+02 5.378546738078973100e+00 -1.898452205410005718e+02 -5.073930527000152679e+00
4.362473357865720232e+02 4.768492802530695407e+00 -1.898445151097285191e+02 -5.305748883345272837e+00
4.537530636969561897e+02 5.342394064141045895e+00 -1.898429478541567335e+02 -5.550178754817194360e+00
4.219191571595239338e+02 4.747632348143972614e+00 -1.898305001122947715e+02 -5.165207578554282364e+00
3.726784237427933704e+02 4.832589387595360719e+00 -1.898260292599354102e+02 -5.090686242942102702e+00
4.845115830331408802e+02 5.088183846312972491e+00 -1.898177974995390400e+02 -6.173377702344939877e+00
3.939470588055298776e+02 4.765274502968967596e+00 -1.898173868291485746e+02 -5.045240120292860730e+00
4.657374249572920348e+02 5.307320910928170044e+00 -1.898164304114472714e+02 -5.763633585114677160e+00
3.556939991687266343e+02 5.279096270010097847e+00 -1.898105287608108824e+02 -5.211760407943669016e+00
3.485842098289191995e+02 5.001744282891662507e+00 -1.898090042760552194e+02 -5.284796984014705323e+00
4.096873755921018301e+02 5.376667925763045197e+00 -1.898063037750320348e+02 -5.087623417931511405e+00
4.170803266910587013e+02 5.376182317227773844e+00 -1.897962656399965340e+02 -5.129847506851457517e+00
4.097920464879388760e+02 5.375980392578004086e+00 -1.897960399674691701e+02 -5.088121685472928313e+00
4.066911262994872800e+02 4.748950752033287870e+00 -1.897926183713957471e+02 -5.074572727401784888e+00
3.452839987445129850e+02 5.190443067099479890e+00 -1.897877285156756102e+02 -5.323182117945212788e+00
3.443819153966415456e+02 5.170567557742202780e+00 -1.897813584052144904e+02 -5.334169030058145466e+00
3.690677407993235875e+02 5.323113608369133942e+00 -1.897620330213565296e+02 -5.110123831846046905e+00
3.470392191143438936e+02 5.030682029099039276e+00 -1.897565604510942308e+02 -5.302413076330218189e+00
4.099451830842456843e+02 5.372954275327218809e+00 -1.897518558214363509e+02 -5.088855817377587520e+00
3.654077272797609908e+02 4.874030063360794252e+00 -1.897499570424554349e+02 -5.133299525987804479e+00
4.486081616031863746e+02 5.345042451475221057e+00 -1.897498971846586642e+02 -5.470042491214996083e+00
4.763384734948854202e+02 5.247192341643151181e+00 -1.897406395109827031e+02 -5.983693993226777863e+00
4.265843961687473893e+02 4.756604335961276853e+00 -1.897393095329520918e+02 -5.205085036363114703e+00
3.804981370760090158e+02 4.806398939574621387e+00 -1.897372629884262096e+02 -5.060253768733145918e+00
3.521681620280928655e+02 4.973764775889953249e+00 -1.897233002881293089e+02 -5.246331225787761454e+00
3.547157488981046072e+02 5.263503689359422033e+00 -1.897219802843814307e+02 -5.221026934755915505e+00
3.472585846458962351e+02 5.202742148383891596e+00 -1.897204233316055877e+02 -5.299873908143999834e+00
3.814897956719164540e+02 4.804215242587548396e+00 -1.897138658130169802e+02 -5.057534703234790818e+00
4.141783195996542872e+02 4.750062575713943858e+00 -1.897098927572833986e+02 -5.111572299594295821e+00
4.726157176420366568e+02 5.266032311756079665e+00 -1.897090684364694084e+02 -5.903074235949842041e+00
4.601723169395395985e+02 4.863714481322152672e+00 -1.897003560389235872e+02 -5.659851082401067934e+00
4.024569294325699502e+02 5.366702977808707864e+00 -1.896993373083425070e+02 -5.060125012778343034e+00
4.725502053328438024e+02 4.946500190756822235e+00 -1.896926841609046619e+02 -5.901687891294922217e+00
4.067332525668610970e+02 5.367839873843603726e+00 -1.896899983013468329e+02 -5.074739976354419646e+00
4.295711805585180514e+02 5.362732304692874763e+00 -1.896775234509930783e+02 -5.233597846199407044e+00
4.785238601700126537e+02 5.219037184054716505e+00 -1.896745607238019886e+02 -6.032705460201174930e+00
4.812529833771557151e+02 5.052564549424794826e+00 -1.896716326408403859e+02 -6.095661474280122505e+00
3.584018658580253600e+02 4.925668042077403719e+00 -1.896708361940984560e+02 -5.187412521304762159e+00
3.473463858642702462e+02 5.043975646636764232e+00 -1.896655838870528044e+02 -5.298861123532907946e+00
3.453533615613728216e+02 5.140031212354069012e+00 -1.896593322683853557e+02 -5.322346107382838198e+00
3.984196077308507142e+02 5.361252750647965470e+00 -1.896576478401304939e+02 -5.050706865910385091e+00
3.472315979206131260e+02 5.049278918054601384e+00 -1.896518926725541405e+02 -5.300185603505471299e+00
4.451125078046808312e+02 4.803311395212180201e+00 -1.896395773780999150e+02 -5.419536159857069713e+00
4.733138844635550413e+02 4.958592329931703624e+00 -1.896394827196031656e+02 -5.917918132175360668e+00
3.788023970819730835e+02 5.334184109681465280e+00 -1.896282199159802815e+02 -5.065498056652010028e+00
4.046265964661813541e+02 4.758795800725338587e+00 -1.896193039926853601e+02 -5.066943717212724962e+00
4.616661743890947491e+02 4.878922171873044888e+00 -1.895996911123349662e+02 -5.686916064817895133e+00
3.897062171609074994e+02 5.348148476615716795e+00 -1.895918359048273487e+02 -5.044878596034925167e+00
3.496955650104161464e+02 5.204680406501652534e+00 -1.895897799518780857e+02 -5.272510469832691449e+00
3.473868855977337944e+02 5.068340200748242097e+00 -1.895728348001540269e+02 -5.298394638298307591e+00
4.170757302794772841e+02 5.360389874937829369e+00 -1.895705282249222137e+02 -5.129816823366875056e+00
3.761573982200558817e+02 4.834042923297414696e+00 -1.895484352512158353e+02 -5.075176274100297036e+00
3.468999028591530305e+02 5.131744915337718815e+00 -1.895458869175810719e+02 -5.304032190489888166e+00
3.749288752161173761e+02 4.839817558677335541e+00 -1.895408712426912246e+02 -5.080292497727580070e+00
3.929549122108068104e+02 5.347832558271123915e+00 -1.895392006456203831e+02 -5.044734937451108792e+00
4.547409942063836183e+02 5.314296093349765826e+00 -1.895337204695100581e+02 -5.566357255311054963e+00
4.433260319410389911e+02 5.336846803103862058e+00 -1.895327772919756910e+02 -5.394955969499313220e+00
3.681716852593192471e+02 5.299059584071842188e+00 -1.895247924173542344e+02 -5.115474587245726568e+00
3.606685804634846022e+02 5.270404963649967023e+00 -1.895220068934831659e+02 -5.168502708844266103e+00
3.592321605962833360e+02 5.263234528097187948e+00 -1.895193719879552816e+02 -5.180330247287299628e+00
4.295603099489196666e+02 5.351132865035819641e+00 -1.895172679174504253e+02 -5.233489850381532804e+00
4.252790965861554469e+02 5.353844265285011339e+00 -1.895171567998403646e+02 -5.193355308083253519e+00
4.178723622396757946e+02 4.760053006075390947e+00 -1.895145872931811368e+02 -5.135217100374726229e+00
3.545717813370026761e+02 4.975637342143597763e+00 -1.895056326176544133e+02 -5.222411757910522923e+00
3.982346756077534451e+02 4.772934262874168887e+00 -1.895003108364288948e+02 -5.050377354868397894e+00
3.772595254544136765e+02 5.320407710051836325e+00 -1.894987598962394770e+02 -5.070921624736915767e+00
3.733294543881025334e+02 5.310710013095492066e+00 -1.894928067948207513e+02 -5.087543568586962550e+00
3.476111226216178807e+02 5.113432953812658610e+00 -1.894900782408155919e+02 -5.295819571324795305e+00
3.806466506198369757e+02 4.820551749624128135e+00 -1.894768197082306074e+02 -5.059830213748374383e+00
3.594910735268738904e+02 5.259341325582814974e+00 -1.894753898637360692e+02 -5.178158564127732788e+00
4.362693150754428189e+02 4.787287800479386846e+00 -1.894716045768939239e+02 -5.306005630812792084e+00
4.686575067899819942e+02 4.938265025492576399e+00 -1.894512467643363891e+02 -5.821322857999516209e+00
3.971101784121263449e+02 5.344908874288409883e+00 -1.894480221493506065e+02 -5.048565876961489174e+00
4.435267068567068804e+02 4.809035607732701223e+00 -1.894432231670910767e+02 -5.397675536417673392e+00
3.972878465110595130e+02 4.777763442658568671e+00 -1.894371210278417834e+02 -5.048830134730376784e+00
3.843319839142475871e+02 5.328204904051077051e+00 -1.894319177648177686e+02 -5.051163525572610169e+00
3.905412690601314125e+02 4.792713765181016328e+00 -1.894273569386398322e+02 -5.044578657907250019e+00
3.515748064789030423e+02 5.024692878068671043e+00 -1.894224544221063695e+02 -5.252468019387408482e+00
4.754378264858252123e+02 5.203034690554492414e+00 -1.894197335094560515e+02 -5.963857962187883999e+00
4.726795953678533806e+02 4.979091909228424484e+00 -1.894117210589029128e+02 -5.904427068767611253e+00
3.867025562110293890e+02 5.330005967282278156e+00 -1.894084297455133594e+02 -5.047462080527671979e+00
3.841134050718588355e+02 5.325675722227784625e+00 -1.894049562702258811e+02 -5.051578668296795804e+00
3.779218713143304171e+02 4.837260367904516301e+00 -1.893770568530094920e+02 -5.068517212925837789e+00
4.433288763235440797e+02 4.812394902523004170e+00 -1.893732686058498018e+02 -5.394994443431633258e+00
4.738658023656810201e+02 4.997698902953520594e+00 -1.893732516637855952e+02 -5.929742627404062105e+00
4.062658898469788937e+02 5.344645175593180753e+00 -1.893697857798130428e+02 -5.072910395474232281e+00
4.748093599376172165e+02 5.010631560154870989e+00 -1.893673727372475071e+02 -5.950141892187408743e+00
4.081573038798065909e+02 4.768407013001805694e+00 -1.893662678955732588e+02 -5.080666178235409447e+00
4.785255713972138665e+02 5.095162979339113996e+00 -1.893641222308870340e+02 -6.032744326124592327e+00
3.510517870713545676e+02 5.047660109411502560e+00 -1.893619795122881442e+02 -5.257953553069594221e+00
4.308379498110816144e+02 5.337915744707536270e+00 -1.893536657412863065e+02 -5.246393969267763246e+00
3.500367865363902524e+02 5.141232399844116507e+00 -1.893522949349448368e+02 -5.268802796808887301e+00
3.608063741061441192e+02 5.250438497291447959e+00 -1.893457944614261521e+02 -5.167396416694929329e+00
3.743210072088629659e+02 4.856136762470252499e+00 -1.893324879584561984e+02 -5.082969651288997248e+00
3.895840660966862856e+02 5.327997986041586920e+00 -1.893321795361269722e+02 -5.044937728599048654e+00
3.519062233733042149e+02 5.173894340214860499e+00 -1.893293962829199586e+02 -5.249029004178089153e+00
4.746544098891924932e+02 5.016745103449692600e+00 -1.893211151247762984e+02 -5.946776000408805274e+00
3.863902239375755698e+02 5.322448860685203620e+00 -1.893199157719685104e+02 -5.047865872210514304e+00
4.756334913385822460e+02 5.178936675491101482e+00 -1.893186831049335410e+02 -5.968149323998557243e+00
3.541682286677224738e+02 5.007209137386404052e+00 -1.893165709206881218e+02 -5.226322361701528862e+00
4.087949845256248409e+02 4.770582180677664041e+00 -1.893159021579352554e+02 -5.083491454972523194e+00
4.204047947613391329e+02 5.340827107060936108e+00 -1.893117007704283310e+02 -5.153484313125301419e+00
4.064824798440587870e+02 4.772405214494662040e+00 -1.893109582040847840e+02 -5.073751190767139541e+00
3.826193438411366401e+02 5.314960716452138634e+00 -1.893063830790401028e+02 -5.054750216181304268e+00
3.524675173220308011e+02 5.035394463824991895e+00 -1.893036969960976705e+02 -5.243270009452801972e+00
4.656290420252237254e+02 5.252236400268883720e+00 -1.892924183439660624e+02 -5.761535199225693127e+00
4.471773673459563838e+02 5.310022581026827559e+00 -1.892872703046800780e+02 -5.448984386773380706e+00
4.773393948238635289e+02 5.126087678120481606e+00 -1.892864452426701973e+02 -6.005986856903502868e+00
4.679717430959380522e+02 4.950810501791721663e+00 -1.892755162948651559e+02 -5.807574934552849122e+00
4.762074366013330291e+02 5.058003200771026719e+00 -1.892681738834198200e+02 -5.980794850389495210e+00
3.531755260466480308e+02 5.033170464008734690e+00 -1.892599294136434480e+02 -5.236122961579347646e+00
4.700223062463605288e+02 4.971557316222408041e+00 -1.892598533864312742e+02 -5.849049025876872143e+00
4.449049553142496620e+02 5.311901987939029013e+00 -1.892580125688699866e+02 -5.416637673190895619e+00
3.814122927988227048e+02 4.831139219226010084e+00 -1.892546538606560489e+02 -5.057737965817191927e+00
3.605078449256208160e+02 5.235987806470884465e+00 -1.892457637660982073e+02 -5.169799454274743411e+00
4.254645356964712164e+02 4.779785583720257414e+00 -1.892447700136346498e+02 -5.194994608390441471e+00
3.561659857535315155e+02 5.204632155713620811e+00 -1.892438291501758272e+02 -5.207378812118479416e+00
3.885613031706578795e+02 5.319289337936218942e+00 -1.892409413981196167e+02 -5.045585646358543563e+00
4.755119003276381591e+02 5.050964858721417095e+00 -1.892388571408706923e+02 -5.965481389610887142e+00
4.760709833442493277e+02 5.144819766470282829e+00 -1.892372499632889458e+02 -5.977780635509124529e+00
4.737666368007079996e+02 5.021292085610361333e+00 -1.892299907593797172e+02 -5.927612208488407752e+00
4.300332900718940436e+02 5.329053466607073908e+00 -1.892290218312450634e+02 -5.238217269189409109e+00
4.227332022123927118e+02 5.333068910088797132e+00 -1.892202135106025196e+02 -5.171756757377857561e+00
3.622636500680306995e+02 5.242412151403534004e+00 -1.892198447452313417e+02 -5.155999834948950422e+00
3.787888346276259881e+02 5.299516379992704529e+00 -1.892182199471347133e+02 -5.065543025380554454e+00
3.604751227972433298e+02 4.955015968695698270e+00 -1.892086355208894872e+02 -5.170064268450999201e+00
4.012500369089877950e+02 4.783579840160694374e+00 -1.892067893127349123e+02 -5.056863840208105643e+00
3.662489308391711234e+02 4.911708508466646528e+00 -1.891998709016804128e+02 -5.127663487619812166e+00
4.280309497284819713e+02 5.327849786550467925e+00 -1.891929636812137687e+02 -5.218603561674832747e+00
4.637954365347060275e+02 4.927031254889371326e+00 -1.891840447953623539e+02 -5.726499701375745488e+00
4.173202564371601397e+02 5.331924603905281224e+00 -1.891831696351503354e+02 -5.131456821063944851e+00
3.646206634910337812e+02 5.248793590158292943e+00 -1.891757765739408228e+02 -5.138740063445284889e+00
3.791092187182811131e+02 5.296224965378987015e+00 -1.891732534943226653e+02 -5.064493562576087626e+00
4.326487160695699572e+02 5.321762863418701528e+00 -1.891669588438892902e+02 -5.265412415669525004e+00
4.591527919687899271e+02 5.265677237055681914e+00 -1.891658947114701732e+02 -5.641714208779768924e+00
4.067566961820146503e+02 4.780138640608500467e+00 -1.891587025951945691e+02 -5.074833252369530534e+00
3.539305567440309233e+02 5.157229772146378011e+00 -1.891554711745901898e+02 -5.228645395068445723e+00
3.671190229198292627e+02 5.256350402714728531e+00 -1.891453713967665351e+02 -5.122028199792873160e+00
3.791172201546598899e+02 4.847353154179444346e+00 -1.891453304492711993e+02 -5.064467695633310562e+00
3.978676868359831929e+02 5.321799835815806290e+00 -1.891379838362028067e+02 -5.049749887576512997e+00
3.565346662970703733e+02 5.187033402607571730e+00 -1.891319241516086151e+02 -5.203996682698677212e+00
4.033502176855256494e+02 4.784987479287057255e+00 -1.891307265353503340e+02 -5.062783602327386667e+00
4.171484609760733520e+02 5.327804502059233727e+00 -1.891287448535926217e+02 -5.130302985986842756e+00
3.617533101074930073e+02 4.953302029109377891e+00 -1.891259298623563154e+02 -5.159927870711516817e+00
3.737526844390454812e+02 5.277522449461821807e+00 -1.891236014781445647e+02 -5.085559870061544530e+00
4.312818169369895713e+02 4.795569887595742209e+00 -1.891225595506220429e+02 -5.250976724750311853e+00
4.712358762686480418e+02 5.186852385168556623e+00 -1.891155342022017578e+02 -5.874111256385968538e+00
3.584174371397328969e+02 4.988483287405150790e+00 -1.891091993179931876e+02 -5.187278045421697570e+00
4.427074194082091481e+02 4.826488794324530041e+00 -1.891045969358805223e+02 -5.386638606262271978e+00
4.097284294322790856e+02 4.781581225815482838e+00 -1.890966479248958194e+02 -5.087818506763542636e+00
3.832262168022424476e+02 4.834687925201152758e+00 -1.890930016639455005e+02 -5.053391705606315121e+00
4.361088486494364815e+02 4.808100396318113035e+00 -1.890901664753305624e+02 -5.304134068402220237e+00
3.893816251202184731e+02 5.307980117710133783e+00 -1.890889654205229249e+02 -5.045044303825836352e+00
3.584286492711988785e+02 5.196203739163424373e+00 -1.890834647600372023e+02 -5.187181254989456924e+00
3.988307007434969478e+02 4.794379060415685068e+00 -1.890779644581112393e+02 -5.051471322919561580e+00
4.528053519661036148e+02 4.869812706124839075e+00 -1.890762224634638073e+02 -5.534898264374607635e+00
3.564412684498523731e+02 5.020928651173242940e+00 -1.890733565277458581e+02 -5.204850122499190768e+00
3.621828632114163611e+02 4.955682869968160986e+00 -1.890733452086268187e+02 -5.156617114909066935e+00
4.429195099189266784e+02 4.829611978117822169e+00 -1.890664428836787465e+02 -5.389478952468483186e+00
4.597065491416528289e+02 5.252429678174102889e+00 -1.890651379357674671e+02 -5.651531633392442799e+00
3.728076857232749717e+02 5.268367430734631540e+00 -1.890619357761257788e+02 -5.090053464581832721e+00
4.576650289068489883e+02 5.259893706035399852e+00 -1.890606409928103346e+02 -5.615734371201282826e+00
4.380799549379470363e+02 5.306235600386000506e+00 -1.890575583069941388e+02 -5.327589329270738361e+00
3.567410795042337099e+02 5.020634675400708069e+00 -1.890529639291386275e+02 -5.202118620092329060e+00
3.806794154869144222e+02 4.847375365031456163e+00 -1.890497274105469785e+02 -5.059737544666310427e+00
4.737842871930537854e+02 5.089205445700180519e+00 -1.890461965667634558e+02 -5.927991212140835131e+00
4.200994995545662505e+02 5.320305741650395603e+00 -1.890411569573516033e+02 -5.151193398154374492e+00
4.496287761066884627e+02 4.857561333274621695e+00 -1.890401047810020145e+02 -5.485390150549566357e+00
3.546968906363514975e+02 5.127054821292525766e+00 -1.890390464766533114e+02 -5.221208024389956570e+00
4.091402444519315509e+02 5.320214441678579043e+00 -1.890355371259980757e+02 -5.085065432306111077e+00
4.632521879021042537e+02 4.938389195210460159e+00 -1.890320304596650658e+02 -5.716288109511642901e+00
3.702428856148442833e+02 5.255690024453350873e+00 -1.890276607486819103e+02 -5.103424123255828171e+00
4.588868678746886189e+02 5.251242386411964169e+00 -1.890251540531097305e+02 -5.637028150019662398e+00
3.686835148828232605e+02 5.249017607002323338e+00 -1.890236235210763311e+02 -5.112392557036764984e+00
4.515897321583976236e+02 5.275165703669340012e+00 -1.890192131115175300e+02 -5.515641311185232709e+00
4.651413388852115531e+02 5.218881740018270321e+00 -1.890163478092105720e+02 -5.752130787141632950e+00
3.547325656109005649e+02 5.103227725980203466e+00 -1.890147182356790836e+02 -5.220865527727204025e+00
3.728691874019759780e+02 5.263414330371802841e+00 -1.890121975920554860e+02 -5.089753925359786990e+00
3.769653108368799508e+02 5.275035487621117625e+00 -1.890041068702429925e+02 -5.072026391895502861e+00
4.375072494840113109e+02 5.301600039436115352e+00 -1.889927537271314577e+02 -5.320669888495566546e+00
4.081810380767659581e+02 5.316214687640216319e+00 -1.889882066441625454e+02 -5.080769432321067036e+00
4.231717687353869337e+02 4.791216727414777665e+00 -1.889870838524988415e+02 -5.175356812496674230e+00
3.688042887167352433e+02 5.244701105805937402e+00 -1.889820598109393472e+02 -5.111675275991847123e+00
4.312745225021051283e+02 5.307896271681192601e+00 -1.889775245445522955e+02 -5.250900996983435043e+00
4.698812321186068743e+02 5.015399864352431791e+00 -1.889735453799522986e+02 -5.846160549516242533e+00
3.554228337371291104e+02 5.101824354139874451e+00 -1.889707073116503864e+02 -5.214304016247969464e+00
3.916435716556251236e+02 4.816130481203710012e+00 -1.889698932437766814e+02 -5.044461402733215749e+00
3.908812010219712079e+02 5.299976116403224857e+00 -1.889682454908523539e+02 -5.044508680425218827e+00
4.598748797519111804e+02 4.920459135410960805e+00 -1.889641715052433710e+02 -5.654531786758209222e+00
3.672597899879048100e+02 5.235402954115937035e+00 -1.889629745734017661e+02 -5.121135068452088213e+00
3.924401556545888639e+02 5.301491014974124560e+00 -1.889609732526498078e+02 -5.044574055095350396e+00
4.438419905700848744e+02 5.287475250752943445e+00 -1.889544950995052943e+02 -5.401969521255006512e+00
4.217055349676652440e+02 5.312441140349084101e+00 -1.889493202925071955e+02 -5.163517586669282622e+00
3.560325070253080071e+02 5.120438221374674193e+00 -1.889486500256959118e+02 -5.208612039813910854e+00
3.567532521623847401e+02 5.049917877201359317e+00 -1.889453843698135245e+02 -5.202008213665242131e+00
4.339554275841538811e+02 4.811570438020249085e+00 -1.889449064000713463e+02 -5.279668367760062431e+00
4.571420088139780660e+02 4.904549582992555834e+00 -1.889434964597322733e+02 -5.606738449237697708e+00
3.620174122637588425e+02 5.201356893941040838e+00 -1.889425154891831085e+02 -5.157886616521265566e+00
3.606508728166675724e+02 4.989272270633027695e+00 -1.889402878594204651e+02 -5.168645236050426917e+00
3.560378435982858036e+02 5.080177196553323782e+00 -1.889384648897437557e+02 -5.208562645270861324e+00
4.688757912800634244e+02 5.008615347459517864e+00 -1.889353589677735386e+02 -5.825724691976593483e+00
3.813134119048630737e+02 4.852850607244051595e+00 -1.889337871284285200e+02 -5.057999571309830245e+00
3.627167992485440209e+02 5.204108599089715348e+00 -1.889278221935592228e+02 -5.152568964917039196e+00
3.561767900618301610e+02 5.102298162691372596e+00 -1.889237269012768365e+02 -5.207279193102762882e+00
4.715853231165375519e+02 5.120061085881564722e+00 -1.889211395458865468e+02 -5.881399186831796300e+00
4.692642923646992585e+02 5.018116291147125985e+00 -1.889173697815104731e+02 -5.833589804914299570e+00
3.776898841805164011e+02 4.870140307942269153e+00 -1.889162796498978594e+02 -5.069346331800533179e+00
3.570354334033520445e+02 5.133667792284528630e+00 -1.889136686670083236e+02 -5.199459659063385253e+00
3.709261939117314455e+02 5.245440851355256839e+00 -1.889128501262035229e+02 -5.099694174875653907e+00
3.595459556805316197e+02 5.171973861660884353e+00 -1.889065316808366219e+02 -5.177700476588625200e+00
3.606821971111680227e+02 5.183688434990804339e+00 -1.889062551325526726e+02 -5.168393165370149589e+00
3.575744988944663874e+02 5.044364739538567122e+00 -1.889050724066461271e+02 -5.194648792947937466e+00
3.815095938952320012e+02 5.276857702149976959e+00 -1.889031627367653243e+02 -5.057483030889249775e+00
3.984500305286363755e+02 5.303025690530015268e+00 -1.888989815868847018e+02 -5.050761928038332904e+00
3.879516190130081554e+02 5.289208938124597914e+00 -1.888968792106800549e+02 -5.046101756893548895e+00
4.006296129643731092e+02 5.304372560049554153e+00 -1.888926482902810733e+02 -5.055335319971524299e+00
3.836307561806736430e+02 5.280310408848627901e+00 -1.888896462132977661e+02 -5.052539519434511739e+00
4.567380620759856811e+02 5.244057195847316777e+00 -1.888868074266552810e+02 -5.599839446246237529e+00
4.265099483953949289e+02 5.304146677391163855e+00 -1.888812826390100383e+02 -5.204404073546257337e+00
3.734609178549249009e+02 5.250806804114000137e+00 -1.888756060808847792e+02 -5.086922388039192278e+00
4.501023703996134486e+02 4.872127445713811511e+00 -1.888734470325162818e+02 -5.492604246555158554e+00
3.583644073697913086e+02 5.037349959442180669e+00 -1.888731543662725585e+02 -5.187736277542348340e+00
4.687522605957785800e+02 5.020143649573548750e+00 -1.888728167306681769e+02 -5.823232096297772387e+00
3.598421152648534189e+02 5.166001892246396388e+00 -1.888655737734010813e+02 -5.175242073663128828e+00
3.598354596500064986e+02 5.014454410374858284e+00 -1.888621067155929438e+02 -5.175297070084024398e+00
4.475162577839770961e+02 4.861540965331348829e+00 -1.888581865569325942e+02 -5.453923811916388864e+00
4.665631903502459181e+02 5.181138809722301453e+00 -1.888533471522050888e+02 -5.779721767532471688e+00
3.837102994632254536e+02 4.849104910587262118e+00 -1.888527012903576008e+02 -5.052376981515023679e+00
4.350997043106857518e+02 5.292571167922464959e+00 -1.888482523197340583e+02 -5.292518173015020366e+00
3.602996296575091151e+02 5.164182251663381074e+00 -1.888346145495497979e+02 -5.171489270481797185e+00
3.803819429489668664e+02 5.266991541208845717e+00 -1.888296846081564979e+02 -5.060589163618291586e+00
3.604425395075765550e+02 5.013471773548649146e+00 -1.888247145174241268e+02 -5.170328236703549685e+00
4.237335453916908250e+02 4.801284817145167416e+00 -1.888230973969048136e+02 -5.180041594310371700e+00
3.581881316554997170e+02 5.071660957701037198e+00 -1.888089216567606172e+02 -5.189264756908225529e+00
4.649106420920509777e+02 4.982098213065657255e+00 -1.888082488568158510e+02 -5.747703872549677406e+00
3.581506125886663199e+02 5.107964948867116384e+00 -1.888077305064406062e+02 -5.189591129909379319e+00
3.581532565268140615e+02 5.105770202314901418e+00 -1.888056344991642561e+02 -5.189568118636735505e+00
4.145463983581651064e+02 4.797024110483775416e+00 -1.888031470658952742e+02 -5.113768543134109557e+00
4.648195514650354312e+02 5.186610512972924525e+00 -1.888003049113071086e+02 -5.745959730357070860e+00
3.589879624778686207e+02 5.131437704240258135e+00 -1.887981165853557570e+02 -5.182394539328560867e+00
3.958140069007024522e+02 4.817133681225150177e+00 -1.887928541375281384e+02 -5.046887281504673695e+00
4.693560886071443292e+02 5.118349121297549154e+00 -1.887880615394517179e+02 -5.835453951607345147e+00
3.622034947292136167e+02 4.997195252365486340e+00 -1.887851855324962003e+02 -5.156459310696305920e+00
4.486790140611927882e+02 5.259866315628340061e+00 -1.887850301845158469e+02 -5.471099165473915171e+00
3.755495805137346679e+02 4.892116024179166800e+00 -1.887799871092359467e+02 -5.077658318516337310e+00
4.447828894590359710e+02 4.856002747339345227e+00 -1.887798274799716012e+02 -5.414938264454991490e+00
3.613235478994110963e+02 5.011439141232069794e+00 -1.887738841111069803e+02 -5.163288429565127124e+00
3.866728732873295939e+02 5.275456133000692382e+00 -1.887710798240252927e+02 -5.047499360599474905e+00
4.685876688381470103e+02 5.046890511232076548e+00 -1.887709793725367433e+02 -5.819917160766982178e+00
3.827471355642032336e+02 4.858893032525549494e+00 -1.887700228397557964e+02 -5.054456159899411993e+00
3.699881232382822986e+02 5.222930911391964415e+00 -1.887617244174741131e+02 -5.104845970707387437e+00
3.784186298820015963e+02 4.879123915950138723e+00 -1.887583119168246242e+02 -5.066789044552680643e+00
4.445029753983409364e+02 4.856984849140771665e+00 -1.887514836149688620e+02 -5.411055965887716646e+00
4.066712156642782929e+02 5.296182794364864499e+00 -1.887484622247300194e+02 -5.074493839739036005e+00
3.790868429531641937e+02 5.255061198314458615e+00 -1.887467193203764850e+02 -5.064565987365930333e+00
4.524419114626394958e+02 5.243912838509388941e+00 -1.887447159552536959e+02 -5.529100491771490766e+00
4.259311179565427778e+02 4.809006097857820627e+00 -1.887413102778428140e+02 -5.199158941224484742e+00
3.613086376754522462e+02 5.153181583082477424e+00 -1.887399172678908883e+02 -5.163405886408723333e+00
4.613875862019821170e+02 5.201461976184524438e+00 -1.887392419075394514e+02 -5.681824559776753603e+00
4.646354912264027917e+02 5.174035118062814576e+00 -1.887259439298520363e+02 -5.742442077189506833e+00
3.668083287728190953e+02 5.199943395104902777e+00 -1.887241170062495712e+02 -5.124017779187355792e+00
4.423212486607344545e+02 4.850730435426608977e+00 -1.887238410808770652e+02 -5.381497100862188354e+00
4.451001823606447942e+02 4.861563927036905319e+00 -1.887224658338360541e+02 -5.419363720071629587e+00
3.641056395586065264e+02 5.179247029310501738e+00 -1.887212635765043558e+02 -5.142387649294411389e+00
3.644920693175691895e+02 4.981633238409681752e+00 -1.887197452517995373e+02 -5.139644329352402785e+00
3.953744967606888281e+02 5.284370735307934552e+00 -1.887189270727624262e+02 -5.046417644669149993e+00
3.636957789780018402e+02 4.990842305747507979e+00 -1.887188834309505978e+02 -5.145339896867512586e+00
4.386051297844431929e+02 5.275110630914658927e+00 -1.887123366266633582e+02 -5.334009743925160585e+00
4.676253489378492532e+02 5.128223548891025274e+00 -1.887103639396590040e+02 -5.800677215157889144e+00
3.961096047832610907e+02 4.821930291671577606e+00 -1.887076061009893522e+02 -5.047231497215373786e+00
3.681909338011636237e+02 4.948942456127919165e+00 -1.887038616153088810e+02 -5.115357443071538057e+00
4.479599237384699677e+02 5.252945278293038811e+00 -1.886985516482409082e+02 -5.460435676698147667e+00
4.680544832071994961e+02 5.068639800316233845e+00 -1.886975644412001429e+02 -5.809227165206573673e+00
3.599253112836032642e+02 5.078865287964612563e+00 -1.886947056930282827e+02 -5.174555586994799228e+00
3.615995129320756973e+02 5.026434842507811140e+00 -1.886944754954218695e+02 -5.161124961143232603e+00
4.630106846033575039e+02 4.979850125871664979e+00 -1.886926923280620656e+02 -5.711773237656468716e+00
3.621866041404509247e+02 5.017039613005399801e+00 -1.886918360005930708e+02 -5.156588493433774012e+00
4.210442987348617976e+02 4.806611646909233038e+00 -1.886909647735256215e+02 -5.158361953012922996e+00
4.614210683923081433e+02 4.964237085220318590e+00 -1.886907313751668767e+02 -5.682435412653527251e+00
3.817170736348609239e+02 5.256441471314413860e+00 -1.886902677033251905e+02 -5.056947672923218562e+00
3.660335612610764429e+02 5.188698605932201779e+00 -1.886877967150154518e+02 -5.129088868631760612e+00
4.510212339163297202e+02 5.241817777854878457e+00 -1.886825681383175777e+02 -5.506767936292495058e+00
3.869085352295959410e+02 5.267186160787085569e+00 -1.886786229359711626e+02 -5.047209716877604002e+00
3.798269160544160741e+02 4.879063491620640569e+00 -1.886766069444659877e+02 -5.062239866092006046e+00
4.215924355137275370e+02 5.288671302520898010e+00 -1.886605123949510130e+02 -5.162627664738946187e+00
3.625439293642408529e+02 5.148464437838396357e+00 -1.886600378497687700e+02 -5.153871469760232138e+00
3.771410197678608256e+02 5.239552347720037417e+00 -1.886595657789276288e+02 -5.071363892872695622e+00
4.519691061568417467e+02 4.900050964703091871e+00 -1.886573153654562134e+02 -5.521609675468058143e+00
4.307276373058605827e+02 5.281142076435355825e+00 -1.886563661154996510e+02 -5.245263012993634177e+00
4.670524762856809957e+02 5.054671721238414683e+00 -1.886557865096539786e+02 -5.789338368300965598e+00
4.086149736949766975e+02 5.289019275803860332e+00 -1.886543440824837035e+02 -5.082683157003541119e+00
4.486006332811280117e+02 5.246309266812302141e+00 -1.886535414731898754e+02 -5.469930292871508115e+00
3.911888450101296257e+02 5.272527630566434809e+00 -1.886532640859327330e+02 -5.044471346935186062e+00
4.410723503577384577e+02 4.851446244748190750e+00 -1.886527588333449899e+02 -5.365135650264941880e+00
3.678198339884166899e+02 5.195132457380869262e+00 -1.886515098449951324e+02 -5.117632948051743291e+00
4.063010772851148431e+02 4.809708153143425591e+00 -1.886512003895558962e+02 -5.073046159007946976e+00
4.606945580996140279e+02 4.963049314966159642e+00 -1.886508548730685675e+02 -5.669246578909882928e+00
4.251812926723939654e+02 5.285695172378836126e+00 -1.886507407589886327e+02 -5.192494326655947567e+00
3.932869180188530436e+02 4.832549040161300269e+00 -1.886490238538817721e+02 -5.044875388392743076e+00
3.616045055415004299e+02 5.041493362662301081e+00 -1.886478997893691201e+02 -5.161086003892764396e+00
3.628632356468106082e+02 5.148962329991229048e+00 -1.886458115992816715e+02 -5.151471727348690521e+00
3.656749958793297992e+02 5.178099139433463449e+00 -1.886441524529752201e+02 -5.131488817450832407e+00
4.286789987719424175e+02 4.819606967632256378e+00 -1.886428411175034796e+02 -5.224836928538790559e+00
3.906624833811513327e+02 5.270644426908837943e+00 -1.886423133648582393e+02 -5.044550245447707582e+00
3.610645347762060169e+02 5.063936301801370554e+00 -1.886384006459549596e+02 -5.165337083004494900e+00
3.869902037707042268e+02 4.852990871135901330e+00 -1.886321239478701557e+02 -5.047112722832269860e+00
4.612641091520403620e+02 4.971949836718830618e+00 -1.886273284754223027e+02 -5.679574359552607810e+00
3.625036515176309990e+02 5.029574459017947419e+00 -1.886253014138182493e+02 -5.154176067389937721e+00
4.638930447733944220e+02 5.003642319559611806e+00 -1.886204933225058937e+02 -5.728342632652543287e+00
3.859225451271066731e+02 4.858105609955261528e+00 -1.886157090283758180e+02 -5.048518103446344440e+00
4.221860585463134043e+02 5.284475859879301574e+00 -1.886151207588662544e+02 -5.167335804914997333e+00
4.214997629805084216e+02 5.284687168721378114e+00 -1.886135733504757184e+02 -5.161900960264695470e+00
3.625949951237991513e+02 5.134707626232517086e+00 -1.886128709999043451e+02 -5.153485898189811287e+00
3.811441801065435584e+02 5.246548000203467232e+00 -1.886103075509538485e+02 -5.058453222470272514e+00
3.964816451166352067e+02 4.827641237001871310e+00 -1.886085803475918965e+02 -5.047697141136628041e+00
3.664104714187765808e+02 4.979087071539241904e+00 -1.886078251971067061e+02 -5.126602308463147573e+00
4.351155057392842309e+02 5.270969931661918295e+00 -1.886068091176488224e+02 -5.292698009286757710e+00
3.874317869026118046e+02 5.261249884680035294e+00 -1.886063414627747079e+02 -5.046618426149672487e+00
4.537911647236910540e+02 5.222339841544127559e+00 -1.886054776447044503e+02 -5.550797980544333043e+00
3.620951515953327089e+02 5.121102037482173408e+00 -1.886051864494168342e+02 -5.157289234490774810e+00
4.275111892253833048e+02 4.820131510181797196e+00 -1.886037705812647687e+02 -5.213683366425510002e+00
4.226459874592368919e+02 4.813732357014343322e+00 -1.886010892316305103e+02 -5.171046822699057799e+00
3.636824014127367946e+02 5.146247338105411906e+00 -1.885952350949447691e+02 -5.145436995022333093e+00
3.762169198202666962e+02 4.905422264545531874e+00 -1.885933256931841129e+02 -5.074938398951497120e+00
3.960389897981444278e+02 4.829748048429614471e+00 -1.885919116431258260e+02 -5.047147194811135940e+00
4.319960733374088022e+02 5.273609298235921727e+00 -1.885890580156314229e+02 -5.258459088161598238e+00
4.118910981887131015e+02 5.284083614787113525e+00 -1.885875164500198196e+02 -5.098717482099518250e+00
3.971277196440261150e+02 4.828360190582685618e+00 -1.885772208788007731e+02 -5.048591600688051351e+00
4.661550006921177101e+02 5.077857555513334731e+00 -1.885762413894850056e+02 -5.771746867005387749e+00
3.649297006217331045e+02 5.156225390136278897e+00 -1.885738231646906513e+02 -5.136584582836413837e+00
4.496047170789331631e+02 5.234249557251940743e+00 -1.885735698263916333e+02 -5.485025230210773373e+00
4.194810615175687758e+02 4.812822285567575520e+00 -1.885728324184557891e+02 -5.146627227390431436e+00
4.605713294487436542e+02 5.179503801273182440e+00 -1.885721830835555295e+02 -5.667023189944933925e+00
4.406465157840927418e+02 5.257684574536805933e+00 -1.885702733653296264e+02 -5.359649978931703806e+00
4.505501643740923328e+02 5.230486106170223692e+00 -1.885692685954932983e+02 -5.499479175913030815e+00
3.633736859493241695e+02 5.133328565500198337e+00 -1.885688537442553923e+02 -5.147690714857485084e+00
4.391599782906732230e+02 4.851502095116245528e+00 -1.885636199771616077e+02 -5.340871125780073392e+00
3.955675222775588509e+02 5.270501620824680877e+00 -1.885621353707583694e+02 -5.046617692733781801e+00
4.630537899628144487e+02 5.154028437964544018e+00 -1.885606323027706708e+02 -5.712577970601849131e+00
4.642978576940677158e+02 5.136994506511875613e+00 -1.885597361272473904e+02 -5.736012405056707841e+00
4.369648005094118162e+02 4.845004410853966270e+00 -1.885580777147198717e+02 -5.314194944578590096e+00
3.964576641841129572e+02 5.270933309698306424e+00 -1.885545430737165589e+02 -5.047666037513652171e+00
3.806754807682292494e+02 4.885426506610608399e+00 -1.885540036457489350e+02 -5.059748658453223413e+00
3.741167942017769974e+02 5.214714347871999500e+00 -1.885513267109062667e+02 -5.083890680635073878e+00
3.659669010150655026e+02 5.160940408819909564e+00 -1.885461434223068693e+02 -5.129532499602960094e+00
4.030026368931756906e+02 4.820224463829340777e+00 -1.885458322265569393e+02 -5.061724386528010378e+00
4.655987785758395034e+02 5.074808465718007255e+00 -1.885448567001494951e+02 -5.760949820605988592e+00
4.018680648832667544e+02 4.822143030497865190e+00 -1.885415221607865135e+02 -5.058486336978002207e+00
4.302083930131622083e+02 5.271181948085057023e+00 -1.885391338897616436e+02 -5.239982225160488838e+00
4.455276575973143736e+02 5.242709086802140206e+00 -1.885381542276439859e+02 -5.425367493466920266e+00
4.214924955673388354e+02 4.816674849857670360e+00 -1.885376504700539613e+02 -5.161844066618180626e+00
4.020036182514912753e+02 4.822309968880723829e+00 -1.885359219366619072e+02 -5.058855532557592127e+00
4.221059730431585422e+02 5.277434842786954405e+00 -1.885340489588908497e+02 -5.166695264360344986e+00
4.047231459085117535e+02 5.276407527411626219e+00 -1.885305993903184003e+02 -5.067275699451499804e+00
3.791044795400367207e+02 4.895542109747756498e+00 -1.885292753650444695e+02 -5.064508891211044528e+00
4.640825011065975332e+02 5.129046199931457828e+00 -1.885255577866653880e+02 -5.731926835549829846e+00
3.680598396194857287e+02 4.975244387808149149e+00 -1.885251159141204198e+02 -5.116157178900927249e+00
4.620930213076555901e+02 5.155637009906072876e+00 -1.885223335233412172e+02 -5.694756454228907749e+00
4.601093478678439510e+02 5.173964535923259334e+00 -1.885221883218663947e+02 -5.658723031921796931e+00
3.651523835073737132e+02 5.145704800751282448e+00 -1.885215418860714180e+02 -5.135046859241342965e+00
3.962568458844343695e+02 5.267386622329344625e+00 -1.885188379364737443e+02 -5.047411464188838792e+00
3.827380697451566789e+02 5.241131740558865992e+00 -1.885185139551878706e+02 -5.054476880426722829e+00
4.562709198930075445e+02 5.198420045816579460e+00 -1.885167447777110397e+02 -5.591914229477860765e+00
4.052741823173410012e+02 5.275450293175641292e+00 -1.885160499492012605e+02 -5.069216986638029887e+00
3.776338396201488763e+02 5.224321643298824647e+00 -1.885139529218236589e+02 -5.069548740805129405e+00
3.674796461852291714e+02 4.983954220758514353e+00 -1.885103700125412161e+02 -5.119750482854428242e+00
4.498935233237364173e+02 5.225621000944523864e+00 -1.885083411347271749e+02 -5.489415736986891226e+00
3.718486834916718635e+02 5.197057709423182459e+00 -1.885056609927560771e+02 -5.094851921038861420e+00
4.610028742241142936e+02 4.990347067487916455e+00 -1.885015990461635340e+02 -5.674826825178708845e+00
4.078883050581020484e+02 5.275262250981028522e+00 -1.884991442645271320e+02 -5.079506191980700969e+00
3.643854149404150462e+02 5.126671121947975251e+00 -1.884988939393464022e+02 -5.140397590149624385e+00
4.646900526643509011e+02 5.064964444067268090e+00 -1.884984841832460063e+02 -5.743483901916347278e+00
4.369235538554131040e+02 4.849399619385597937e+00 -1.884965341590116736e+02 -5.313705745455376217e+00
3.788069239090615383e+02 4.900287306956079725e+00 -1.884956078784424847e+02 -5.065483057837735004e+00
4.546391604206273769e+02 4.933725974177524343e+00 -1.884949452748962813e+02 -5.564677834703251946e+00
3.648050066017638073e+02 5.025446108027005643e+00 -1.884941396957109419e+02 -5.137451302502708650e+00
4.175483344440850146e+02 4.816857937519309907e+00 -1.884937408835662040e+02 -5.133000569622669929e+00
4.289822576249779900e+02 5.268353833760492932e+00 -1.884936272258479164e+02 -5.227791520339772902e+00
4.084138265952335018e+02 5.274941839193182602e+00 -1.884931876467965139e+02 -5.081789956170717382e+00
3.900709395814324694e+02 4.853011289807274586e+00 -1.884930491964245789e+02 -5.044725208399713168e+00
4.093635311143250988e+02 4.817540576686059950e+00 -1.884922896090837128e+02 -5.086099921665486967e+00
4.646343773401875978e+02 5.078686058004639570e+00 -1.884881283970899801e+02 -5.742420816154290009e+00
3.724800586758128134e+02 5.197853595006048266e+00 -1.884875896054035422e+02 -5.091665783549011337e+00
3.722742559349676412e+02 5.196559148274971562e+00 -1.884864446494086110e+02 -5.092692906204840497e+00
4.443387104274348758e+02 4.877308638309536093e+00 -1.884860442904865465e+02 -5.408787196174356104e+00
4.418454974491148164e+02 4.867289179143803324e+00 -1.884839155332856251e+02 -5.375216424849052821e+00
3.886119554230709241e+02 4.858568484734309578e+00 -1.884838603705124456e+02 -5.045547132838580140e+00
4.480505359150852200e+02 4.895373622728614649e+00 -1.884799626370954400e+02 -5.461771945750777846e+00
4.622049942738742629e+02 5.143060024205311720e+00 -1.884777663623902413e+02 -5.696821063874131674e+00
4.639349981904822471e+02 5.048298424361410852e+00 -1.884770207026093374e+02 -5.729135514925592254e+00
4.642677864837763764e+02 5.062649725586746641e+00 -1.884760568014987712e+02 -5.735441191507147707e+00
3.683417220303425097e+02 4.980870432537133574e+00 -1.884737402101017665e+02 -5.114443110905448897e+00
3.656992849396190763e+02 5.015703436033157381e+00 -1.884728693500948680e+02 -5.131325186469904764e+00
3.730250482704400383e+02 4.939583878338456913e+00 -1.884707681730128286e+02 -5.088999237819415988e+00
3.858290950269902169e+02 4.870326688371843460e+00 -1.884655812661333414e+02 -5.048655272985225650e+00
4.071902355177192021e+02 4.820944836903517050e+00 -1.884643914101931159e+02 -5.076584045405773793e+00
4.174059036406616769e+02 4.818831394303640714e+00 -1.884627695761768678e+02 -5.132034933262020537e+00
4.608207478669541501e+02 5.154832783174935429e+00 -1.884606252986846755e+02 -5.671527501842144936e+00
4.006489705681187274e+02 5.266815249129351173e+00 -1.884598477975169430e+02 -5.055381492413011379e+00
4.571846388188904484e+02 4.958336055189317193e+00 -1.884597973791291565e+02 -5.607469011016390503e+00
3.861487057260157485e+02 4.869570787580840054e+00 -1.884594729181143293e+02 -5.048195568995763161e+00
4.395742325489035807e+02 5.248740144284810505e+00 -1.884590387207454683e+02 -5.346046274672917598e+00
3.737466107209253323e+02 4.935835265058216237e+00 -1.884579281178149586e+02 -5.085588007225069873e+00
3.887722417284782637e+02 5.249038899444999018e+00 -1.884563305526619388e+02 -5.045429670950434264e+00
3.973700360062472328e+02 5.262865903569317716e+00 -1.884556075145284524e+02 -5.048955167742485983e+00
3.943945691430275815e+02 5.258782387725355001e+00 -1.884548728438390413e+02 -5.045552056231805693e+00
4.171592898634608559e+02 5.272192729999248151e+00 -1.884540337909673156e+02 -5.130375488910671855e+00
3.829511611837563123e+02 5.234593822960589726e+00 -1.884534320121813380e+02 -5.053995519238524636e+00
3.828590106771160322e+02 4.884023382838800664e+00 -1.884531763223819496e+02 -5.054202227563756367e+00
4.409143959221472073e+02 4.866245519760609817e+00 -1.884530632247739561e+02 -5.363095333578267621e+00
4.345709847291743699e+02 5.257128063594686651e+00 -1.884519011417963839e+02 -5.286538377258346522e+00
4.029031629894182629e+02 5.268002924924716446e+00 -1.884514784309924096e+02 -5.061427053379150109e+00
4.627913064973284349e+02 5.030160352712787386e+00 -1.884509985268327625e+02 -5.707685187157482076e+00
4.221845974260289154e+02 5.269727805651329255e+00 -1.884483383234215239e+02 -5.167324103579225891e+00
4.324037710163865427e+02 4.840836177402379370e+00 -1.884458937241920182e+02 -5.262789712574337919e+00
4.337636935525104036e+02 4.844532188690849672e+00 -1.884419265284503240e+02 -5.277548692394769425e+00
3.652868690568648162e+02 5.120232810634960607e+00 -1.884370343584851355e+02 -5.134124445295173977e+00
4.182735615413925530e+02 5.270120406910119293e+00 -1.884340939568441797e+02 -5.137999495700719343e+00
3.993848497776854174e+02 4.833712482133972088e+00 -1.884338093637058194e+02 -5.052571602257223127e+00
4.632286081977997583e+02 5.106776265988326458e+00 -1.884328809176099924e+02 -5.715846619544578289e+00
3.870463027620872936e+02 5.242748636717767141e+00 -1.884317921389019546e+02 -5.047047105122902444e+00
3.859794190037826525e+02 5.240117977811488359e+00 -1.884308139767522334e+02 -5.048435737505738707e+00
3.660082774282001878e+02 5.022943722011051548e+00 -1.884288021282793864e+02 -5.129256998691221092e+00
4.092970371006996402e+02 5.269199252299497260e+00 -1.884256058175560611e+02 -5.085790493734567264e+00
3.778032531627744675e+02 5.213972776164375489e+00 -1.884252062746040792e+02 -5.068939397766993871e+00
4.632117035820481306e+02 5.054455134800061700e+00 -1.884244617721500106e+02 -5.715530198594385602e+00
3.729050960885045356e+02 5.190641344317165284e+00 -1.884239147167995725e+02 -5.089579491298786174e+00
4.024825030713261640e+02 5.265103616543589382e+00 -1.884236096596622474e+02 -5.060198228883501237e+00
3.994407094894170314e+02 5.262167583345262578e+00 -1.884229687149139920e+02 -5.052686959923929244e+00
4.411773659299139467e+02 4.869751598439576945e+00 -1.884223512535639316e+02 -5.366495752903806427e+00
4.361342691682220334e+02 5.251622894111244833e+00 -1.884222488316333681e+02 -5.304430106667201272e+00
3.762143258937020391e+02 5.206707765385333531e+00 -1.884204649333944417e+02 -5.074948746182006865e+00
4.481362572887385340e+02 4.901568006263818056e+00 -1.884196964486506261e+02 -5.463038062003847450e+00
4.333397124447133137e+02 4.845109493485496799e+00 -1.884192369674071017e+02 -5.272895523720999122e+00
3.705536142619223483e+02 4.967773079791228952e+00 -1.884166879360284099e+02 -5.101712853516051638e+00
3.901033287200145878e+02 5.247091426401367720e+00 -1.884109620690149995e+02 -5.044713265245845513e+00
4.131687460739142921e+02 4.821786804650529668e+00 -1.884084425074955789e+02 -5.105729896081374619e+00
3.967850279327740282e+02 4.841010731931656430e+00 -1.884073947759610519e+02 -5.048103593278431056e+00
3.712204744763877216e+02 4.963082712524274243e+00 -1.884067210463432787e+02 -5.098125338081874069e+00
4.478166015556438992e+02 5.219894806099226514e+00 -1.883997693683920716e+02 -5.458326461801969565e+00
4.318202797059383329e+02 5.255921968809263767e+00 -1.883979021367249231e+02 -5.256605167722971927e+00
4.480621341045529675e+02 5.218237417054786498e+00 -1.883932321246657295e+02 -5.461943140389336371e+00
4.517707393948562640e+02 4.925914035021643045e+00 -1.883923698552816859e+02 -5.518484256622622652e+00
4.096440953181726172e+02 5.266230203735126736e+00 -1.883916998057404442e+02 -5.087418225334502608e+00
3.759826802238702044e+02 4.928361444906533606e+00 -1.883892676496585352e+02 -5.075879866540122798e+00
4.247462462058493315e+02 5.262563051956541393e+00 -1.883889361717588997e+02 -5.188694802525946947e+00
4.595266964873395636e+02 4.994619600280780780e+00 -1.883889072551673110e+02 -5.648334294567238345e+00
4.575765747060816580e+02 5.168815993431964628e+00 -1.883886986273072068e+02 -5.614207946884119949e+00
4.238259786920872330e+02 5.263205521766031403e+00 -1.883885123412365488e+02 -5.180820307420929360e+00
3.661486205038437447e+02 5.034781906781473637e+00 -1.883867988427730324e+02 -5.128325865653219573e+00
4.627367270370042434e+02 5.077996044229303507e+00 -1.883820876969462290e+02 -5.706670065165503125e+00
3.702766790309830753e+02 5.165685676782397096e+00 -1.883812020035140335e+02 -5.103236792208346806e+00
4.034866280689788596e+02 4.830783939476911648e+00 -1.883803662979030378e+02 -5.063207913944395067e+00
4.607324930708726924e+02 5.014054858124879388e+00 -1.883795344450731477e+02 -5.669931829523537914e+00
3.659676791134258451e+02 5.044338172183961966e+00 -1.883766253128238759e+02 -5.129527314586808551e+00
3.888455445495943650e+02 4.866508322326680513e+00 -1.883741178251901829e+02 -5.045378187181253082e+00
4.018306503486939505e+02 5.259796332240651573e+00 -1.883727231723514706e+02 -5.058385278572180788e+00
3.765395444814905090e+02 5.201624515033156371e+00 -1.883723976745674236e+02 -5.073665133867256039e+00
4.197634696742965730e+02 5.263763469952045249e+00 -1.883700449799905812e+02 -5.148699974144395952e+00
4.024676850163927497e+02 4.833094906128284407e+00 -1.883683159367059261e+02 -5.060155784703002091e+00
4.546060104302408718e+02 4.949472136954236490e+00 -1.883677960714578887e+02 -5.564131716204754774e+00
4.119354707764809973e+02 5.264568991937377263e+00 -1.883677821429390349e+02 -5.098953881487069850e+00
4.379804685776354631e+02 5.242489098279030202e+00 -1.883665188812690303e+02 -5.326381189242836989e+00
3.662600523967569188e+02 5.041557856670522142e+00 -1.883651251175395771e+02 -5.127590210492115830e+00
3.699031508548964098e+02 5.159169051685694285e+00 -1.883644053276815669e+02 -5.105323974886443850e+00
4.061287855366145436e+02 4.829133882280957302e+00 -1.883588693262046263e+02 -5.072384489041055211e+00
3.982113646741474895e+02 5.254630551216147083e+00 -1.883584771118844969e+02 -5.050336453034407036e+00
4.395315626502730311e+02 4.868949017727929984e+00 -1.883579676827435208e+02 -5.345511143939497778e+00
3.820005519962203380e+02 5.220347970274551663e+00 -1.883547661137930334e+02 -5.056234378004213603e+00
3.720300637504337260e+02 4.963724738297279337e+00 -1.883538566648652761e+02 -5.093925962636477678e+00
3.712535276314904991e+02 4.971641901492903415e+00 -1.883503754779113990e+02 -5.097950540530188590e+00
4.132734699370529938e+02 5.262991165263796844e+00 -1.883491277640205794e+02 -5.106323567760377991e+00
4.514674842250244069e+02 4.929036592593693200e+00 -1.883480165924381708e+02 -5.513726091918473848e+00
4.602136125645756692e+02 5.132305683294354992e+00 -1.883466416120907638e+02 -5.660591428865091146e+00
4.292211130108693737e+02 4.841075613808153655e+00 -1.883459759668668028e+02 -5.230135538926418803e+00
3.765039015443592234e+02 5.197370920402269334e+00 -1.883431491283727439e+02 -5.073804466885226461e+00
4.608661220292092366e+02 5.120158161787136564e+00 -1.883420554794038821e+02 -5.672348671081357097e+00
3.753622492190768867e+02 5.191442084589078299e+00 -1.883411199339455493e+02 -5.078442730092587176e+00
4.611501973192326886e+02 5.113802299688189557e+00 -1.883406992599660441e+02 -5.677502001044075541e+00
3.942605720975874988e+02 5.246757862041253162e+00 -1.883346747835585120e+02 -5.045453171922366309e+00
4.272535947332102069e+02 5.255117780865472099e+00 -1.883336359911861280e+02 -5.211271036741679019e+00
4.443248506204598698e+02 5.223003637578284675e+00 -1.883313416898012917e+02 -5.408596091578583120e+00
3.838170212685209890e+02 5.223135218934605639e+00 -1.883306110842729595e+02 -5.052161501303798374e+00
4.617499947726640244e+02 5.066798254224479159e+00 -1.883302968616285114e+02 -5.688451938400862495e+00
4.278907633906645742e+02 5.253220741722892662e+00 -1.883207645610044949e+02 -5.217269575712072616e+00
4.017541140329264522e+02 5.254787535713184354e+00 -1.883207275860209791e+02 -5.058179688490372250e+00
3.976455808259125320e+02 4.845581054009652888e+00 -1.883195474214584806e+02 -5.049387210796604464e+00
4.130977002689854203e+02 5.260155933172737441e+00 -1.883186180024889609e+02 -5.105328772336154231e+00
3.688538755856741318e+02 5.006612043661359479e+00 -1.883179119724155726e+02 -5.111381879787094462e+00
3.878432337711220157e+02 4.875067687742444811e+00 -1.883162847654368761e+02 -5.046203663353733049e+00
3.970924925287800420e+02 5.248818164103776773e+00 -1.883136232910749186e+02 -5.048540022407994599e+00
4.431074899551969679e+02 5.224150309306266671e+00 -1.883108099543422611e+02 -5.392006221576398417e+00
4.112805276514904449e+02 5.259069380991125975e+00 -1.883095885728856160e+02 -5.095516789548559800e+00
4.591017509670635377e+02 5.007098046713223560e+00 -1.883093595870517447e+02 -5.640813343691791104e+00
3.722181573749922450e+02 4.969197721014723790e+00 -1.883082313440932296e+02 -5.092974800781981948e+00
3.753332542387105377e+02 4.943444924035919286e+00 -1.883042394488508648e+02 -5.078564959161175452e+00
3.823522488601104214e+02 4.900482929362468987e+00 -1.883030102928364613e+02 -5.055378580903364671e+00
4.430454063383622270e+02 4.887915039980876841e+00 -1.883023642916218705e+02 -5.391170527848581528e+00
3.668430596809432700e+02 5.069822361803298705e+00 -1.883006146371184855e+02 -5.123794123583880200e+00
3.737346014636758014e+02 5.174616029389212279e+00 -1.882941052008102361e+02 -5.085643669761192420e+00
3.831252584349142012e+02 4.897678925017237894e+00 -1.882924973860441469e+02 -5.053611040021675826e+00
3.876942320250648777e+02 5.229026545103892865e+00 -1.882905519982993212e+02 -5.046348763015021888e+00
4.369245337733121914e+02 4.865582151472806594e+00 -1.882902424828317862e+02 -5.313717362460651294e+00
4.028477804138418605e+02 4.838294605497715395e+00 -1.882881975567330812e+02 -5.061262630872362500e+00
4.578088956199532049e+02 4.994356368637603794e+00 -1.882880799358335082e+02 -5.618221392074191023e+00
3.715466634436409663e+02 5.157187680368658711e+00 -1.882865519777749910e+02 -5.096412805265184254e+00
3.819659300581180901e+02 4.904119329908679603e+00 -1.882865121607443655e+02 -5.056320370221607519e+00
4.505259233185917083e+02 4.930246551026036705e+00 -1.882850903987061031e+02 -5.499105665953111455e+00
4.422508292179305158e+02 5.223521800714798324e+00 -1.882847027931687762e+02 -5.380563727015599262e+00
4.590089884092466264e+02 5.129691934218389093e+00 -1.882824775774997192e+02 -5.639177840890999605e+00
4.052464088337231374e+02 4.835771144020458934e+00 -1.882791280704742860e+02 -5.069117244925344323e+00
4.608099977131213336e+02 5.074167103934675183e+00 -1.882778849188229628e+02 -5.671333027216472367e+00
4.037933645535973142e+02 5.252402306181727099e+00 -1.882776945747123705e+02 -5.064179771673079422e+00
3.677853657977802868e+02 5.102977090949587513e+00 -1.882765058667078506e+02 -5.117846123845853690e+00
3.674220171068334935e+02 5.067310447714938881e+00 -1.882701870454225173e+02 -5.120112192790569949e+00
4.446701311614469887e+02 4.899050902476239422e+00 -1.882649842754970564e+02 -5.413371891392705137e+00
4.320395184055553841e+02 5.242371096580384027e+00 -1.882643410924125078e+02 -5.258918502977508069e+00
4.552466784738767842e+02 4.970700524806106912e+00 -1.882641235472452763e+02 -5.574736979270431547e+00
3.692827002319787653e+02 5.126538909610027339e+00 -1.882622549832129550e+02 -5.108871376107569695e+00
4.597491295109842895e+02 5.109194323211272426e+00 -1.882622291682020830e+02 -5.652289843804568115e+00
4.064153589581611641e+02 4.835745966738374868e+00 -1.882619394805204820e+02 -5.073489320505444766e+00
4.536259912562950376e+02 4.957050238652717766e+00 -1.882576846716531520e+02 -5.548116286288293786e+00
3.679061400970397244e+02 5.093202092287514304e+00 -1.882562398678851139e+02 -5.117100529927817831e+00
4.348113909532979733e+02 4.861865713631528862e+00 -1.882556263094901965e+02 -5.289248316522604298e+00
3.848643941077804129e+02 4.893378294321800048e+00 -1.882520505685267267e+02 -5.050204504554194784e+00
3.822059840186134352e+02 5.208290103744559474e+00 -1.882511826249080684e+02 -5.055730571599823975e+00
3.687216593130837055e+02 5.029808576040678325e+00 -1.882510766740023769e+02 -5.112165604312829181e+00
4.138446704529828821e+02 4.832784685644759826e+00 -1.882496805180120134e+02 -5.109612042390188513e+00
3.754237380935844612e+02 5.177412452011421529e+00 -1.882490759881275437e+02 -5.078184248229413278e+00
3.735938701843761578e+02 5.164579452702028561e+00 -1.882432431143086546e+02 -5.086298759895567123e+00
3.819955586111518642e+02 4.908919968825922631e+00 -1.882386866086612258e+02 -5.056246761015210645e+00
3.965446493514804729e+02 5.240495757726971959e+00 -1.882385373912516116e+02 -5.047779573718662149e+00
4.137453997682441127e+02 4.833600198846487395e+00 -1.882384175307476823e+02 -5.109034414865021745e+00
4.190271335361128990e+02 5.251454116331921718e+00 -1.882360356734690185e+02 -5.143339220138261503e+00
4.580805386090800653e+02 5.011151847154103223e+00 -1.882354680255617723e+02 -5.622932007603609783e+00
4.568976904054613897e+02 5.142146859543859527e+00 -1.882351139147778838e+02 -5.602560647900165947e+00
4.200364471949590666e+02 4.836237953708010018e+00 -1.882350638524117130e+02 -5.150723288166544123e+00
4.137950489839931834e+02 5.252229385926312055e+00 -1.882342323670294491e+02 -5.109322987860402066e+00
3.942046269197629158e+02 4.860997090955467392e+00 -1.882328463429452938e+02 -5.045413273350894734e+00
4.274897175313009825e+02 5.244867243889080655e+00 -1.882312490538417364e+02 -5.213481625976517542e+00
3.709503306530443183e+02 4.998341241115840106e+00 -1.882306620750733828e+02 -5.099564648816312662e+00
4.120336194243984664e+02 4.834461104174229362e+00 -1.882301364927307077e+02 -5.099478603576430125e+00
3.682226968487295835e+02 5.070685950188506652e+00 -1.882270866396454210e+02 -5.115164348645748760e+00
3.789604881128739748e+02 4.929103025486127443e+00 -1.882176996128598887e+02 -5.064977418917936625e+00
3.685633122837451197e+02 5.054519667634030711e+00 -1.882173138062851763e+02 -5.113110225365568695e+00
4.366709998714407561e+02 5.229105065534612073e+00 -1.882157401022915906e+02 -5.310720053348153336e+00
3.745698869566642202e+02 5.165945806037193222e+00 -1.882137677630568646e+02 -5.081861883841656713e+00
3.769182612223939373e+02 4.943728144224184717e+00 -1.882135605982078062e+02 -5.072205157050335700e+00
4.488123381220299279e+02 4.927976087770594482e+00 -1.882113156740654460e+02 -5.473091076446561232e+00
3.726089811703437817e+02 5.150355581635793989e+00 -1.882111601062806585e+02 -5.091027986963099217e+00
3.797595536890374888e+02 4.924924805712068476e+00 -1.882104286307053087e+02 -5.062445679154914835e+00
4.132384393882822451e+02 5.249915589955851836e+00 -1.882103613191674185e+02 -5.106124663636298244e+00
4.009289670917360695e+02 5.242891270383664093e+00 -1.882077259712038995e+02 -5.056060287744574389e+00
3.734207396201292681e+02 4.975029506027361492e+00 -1.882052219297152647e+02 -5.087111756378662974e+00
4.036592734474273243e+02 5.245163815245270200e+00 -1.882046365432268260e+02 -5.063751899149736779e+00
4.114639936437812366e+02 4.836606686067283611e+00 -1.882031799531693821e+02 -5.096468317501242851e+00
4.429854091274088432e+02 4.897302499851327262e+00 -1.882015868281267501e+02 -5.390363874565731628e+00
4.168843349584651605e+02 5.248660406381377541e+00 -1.882003687091928441e+02 -5.128544053167792605e+00
3.910808299220938125e+02 4.873639239815344304e+00 -1.881980503853124560e+02 -5.044481641057824817e+00
4.045478942484841127e+02 4.842673570707347608e+00 -1.881975172021284664e+02 -5.066674901954081989e+00
3.827074912325231821e+02 5.203104453826624898e+00 -1.881970159525192230e+02 -5.054546927826565117e+00
4.455667848785810747e+02 5.202282454610658746e+00 -1.881963827061773600e+02 -5.425919407891160340e+00
4.587763885604237544e+02 5.041621425958493496e+00 -1.881950573621635669e+02 -5.635086733196495778e+00
3.788837824758896886e+02 5.186777215486205073e+00 -1.881924677108440562e+02 -5.065229217280543317e+00
4.588129543745789647e+02 5.044789289643584418e+00 -1.881920202781961962e+02 -5.635728939592897113e+00
3.774703034824589167e+02 5.179525023654131033e+00 -1.881913165773079584e+02 -5.070144049395324259e+00
3.724636808394295144e+02 5.144470797750551050e+00 -1.881909042395833751e+02 -5.091747117401828504e+00
3.964029180391308955e+02 5.235189564890239566e+00 -1.881892859150673303e+02 -5.047595593383899626e+00
4.549030126553134892e+02 5.150299060613733104e+00 -1.881885607129320874e+02 -5.569034806726516962e+00
3.968285565512982203e+02 4.857814614628002126e+00 -1.881871692802286020e+02 -5.048163880555865290e+00
3.917790238946270733e+02 5.226299014133605425e+00 -1.881830453116856745e+02 -5.044468872375673207e+00
4.570312370990435511e+02 5.126176597897614151e+00 -1.881823621237190594e+02 -5.604842342196099558e+00
3.806976123086322445e+02 4.922516230124467818e+00 -1.881823130758972695e+02 -5.059686199491538083e+00
4.005189703677972375e+02 4.850422981864833893e+00 -1.881798618234739138e+02 -5.055073288295016454e+00
4.285545961940641746e+02 5.238386539355654570e+00 -1.881791681999632715e+02 -5.223631841045682123e+00
3.708118160954752511e+02 5.121712769755623285e+00 -1.881784124812812991e+02 -5.100310033001841603e+00
3.868842036790713905e+02 5.213822198632011684e+00 -1.881769685541353283e+02 -5.047238950925228451e+00
4.588521646363410582e+02 5.063358497126808189e+00 -1.881768136617443758e+02 -5.636417978217214575e+00
4.156411961735377645e+02 4.838645136808111147e+00 -1.881720052290421279e+02 -5.120509948888609664e+00
3.828713391384847569e+02 5.200090414324518129e+00 -1.881695314088196653e+02 -5.054174444436670299e+00
3.721449138580661042e+02 4.996972923149498591e+00 -1.881693236883164104e+02 -5.093344084783500314e+00
3.721615684293170148e+02 5.135986835259286565e+00 -1.881688894884543402e+02 -5.093259991680641363e+00
3.867427482082738379e+02 5.212293261975145420e+00 -1.881675718440939988e+02 -5.047411968133867610e+00
4.462745708313249793e+02 5.195573884386541330e+00 -1.881662028431173042e+02 -5.435972151078629189e+00
3.747872946764828725e+02 5.158402025920910461e+00 -1.881654469531289919e+02 -5.080907427564868684e+00
3.706321109981838049e+02 5.113864182983068218e+00 -1.881646298931344177e+02 -5.101284536947269466e+00
4.412119428870208253e+02 5.212257923015997108e+00 -1.881645992491906156e+02 -5.366944204059827861e+00
4.401713074747644328e+02 4.888610586223439469e+00 -1.881644886271116661e+02 -5.353584142062474349e+00
3.716406535325019149e+02 5.005833876182451014e+00 -1.881622141527023189e+02 -5.095924499094253157e+00
4.023407516514016606e+02 5.239735932487095127e+00 -1.881621858249518766e+02 -5.059794550358765797e+00
4.106863523751944740e+02 4.840051584616039904e+00 -1.881610581972370255e+02 -5.092495454299637458e+00
3.715005649478146097e+02 5.125012054328145439e+00 -1.881583150490022263e+02 -5.096653143226935079e+00
4.181394538690884701e+02 5.244124956294711204e+00 -1.881574748261478192e+02 -5.137064758714512180e+00
3.955339734898444135e+02 4.863611675788892974e+00 -1.881570902632359434e+02 -5.046582225219907514e+00
3.751312484872231039e+02 4.967114446170538322e+00 -1.881557834167627732e+02 -5.079422608762370395e+00
3.712595032068208525e+02 5.120409154251834849e+00 -1.881546242069144341e+02 -5.097918969867448524e+00
4.306020271464381608e+02 5.233124049665196509e+00 -1.881545929443785781e+02 -5.243979087745584522e+00
3.836383210803463726e+02 5.200823810044783890e+00 -1.881542905333840281e+02 -5.052523990342004723e+00
4.150141656038371138e+02 4.839871948016068792e+00 -1.881541540343992551e+02 -5.116610626065493328e+00
4.170885936574886159e+02 5.243979819344242621e+00 -1.881529629021548544e+02 -5.129902707112806048e+00
3.839012794974844951e+02 4.909002154726417544e+00 -1.881443432888439133e+02 -5.051993476777162151e+00
3.939093963579240381e+02 5.226191067073357566e+00 -1.881442602726922928e+02 -5.045216252259821843e+00
3.904965987269312109e+02 4.880813200763532755e+00 -1.881408408884515211e+02 -5.044590095540481656e+00
4.081889454936427910e+02 4.843260119969035493e+00 -1.881394966875835451e+02 -5.080803865675618702e+00
3.868339880402015751e+02 4.895574541704381666e+00 -1.881393570551732353e+02 -5.047299772868574230e+00
4.575486273996011732e+02 5.099643211504819362e+00 -1.881386703402317266e+02 -5.613726094148971058e+00
4.128734007864118780e+02 5.242860347391374631e+00 -1.881383995116935353e+02 -5.104071024844585303e+00
3.992716007488902505e+02 4.856296714435045736e+00 -1.881374360997783128e+02 -5.052340227219509039e+00
3.816087533483832885e+02 4.922381433985065335e+00 -1.881373989005222711e+02 -5.057225769083498967e+00
3.799151727605091082e+02 5.183299212701256486e+00 -1.881366757450466025e+02 -5.061972006545784275e+00
3.827120745750896731e+02 5.194997352564244331e+00 -1.881359978323346240e+02 -5.054536413036128550e+00
3.952575966670476646e+02 5.227516374196121696e+00 -1.881344894852772711e+02 -5.046301219401915006e+00
3.707898388717621856e+02 5.103766990124968927e+00 -1.881340487046576584e+02 -5.100428758640689786e+00
4.497351078440339620e+02 5.174956969632829029e+00 -1.881339316232919145e+02 -5.487004768679380362e+00
3.702513311117875219e+02 5.086969370000615775e+00 -1.881332495990257314e+02 -5.103377278396525440e+00
3.767659394629934013e+02 5.165601540085663856e+00 -1.881322242527103299e+02 -5.072787866946415036e+00
4.579077851418170440e+02 5.080582552394470319e+00 -1.881319480372636974e+02 -5.619934025810908729e+00
4.201933156958875770e+02 5.240701493435360625e+00 -1.881315480315171840e+02 -5.151894799243242673e+00
4.092187928270905672e+02 5.241107038477509583e+00 -1.881296138726354741e+02 -5.085427864146179644e+00
4.174485139112318848e+02 5.241398258819617517e+00 -1.881278488013933554e+02 -5.132323262549467024e+00
3.702367029312965769e+02 5.079946104648064065e+00 -1.881277940559501189e+02 -5.103458428710759165e+00
3.702285414791776930e+02 5.058055704904221628e+00 -1.881271047807580601e+02 -5.103503728907169190e+00
3.703051236296064985e+02 5.083129132633865233e+00 -1.881269054734149790e+02 -5.103079342911883032e+00
4.011602726071367329e+02 4.853479709665019293e+00 -1.881263838435721425e+02 -5.056636474572977491e+00
4.232934198319217671e+02 4.847962219923465987e+00 -1.881249623464598244e+02 -5.176364301487073050e+00
4.567571207194872613e+02 5.110289113168132502e+00 -1.881248589981499322e+02 -5.600163991433191768e+00
4.377725084303987160e+02 4.883163043402431569e+00 -1.881233251169086316e+02 -5.323864111205766747e+00
4.373521333861792755e+02 4.881785613109181909e+00 -1.881216781823653150e+02 -5.318810504448117982e+00
3.705881291452806749e+02 5.090034186023695284e+00 -1.881206565760494414e+02 -5.101524325345923927e+00
4.103996486330454445e+02 4.843346827789560827e+00 -1.881194903774014620e+02 -5.091070544273231135e+00
4.232059356148446909e+02 5.237486715335813336e+00 -1.881185175835499024e+02 -5.175639385407911242e+00
3.855965011683327930e+02 5.202531750885252215e+00 -1.881168162907505632e+02 -5.049006578995308914e+00
3.871227100797345315e+02 4.896611405838998010e+00 -1.881163446409791504e+02 -5.046959054402586631e+00
4.568949766697236896e+02 5.030146186976443445e+00 -1.881162293834296690e+02 -5.602514330981837709e+00
4.058122286146635815e+02 5.237751060989231711e+00 -1.881143633190186222e+02 -5.071188976142056326e+00
4.030566668756218291e+02 5.235516070422419510e+00 -1.881141692022508494e+02 -5.061886967502829293e+00
4.556025116653399323e+02 5.123885139596843885e+00 -1.881129651653742201e+02 -5.580673515785528060e+00
3.705058227514521150e+02 5.076275911713599598e+00 -1.881123998062138298e+02 -5.101974414955642523e+00
3.894521485792537305e+02 4.887442587944034855e+00 -1.881117907635914435e+02 -5.045005962672921562e+00
4.484697691373970088e+02 5.177793575735941012e+00 -1.881107003327596203e+02 -5.467982322496450109e+00
3.961508381873303506e+02 4.865934731801998758e+00 -1.881102869125760435e+02 -5.047281324779618217e+00
3.784361745549711600e+02 5.171639305192869962e+00 -1.881102796162229822e+02 -5.066729186045959565e+00
3.786768441174976942e+02 5.172921975596015187e+00 -1.881101007580094517e+02 -5.065916184661263699e+00
4.488728089622205175e+02 5.175654337675614336e+00 -1.881100712655833433e+02 -5.473996062497016091e+00
3.896389733777501760e+02 4.887070744928476707e+00 -1.881081332806635942e+02 -5.044910666524209830e+00
4.256251377253600481e+02 4.852722264945879438e+00 -1.881080870811558157e+02 -5.196421598571843603e+00
3.809625189880752032e+02 4.929929270241001582e+00 -1.881075864125402006e+02 -5.058948510405496535e+00
4.259841856431510223e+02 4.853367455845806866e+00 -1.881075255792216865e+02 -5.199636178695670630e+00
4.403855741330311844e+02 4.895121216327553704e+00 -1.881069828131905126e+02 -5.356311871008403891e+00
4.030628215845947011e+02 4.851901205686308671e+00 -1.881059821412129338e+02 -5.061905535901370712e+00
3.721878702894466073e+02 5.013757159657785678e+00 -1.881055147557789269e+02 -5.093127334435155973e+00
3.727947296522400507e+02 5.004171951015219832e+00 -1.881054223518068511e+02 -5.090116692019245548e+00
3.984687165914416482e+02 5.229267638251354988e+00 -1.881048102503205257e+02 -5.050795867633288694e+00
3.730548921142734002e+02 5.128738399275680315e+00 -1.881046630085856748e+02 -5.088855455376333659e+00
4.090013099901617011e+02 5.238426083752391271e+00 -1.881037534542409162e+02 -5.084428314625531797e+00
3.889818337302752980e+02 5.210667567655438148e+00 -1.881035451446756213e+02 -5.045286192905190426e+00
3.835672388715362899e+02 4.915514372934035592e+00 -1.881013821916151585e+02 -5.052670495816927954e+00
3.788022255826851961e+02 5.172124585550723630e+00 -1.881011156331059624e+02 -5.065498624988705956e+00
3.992882684769078310e+02 4.859344929091594878e+00 -1.880998629337063335e+02 -5.052374070390949434e+00
4.077579086691058592e+02 4.846747792487332340e+00 -1.880990915968357342e+02 -5.078950688108382572e+00
3.779890800872118461e+02 5.167132492932299037e+00 -1.880986530458104369e+02 -5.068279633720904620e+00
4.185580364385044163e+02 4.845462284934995978e+00 -1.880986229598785542e+02 -5.139997838211661119e+00
3.868317285328310504e+02 4.899793017147589858e+00 -1.880978080158895409e+02 -5.047302525090512582e+00
3.709654010716740800e+02 5.048391773250073378e+00 -1.880973202149492636e+02 -5.099483852868655021e+00
4.023015744705767816e+02 4.853835183353219840e+00 -1.880971973535821178e+02 -5.059683906879398840e+00
3.908505924218520704e+02 5.214479847077123864e+00 -1.880968835295111603e+02 -5.044513745923448589e+00
3.798323111255979256e+02 5.176639807668688142e+00 -1.880959607485292224e+02 -5.062223433687507601e+00
3.760863906719346232e+02 4.968572758229217179e+00 -1.880957672180668681e+02 -5.075461261760873199e+00
3.969783981889487450e+02 4.865126570927960081e+00 -1.880948390631506300e+02 -5.048375192745296225e+00
4.572244683080014624e+02 5.071766968953900445e+00 -1.880939884599449101e+02 -5.608152008190084636e+00
3.907066924548103657e+02 5.213699579495225223e+00 -1.880931026106218269e+02 -5.044540837232154296e+00
3.919783670342121695e+02 4.880360614865630886e+00 -1.880892830542397007e+02 -5.044488574365913358e+00
4.569427487421808110e+02 5.084985713394697626e+00 -1.880891005684416939e+02 -5.603329965832266168e+00
3.719688578974322013e+02 5.107611642880403480e+00 -1.880889312168341689e+02 -5.094237462798096416e+00
3.745022883271561795e+02 5.138950039587601104e+00 -1.880855097598244186e+02 -5.082161167230754728e+00
3.799009781526663687e+02 5.175141050481001592e+00 -1.880843159616886169e+02 -5.062014950066402896e+00
3.971178331234614802e+02 4.865709794389252885e+00 -1.880839419472481211e+02 -5.048577092506282504e+00
3.803222682171398787e+02 4.937235616154219464e+00 -1.880831528731009712e+02 -5.060762784526934510e+00
4.569699824667533790e+02 5.063345060390989971e+00 -1.880810272971143320e+02 -5.603795206457589551e+00
3.934743577089197970e+02 5.218229991073549456e+00 -1.880803804510059081e+02 -5.044967387885993304e+00
4.166183064677920811e+02 5.236813028776552414e+00 -1.880801539360987533e+02 -5.126790855233552158e+00
4.053324053904495941e+02 4.850855165623087828e+00 -1.880794967680684806e+02 -5.069426734025471504e+00
4.132072973221066832e+02 5.236987444866894492e+00 -1.880794210558265149e+02 -5.105948107305189332e+00
3.874528116951689185e+02 5.203421524859426661e+00 -1.880790224280158611e+02 -5.046596160753272997e+00
4.550912478493297044e+02 5.009155155891863664e+00 -1.880782067699763047e+02 -5.572154225099607672e+00
3.734025669815260358e+02 5.125183025079031118e+00 -1.880778010160090332e+02 -5.087197546160894035e+00
3.765706378031229065e+02 4.967296838856849028e+00 -1.880774520988616132e+02 -5.073543856686677067e+00
3.969886027875973014e+02 5.224117203305103097e+00 -1.880772853053209133e+02 -5.048389796768584681e+00
3.875925680739944710e+02 4.898541945925860119e+00 -1.880771024832678791e+02 -5.046451090023423625e+00
3.757488089397409681e+02 4.975582563365229305e+00 -1.880751871928398486e+02 -5.076834139911123422e+00
3.748201367797368562e+02 4.985704438668840055e+00 -1.880741042506980989e+02 -5.080764317725397383e+00
4.550910133883415369e+02 5.010507107712315111e+00 -1.880737554768115274e+02 -5.572150333879122286e+00
3.765811931369467516e+02 4.967974993058432709e+00 -1.880730114821136851e+02 -5.073502743761762801e+00
4.063231448006940241e+02 4.850329730881576040e+00 -1.880716413819724266e+02 -5.073131466878841422e+00
3.714469529423465701e+02 5.082214904260962562e+00 -1.880710932774487674e+02 -5.096933351010331847e+00
3.937386080089520419e+02 5.217346874395072831e+00 -1.880680275890696862e+02 -5.045112663299589073e+00
4.219327476044895775e+02 4.850844651596501578e+00 -1.880677910942443418e+02 -5.165315497218075258e+00
4.124485550511604401e+02 5.235703353062207022e+00 -1.880675117842424982e+02 -5.101724713183809712e+00
4.465280112087592101e+02 5.180337446346938712e+00 -1.880674518467880034e+02 -5.439603575967316473e+00
3.743158282876368617e+02 5.132378052979118088e+00 -1.880665374682120330e+02 -5.082992874440889430e+00
3.979485913907835197e+02 5.224327584587345363e+00 -1.880658410437641237e+02 -5.049885195617275890e+00
4.374048090940642055e+02 4.887471635019923433e+00 -1.880635709706752152e+02 -5.319441226507318099e+00
3.822086081256520629e+02 4.927906000818198962e+00 -1.880623928319064646e+02 -5.055724207421375738e+00
4.564695907256561327e+02 5.079468704532870582e+00 -1.880614885005692543e+02 -5.595277783606916522e+00
4.077309122420646759e+02 5.233336458717756656e+00 -1.880597075003477130e+02 -5.078836234643209657e+00
4.264511506776231045e+02 4.858185754013972790e+00 -1.880585812357434463e+02 -5.203867281837510461e+00
3.776485366844015630e+02 4.961132636310914279e+00 -1.880576039860012258e+02 -5.069495581989856170e+00
4.210781662019741134e+02 5.232676557430804287e+00 -1.880573899033884118e+02 -5.158623243715375395e+00
3.809247681635536082e+02 4.936672918689585465e+00 -1.880573074440902985e+02 -5.059052516595833104e+00
3.716791427972283373e+02 5.054119112084451970e+00 -1.880560440144165284e+02 -5.095725201427806716e+00
4.563767652498276561e+02 5.074807633263056950e+00 -1.880539855285412330e+02 -5.593704939583384217e+00
4.386578176087398901e+02 4.893276704091577223e+00 -1.880537857332200815e+02 -5.334657840888309188e+00
4.480167299841646127e+02 5.170922986384444364e+00 -1.880533794235998357e+02 -5.461273154879529024e+00
4.343921072495989506e+02 4.878265155904153438e+00 -1.880516328151842345e+02 -5.284531797618237547e+00
3.764111872045630776e+02 4.973495234782292940e+00 -1.880514315663995717e+02 -5.074168452609826296e+00
3.717525836208893679e+02 5.072929582196842091e+00 -1.880501847131145894e+02 -5.095345997046006659e+00
4.334071064046377160e+02 4.875575791916847201e+00 -1.880481017166542870e+02 -5.273632032623695842e+00
4.069610766334197933e+02 5.231675418178213910e+00 -1.880478931496565735e+02 -5.075652504886641658e+00
4.560517330031058805e+02 5.084873885955409456e+00 -1.880469470962474929e+02 -5.588215284376176761e+00
4.559614650159551275e+02 5.086986905950283244e+00 -1.880452615034607220e+02 -5.586695588778103350e+00
3.773638507337915371e+02 5.152941745044295807e+00 -1.880431797419168731e+02 -5.070535312037167230e+00
3.809598022672242337e+02 5.173754739890945586e+00 -1.880425486697392046e+02 -5.058955982743408519e+00
4.019509041615360729e+02 5.226646301358565339e+00 -1.880400597418014286e+02 -5.058711389680388137e+00
4.013159986240018497e+02 5.225827411745067153e+00 -1.880390038571340767e+02 -5.057032256260336922e+00
3.952652316557840777e+02 4.874674873183716173e+00 -1.880385917138929130e+02 -5.046308714516176686e+00
4.240623371473044472e+02 5.228451827384306583e+00 -1.880380817919498782e+02 -5.182821672655575362e+00
3.744838926395445355e+02 4.998415438849717951e+00 -1.880375161073127117e+02 -5.082242817971489579e+00
3.723048379264162122e+02 5.087806715624235032e+00 -1.880371902132670527e+02 -5.092539577992551969e+00
4.540243159522273118e+02 5.120913334346464119e+00 -1.880369800062146624e+02 -5.554595455060258757e+00
3.959146224074403335e+02 5.217764848491784235e+00 -1.880360964594694906e+02 -5.047001885478064054e+00
4.255743753871836930e+02 4.858600089305769920e+00 -1.880352514971910409e+02 -5.195969834594288628e+00
4.550720480645188672e+02 5.103465466028148434e+00 -1.880338681039843323e+02 -5.571835624313334456e+00
4.504367701562775324e+02 4.965999288260698030e+00 -1.880297242138255456e+02 -5.497733299355469505e+00
4.368000662899448230e+02 5.207042884904380387e+00 -1.880261123781675110e+02 -5.312243796172670507e+00
4.072370857348773256e+02 5.229566268674602725e+00 -1.880260551771175983e+02 -5.076776180934360561e+00
4.024131433523243686e+02 4.859518025886781167e+00 -1.880259399785048231e+02 -5.060000051631209139e+00
3.789376900815741465e+02 4.955721633122959879e+00 -1.880252042379032105e+02 -5.065052096679922400e+00
3.829393188706829960e+02 5.179231904616329096e+00 -1.880192550913311891e+02 -5.054021959337037906e+00
3.878776943508515274e+02 5.197030826737200293e+00 -1.880192048021048379e+02 -5.046170930241959063e+00
4.542934374510385283e+02 5.014973431456164477e+00 -1.880184927376500639e+02 -5.558996438148770203e+00
3.966907075098142741e+02 5.217003661695478023e+00 -1.880176276693894692e+02 -5.047974655860770987e+00
3.999602273310190412e+02 4.864918361320238915e+00 -1.880172189205686095e+02 -5.053798839694731093e+00
3.790477380962239522e+02 5.158937094886290708e+00 -1.880167061164640927e+02 -5.064692873798894546e+00
3.868809414521438725e+02 4.908783156147148219e+00 -1.880115175913380483e+02 -5.047242882195924985e+00
3.925018522677052033e+02 4.885962771966866569e+00 -1.880110479483168433e+02 -5.044589690208455046e+00
3.988045273280789047e+02 5.219542376431451913e+00 -1.880110043219573868e+02 -5.051421336894880376e+00
3.741954409765684773e+02 5.114490952935451418e+00 -1.880109525504844896e+02 -5.083534683961619116e+00
4.205418618025417459e+02 4.854138757618174260e+00 -1.880094450151501633e+02 -5.154520767352479105e+00
4.238166347293320086e+02 4.858216900779194880e+00 -1.880070844629508429e+02 -5.180741487007028745e+00
3.861538529584016715e+02 5.189565381837607738e+00 -1.880049776769354253e+02 -5.048188383737296725e+00
4.088936795473196071e+02 5.228167048906075642e+00 -1.880044662203027599e+02 -5.083938212138993329e+00
4.461947378918240474e+02 4.937575145187220294e+00 -1.880043597269756788e+02 -5.434831735339487047e+00
3.759345374339284263e+02 5.132456692898623274e+00 -1.880032152699052119e+02 -5.076075138483393090e+00
4.133069184831765028e+02 5.229059296252081879e+00 -1.880021957602338034e+02 -5.106513788141908705e+00
4.259772822288934435e+02 5.222688282663770387e+00 -1.880018797280527849e+02 -5.199574054734655171e+00
3.727191625533251909e+02 5.062939127771628023e+00 -1.880018786076863933e+02 -5.090486342951312082e+00
4.362309658588526418e+02 4.889377636448088538e+00 -1.880000458312719047e+02 -5.305557742632832863e+00
3.760830346944190978e+02 5.132774607018810720e+00 -1.879987807240235327e+02 -5.075474763489292940e+00
3.770210926141062941e+02 5.140620121945552512e+00 -1.879967638484599775e+02 -5.071815197387288698e+00
4.551997481378796238e+02 5.069625011130472814e+00 -1.879957164612428357e+02 -5.573956484436338066e+00
4.250766537319842655e+02 5.222877572059474893e+00 -1.879948977321709833e+02 -5.191575939836061693e+00
4.140945624582176379e+02 4.852375239376038429e+00 -1.879936060397865276e+02 -5.111077477941548430e+00
3.851483818556135361e+02 5.184180418945233626e+00 -1.879923857164395997e+02 -5.049723216987771934e+00
3.915029918112710448e+02 5.203256087117547501e+00 -1.879905030074335457e+02 -5.044458714063261517e+00
3.995089037877839928e+02 5.217933686665751303e+00 -1.879876392049447702e+02 -5.052828894083024380e+00
3.978322160482911158e+02 5.215417329266800905e+00 -1.879872558035972077e+02 -5.049691103467624842e+00
3.746625759148740258e+02 5.010372894285663570e+00 -1.879868281813014050e+02 -5.081453455291028654e+00
3.810640821138408683e+02 5.165095398595359377e+00 -1.879865256126379336e+02 -5.058670543186752688e+00
3.734212288322413542e+02 5.086379371075180345e+00 -1.879844530481700531e+02 -5.087109448086980734e+00
3.986511287279640214e+02 5.216310789807064197e+00 -1.879841030284521253e+02 -5.051131970622903644e+00
4.249134607271013806e+02 5.221787770037868093e+00 -1.879833450317760537e+02 -5.190149343956519168e+00
3.846464040867699623e+02 4.923589274265028237e+00 -1.879831954191834882e+02 -5.050588222023480789e+00
4.477064661741608802e+02 5.160556951352600841e+00 -1.879825470016712643e+02 -5.456709286386144164e+00
4.378729225885191454e+02 4.897495357442983810e+00 -1.879815576735510660e+02 -5.325078080393584656e+00
3.775887062392793041e+02 5.141644890820232128e+00 -1.879806838098386379e+02 -5.069712339190314054e+00
4.187383389827560336e+02 4.855081385775428693e+00 -1.879802142047201130e+02 -5.141275339657801702e+00
4.475502327549010602e+02 5.160287936351169336e+00 -1.879760150233628337e+02 -5.454420659946016769e+00
3.758231436315058431e+02 4.996536159812514200e+00 -1.879758686780512562e+02 -5.076529281872545596e+00
3.780387061691249642e+02 5.143828335233624038e+00 -1.879746450855044202e+02 -5.068104964940858714e+00
3.762117719844105750e+02 4.992109425053380178e+00 -1.879738144571271050e+02 -5.074958935498339763e+00
3.900480586519892086e+02 5.197384347840584340e+00 -1.879736502885473897e+02 -5.044733810527558759e+00
4.508089703793235685e+02 4.980423773146410937e+00 -1.879728312324083390e+02 -5.503476458367163815e+00
3.742601452141337859e+02 5.100307520246319726e+00 -1.879721017839763419e+02 -5.083243008927146533e+00
3.838129476899936776e+02 5.175734725076357456e+00 -1.879714404892766311e+02 -5.052169671632774417e+00
4.103223717070973748e+02 4.855201440799939760e+00 -1.879714260313014620e+02 -5.090690150421503191e+00
3.866924522780442430e+02 4.914373555579135022e+00 -1.879703278052631958e+02 -5.047474744680671144e+00
3.802734394185793008e+02 5.157527105924898159e+00 -1.879685414386412958e+02 -5.060905541054705914e+00
3.745676222702951463e+02 5.018735240204358128e+00 -1.879681029512260579e+02 -5.081871891112918149e+00
4.124821863927839445e+02 4.854652137878314733e+00 -1.879680434677710252e+02 -5.101908733359405090e+00
3.783960713979004140e+02 5.144859384360890076e+00 -1.879668943437568203e+02 -5.066866127116520069e+00
4.063792701172534407e+02 4.858971101717897589e+00 -1.879657322796645076e+02 -5.073349006952054374e+00
4.543580108200665109e+02 5.043680411974796662e+00 -1.879650083147014641e+02 -5.560055227709570502e+00
3.876141020366988528e+02 4.910959174462178112e+00 -1.879611831936589113e+02 -5.046429190446590773e+00
3.968228296621063578e+02 5.210700871732209194e+00 -1.879606836901780298e+02 -5.048155920545767117e+00
4.198715230898577602e+02 4.857741343521650101e+00 -1.879588570042791389e+02 -5.149498542423585512e+00
4.010758155178052675e+02 4.867806203655552721e+00 -1.879582813358211126e+02 -5.056424471783920183e+00
4.080697946040041870e+02 4.857963724866801947e+00 -1.879575368043560673e+02 -5.080286745134789506e+00
3.811653733091782783e+02 5.160487683531250980e+00 -1.879566429859649759e+02 -5.058396001507404982e+00
3.852065992314676350e+02 4.924322293747771084e+00 -1.879523012126241213e+02 -5.049627152954801801e+00
4.535535493615330438e+02 5.095242491337502067e+00 -1.879507770409095997e+02 -5.546942393171167218e+00
3.766182536848835980e+02 4.993055931390476765e+00 -1.879495424577302458e+02 -5.073358623557775005e+00
4.468760756503200469e+02 5.159030116252927733e+00 -1.879475279776169714e+02 -5.444618143843306335e+00
3.851708919158856474e+02 5.177431999847332378e+00 -1.879455794050938380e+02 -5.049685968427545468e+00
4.357397199794374956e+02 4.893099125561095164e+00 -1.879453516137667464e+02 -5.299854332994742734e+00
3.796555787169364180e+02 5.149052216793641890e+00 -1.879442154902999107e+02 -5.062765679879166036e+00
4.455539002190482165e+02 4.941856407603109069e+00 -1.879434612083262834e+02 -5.425737617701664739e+00
4.063050138464006977e+02 5.220088195435489631e+00 -1.879429306338907679e+02 -5.073061367522405440e+00
4.485077715749210370e+02 5.148076394568413150e+00 -1.879424869451919449e+02 -5.468547544996921417e+00
4.452155040137031392e+02 5.166727160616475523e+00 -1.879420764064776392e+02 -5.420978683801207509e+00
3.741233070327181736e+02 5.049554813968066824e+00 -1.879398673845361714e+02 -5.083861138830950033e+00
3.856755011390648065e+02 5.177955722606080613e+00 -1.879357775404464803e+02 -5.048885675318465438e+00
3.902738653356401528e+02 4.902355812002120672e+00 -1.879327937095423522e+02 -5.044654897555868267e+00
4.000680497052961755e+02 4.872185038359853948e+00 -1.879327000481214327e+02 -5.054038429483345141e+00
3.846153635358274414e+02 5.173134324633599235e+00 -1.879322812606460218e+02 -5.050643869949805520e+00
4.079104781795418262e+02 5.219942675844023938e+00 -1.879321648459248024e+02 -5.079601093523891109e+00
4.423759507309152923e+02 5.177326251355043318e+00 -1.879310799681612423e+02 -5.382223042090329201e+00
3.761673717778647870e+02 5.114244512826982891e+00 -1.879299679522947315e+02 -5.075136350780892869e+00
3.755623033109063158e+02 5.014717167435268408e+00 -1.879293103010583081e+02 -5.077605376537079884e+00
4.115675440314437878e+02 4.858293087350071815e+00 -1.879278611554684630e+02 -5.097009249543516418e+00
3.976361971930016921e+02 4.878622238061921301e+00 -1.879256342050006197e+02 -5.049372171727333658e+00
4.164431774803808253e+02 4.858565024830250323e+00 -1.879244136975369202e+02 -5.125646790859549107e+00
3.816353873783289146e+02 4.951070599877329670e+00 -1.879231773723679453e+02 -5.057157106282811121e+00
3.776008256301020651e+02 4.988387117881225130e+00 -1.879200647922773157e+02 -5.069668356904507789e+00
3.821889841313660554e+02 4.947568970437144387e+00 -1.879199718044088456e+02 -5.055771844516911528e+00
4.190283331448056288e+02 5.219097836524317024e+00 -1.879190775215730582e+02 -5.143347838580170972e+00
3.909061491697872270e+02 5.192182811002203913e+00 -1.879155357465212717e+02 -5.044504732559091487e+00
4.358986096572875795e+02 4.896814938657566785e+00 -1.879151005104927776e+02 -5.301692165608337781e+00
4.519724653749113372e+02 5.010788167191432052e+00 -1.879141382995035201e+02 -5.521662690925326800e+00
4.050703901973598136e+02 4.865054791304715742e+00 -1.879141281933497964e+02 -5.068489797753624515e+00
4.444384870550215965e+02 5.165651463923985887e+00 -1.879129403497256021e+02 -5.410164436034411217e+00
4.222827513290814068e+02 5.216368267822296012e+00 -1.879126052734094969e+02 -5.168111404503719974e+00
3.816619857019133519e+02 5.155317060454701839e+00 -1.879121960548572758e+02 -5.057088720298033024e+00
3.991295300962916599e+02 5.208766381128613787e+00 -1.879120052488087254e+02 -5.052054701199124587e+00
4.458995343491350241e+02 4.948979508866139021e+00 -1.879116658136833848e+02 -5.430629191806532141e+00
4.074589920702257473e+02 4.862520571781632661e+00 -1.879110003835382656e+02 -5.077694014491357599e+00
4.515346983780418668e+02 5.112592761156242283e+00 -1.879104438176968870e+02 -5.514778631851283919e+00
3.768939524351620776e+02 5.000237340379565687e+00 -1.879089612658834767e+02 -5.072297744720788870e+00
3.974071028372550813e+02 4.880921124290588331e+00 -1.879078116537847336e+02 -5.049012133510827560e+00
4.380924656868929219e+02 5.188512883407367049e+00 -1.879076887596473568e+02 -5.327741439840854021e+00
4.526016759087950732e+02 5.093428031990787197e+00 -1.879067901304016175e+02 -5.531644882529323404e+00
3.842713763131242786e+02 5.167338625402993380e+00 -1.879050995639483688e+02 -5.051277387082635961e+00
3.898165495259285080e+02 4.907366257413456445e+00 -1.879048851767350357e+02 -5.044828532044178360e+00
4.529410870229264106e+02 5.038027992196503213e+00 -1.879036902551411004e+02 -5.537072415041164319e+00
3.849246793949406538e+02 4.932235892633323182e+00 -1.879036460520943876e+02 -5.050100576375498918e+00
4.067304337432549914e+02 5.215952209167989295e+00 -1.879025783076946539e+02 -5.074728770652625620e+00
3.865503773988058924e+02 4.923351725735567008e+00 -1.879020294926003771e+02 -5.047655641065659893e+00
4.401897408246254031e+02 5.180850481958299447e+00 -1.879004169104977677e+02 -5.353818337383257742e+00
4.273995371616717875e+02 5.209311883148353139e+00 -1.878978379241992798e+02 -5.212635637010967216e+00
4.258479205288726916e+02 5.211219622769392323e+00 -1.878975434560231861e+02 -5.198412226517141299e+00
4.216117371766410429e+02 5.215097734019985332e+00 -1.878966275073747454e+02 -5.162779303429633870e+00
3.804248379657209966e+02 5.144512858487949813e+00 -1.878959762777157323e+02 -5.060464936660890700e+00
3.799079655054663363e+02 5.140727739048465139e+00 -1.878952138011674151e+02 -5.061993804374060879e+00
3.816998796584356910e+02 4.955151421922928456e+00 -1.878946994516635698e+02 -5.056991611429930700e+00
3.809138827281552153e+02 4.961576339454969009e+00 -1.878935732606105660e+02 -5.059082575826634454e+00
3.755344142447489730e+02 5.034092234630960228e+00 -1.878899401312967825e+02 -5.077721483441844263e+00
4.099096559205241306e+02 5.215878600978735236e+00 -1.878863822071752168e+02 -5.088684956055682385e+00
4.182236674149047531e+02 4.862832474280137873e+00 -1.878851701872596323e+02 -5.137651182914672710e+00
4.523915618327568495e+02 5.032861207023415773e+00 -1.878850636154155325e+02 -5.528300009691146322e+00
3.796150194599919132e+02 5.136248706159581623e+00 -1.878848511168901325e+02 -5.062891272894332495e+00
4.293281950593623719e+02 5.204925904312374563e+00 -1.878844745724739767e+02 -5.231191227614775840e+00
4.217993382406721707e+02 5.213335924310968039e+00 -1.878821038105799346e+02 -5.164258209428359336e+00
4.375030191512249189e+02 5.186470386438358560e+00 -1.878799291344071776e+02 -5.320619096001537152e+00
3.969727609404353075e+02 4.884835990918175774e+00 -1.878797342435968005e+02 -5.048367136809864597e+00
3.824507986621549662e+02 4.952120238854542222e+00 -1.878787170856465991e+02 -5.055144566211826174e+00
3.897750341430198091e+02 4.910551918959228601e+00 -1.878785515147196179e+02 -5.044846997090084884e+00
3.966026454839435473e+02 4.886046444539348776e+00 -1.878780723464646201e+02 -5.047856369615872474e+00
3.775267224645269266e+02 5.000306990439931987e+00 -1.878780577470784010e+02 -5.069937882889475667e+00
4.189882160860896079e+02 4.864060585636934775e+00 -1.878772360483867203e+02 -5.143059826212543761e+00
3.968056783160516261e+02 5.200527959091818531e+00 -1.878756060256902742e+02 -5.048132132475167566e+00
3.777041040072404599e+02 4.998578058131452728e+00 -1.878755726011512763e+02 -5.069295106244630311e+00
4.111960984173238103e+02 4.862998665775836393e+00 -1.878750531619201354e+02 -5.095081857326011487e+00
3.970648861177430717e+02 5.200424880130918304e+00 -1.878708549623370914e+02 -5.048499828445011772e+00
4.453679803806899145e+02 5.153585747495808889e+00 -1.878707257174600045e+02 -5.423119290341047893e+00
4.456112322074479835e+02 4.953371775461779869e+00 -1.878706511029170940e+02 -5.426546849606469713e+00
4.514468448200996704e+02 5.098672308161956934e+00 -1.878700993207788201e+02 -5.513403125803257865e+00
3.992412708064908315e+02 5.203980069873812120e+00 -1.878699414222428175e+02 -5.052278829464945886e+00
4.094167217637835279e+02 5.213831678966650784e+00 -1.878697979597945391e+02 -5.086348273518673579e+00
4.445835832151271916e+02 5.157334214355918434e+00 -1.878682132514703085e+02 -5.412171868325621027e+00
4.186709284662061918e+02 4.864638125906189714e+00 -1.878680739981066949e+02 -5.140796721423713578e+00
3.979974755879563872e+02 5.201729314814650174e+00 -1.878680262808153714e+02 -5.049967779451590921e+00
4.179567618560294591e+02 5.213821782390649417e+00 -1.878671598325757941e+02 -5.135798939054286194e+00
3.757076958503733977e+02 5.056649236362384059e+00 -1.878634774975311927e+02 -5.077003370409207683e+00
4.148613983373295468e+02 5.213956784806188516e+00 -1.878620622707709344e+02 -5.115676155729356189e+00
4.104808511348402931e+02 5.213377154342928144e+00 -1.878619933310060333e+02 -5.091471940990327738e+00
4.004587247863259449e+02 5.204776226479617129e+00 -1.878615380640364947e+02 -5.054931953882318751e+00
4.457630858318461833e+02 5.149001978852475681e+00 -1.878583470253838925e+02 -5.428694384583405252e+00
4.344168661638759659e+02 4.897619583760016049e+00 -1.878568956313243916e+02 -5.284809035778820885e+00
4.079841938740352703e+02 5.211629185389428542e+00 -1.878567471886222222e+02 -5.079917521030287375e+00
4.076228027494873345e+02 5.211400316102308139e+00 -1.878566631198515040e+02 -5.078379802006442567e+00
4.065603901058189535e+02 5.210619880498787104e+00 -1.878561444193567525e+02 -5.074056629977004462e+00
4.515775450505181539e+02 5.027693681480609023e+00 -1.878554928007675926e+02 -5.515450204630687026e+00
4.074450775888989824e+02 5.211036890241139474e+00 -1.878544481478773776e+02 -5.077636084720123399e+00
3.772668355807905982e+02 5.102748098409046307e+00 -1.878542048708216612e+02 -5.070894463060851898e+00
4.070371470649928938e+02 5.210523733015578252e+00 -1.878523172305164053e+02 -5.075960214733774123e+00
3.968954047651477595e+02 5.197662399394518573e+00 -1.878509761032736378e+02 -5.048257428393378987e+00
4.366200056301704535e+02 5.184984726265318145e+00 -1.878505596711475789e+02 -5.310119219583875783e+00
4.339775053682950556e+02 5.191702179083986124e+00 -1.878503276137425928e+02 -5.279913060064368224e+00
4.514622298730752163e+02 5.027930903337249902e+00 -1.878496840648549266e+02 -5.513643861090304910e+00
3.808919148543993174e+02 5.137664512520421667e+00 -1.878480511430122419e+02 -5.059143332475023236e+00
4.399835902955052234e+02 4.922552760213009471e+00 -1.878453664491660220e+02 -5.351204249098334920e+00
4.476607944829665371e+02 5.133339405385373588e+00 -1.878449557176252540e+02 -5.456039593642220353e+00
4.105838711062416451e+02 4.865966160313194955e+00 -1.878448993310918809e+02 -5.091983661467708977e+00
3.771492803265589373e+02 5.095859268136143427e+00 -1.878426087634264263e+02 -5.071332945286527227e+00
4.237131766371269350e+02 5.207000626749408667e+00 -1.878410072811381895e+02 -5.179870295631298305e+00
4.229858221511479428e+02 4.871644484000767328e+00 -1.878408417505825696e+02 -5.173824305496468767e+00
4.096781622515555910e+02 5.210679967004274715e+00 -1.878407412741512132e+02 -5.087579696351770764e+00
4.329602217454665265e+02 5.192591996064334303e+00 -1.878395021976643875e+02 -5.268770423531647040e+00
4.502888789305967521e+02 5.104425601005820212e+00 -1.878385340271998984e+02 -5.495461331365834923e+00
4.485233527411846808e+02 4.985651482001300039e+00 -1.878384031215720142e+02 -5.468779397652489216e+00
4.423471569707311914e+02 5.162830309748067670e+00 -1.878376015580510057e+02 -5.381840827986031250e+00
3.869315668221340161e+02 5.167897024197435130e+00 -1.878373857697912968e+02 -5.047182187061517666e+00
4.483223944468927016e+02 5.125993325937774792e+00 -1.878373849132085525e+02 -5.465793936297169253e+00
4.226709975618801423e+02 5.207482513972689020e+00 -1.878368693126331834e+02 -5.171250203809321988e+00
4.107749643498486876e+02 4.866698471579436358e+00 -1.878356423607737327e+02 -5.092940193354865031e+00
3.921189919586038855e+02 5.184608349968938157e+00 -1.878342364957701136e+02 -5.044508711596137118e+00
3.917803734708645038e+02 5.183634163325416822e+00 -1.878339287548107848e+02 -5.044468970891622384e+00
3.791705392665754175e+02 5.119514580348367261e+00 -1.878336193164001315e+02 -5.064295752935449535e+00
3.860748717995602988e+02 5.163592179493951662e+00 -1.878328082004572934e+02 -5.048299398141269378e+00
3.786216337117029980e+02 5.113217836540044914e+00 -1.878324450562813297e+02 -5.066101353750574354e+00
4.195154202134460775e+02 5.209182001422518304e+00 -1.878323429696377787e+02 -5.146878292358681328e+00
4.247270475167609334e+02 5.204743642455003538e+00 -1.878306783677445821e+02 -5.188528266774805608e+00
3.858584907462881119e+02 4.936803851741291993e+00 -1.878304626763697911e+02 -5.048611879143838799e+00
4.007366515959523667e+02 5.201379099243068183e+00 -1.878297751941462366e+02 -5.055591857018060686e+00
3.996977581587240707e+02 5.199796563618524381e+00 -1.878293358943348323e+02 -5.053228295241669166e+00
4.515736861821214347e+02 5.055968474868278939e+00 -1.878284198089711197e+02 -5.515389701632074093e+00
4.374625519082298979e+02 5.179071071586410113e+00 -1.878258333759036134e+02 -5.320133452484681946e+00
4.336140443836481495e+02 4.898487309891668140e+00 -1.878229343940813010e+02 -5.275900944013198313e+00
3.955481326865561869e+02 5.191354341934984795e+00 -1.878225133444371124e+02 -5.046597158385234927e+00
4.404077005775890257e+02 4.927838925423107419e+00 -1.878215920340284129e+02 -5.356594235010875060e+00
4.108650258812465950e+02 4.867925942613629431e+00 -1.878215760929612941e+02 -5.093394307512284058e+00
3.774497311452597046e+02 5.022874532032727934e+00 -1.878202427759496800e+02 -5.070219431612745353e+00
3.775547297651013992e+02 5.020626307667726884e+00 -1.878200845310473142e+02 -5.069835847040445209e+00
3.815477323639186693e+02 5.135994922450925593e+00 -1.878188746625820897e+02 -5.057383779786190026e+00
3.962873899633981978e+02 4.893019794196398209e+00 -1.878188049963466426e+02 -5.047449505624864941e+00
3.970476373030803643e+02 5.193917087178564707e+00 -1.878187594679839947e+02 -5.048474815740571664e+00
3.831029053689673560e+02 4.957203081563307023e+00 -1.878186927579603207e+02 -5.053659962271140671e+00
4.165992658536641784e+02 5.208669793432661344e+00 -1.878176827349778932e+02 -5.126666080867552822e+00
3.794108069848298328e+02 4.994318053468865592e+00 -1.878105951778448457e+02 -5.063530146020990053e+00
4.040062116385302033e+02 4.876175830415969692e+00 -1.878098288265989879e+02 -5.064868583621589870e+00
4.510192176927904484e+02 5.070904745484908993e+00 -1.878095687256523263e+02 -5.506736616278106844e+00
4.072142750627140799e+02 5.205700678434506123e+00 -1.878092577552340856e+02 -5.076682561453223386e+00
4.380584506412018868e+02 5.174715936877402278e+00 -1.878087469026683038e+02 -5.327327967087224891e+00
3.973505743116749045e+02 5.193105507017087952e+00 -1.878077917947515800e+02 -5.048925401803597168e+00
4.493949429604535339e+02 5.105592966430863910e+00 -1.878075755990265350e+02 -5.481849838348253456e+00
3.789273144574688672e+02 5.108459997066227665e+00 -1.878063815751993673e+02 -5.065086128231253149e+00
4.490622451242405759e+02 5.109373844157442335e+00 -1.878061773819267728e+02 -5.476837277485977040e+00
4.448647880195839548e+02 5.143988214400541104e+00 -1.878050181039674555e+02 -5.416078032238154094e+00
4.070212264046203927e+02 5.205043613182812834e+00 -1.878047754638313904e+02 -5.075895689662624832e+00
3.912473395075872986e+02 4.912842442919081343e+00 -1.878046616648973099e+02 -5.044467043247793825e+00
3.791979406034084832e+02 4.999655570656279302e+00 -1.878017680009391199e+02 -5.064207678134021506e+00
4.418607602829272878e+02 4.938994445266505551e+00 -1.878006744169163653e+02 -5.375417001483371315e+00
3.885490422037643725e+02 4.926161027224995159e+00 -1.877991992317328709e+02 -5.045595069663678878e+00
3.805278037895886314e+02 5.122954448854463827e+00 -1.877984054504076141e+02 -5.060168700299965572e+00
4.400687647694679754e+02 5.165954037844657343e+00 -1.877982878148329178e+02 -5.352282957955643461e+00
4.458609639675623839e+02 4.968619298096997206e+00 -1.877961073243778856e+02 -5.430081780415484616e+00
4.507822437966362941e+02 5.064633844689529596e+00 -1.877956100471711522e+02 -5.503062854439355611e+00
4.328215313434204745e+02 4.898971625118021755e+00 -1.877939723706828090e+02 -5.267272223738612702e+00
4.463851314101809749e+02 4.974005070636045467e+00 -1.877928778699657073e+02 -5.437554258881483804e+00
3.787042513351241269e+02 5.099328574256491109e+00 -1.877898661098820980e+02 -5.065824559614314104e+00
4.506793904980087291e+02 5.053622448502685494e+00 -1.877896116902173844e+02 -5.501472900105795816e+00
4.066801499960381534e+02 4.874372246999755909e+00 -1.877895629233258887e+02 -5.074529225539023081e+00
4.402338411011705261e+02 5.163809867936342002e+00 -1.877889161089019296e+02 -5.354378990333968247e+00
4.333323540111250622e+02 5.184924117035986768e+00 -1.877874935773101299e+02 -5.272815179512662098e+00
4.106142128840803025e+02 5.204918290146705928e+00 -1.877873201013180164e+02 -5.092134903083935349e+00
4.456978632282405783e+02 4.969451266435937598e+00 -1.877846300293155366e+02 -5.427771260167397749e+00
4.186558462392928277e+02 5.204102768982118654e+00 -1.877845401014772904e+02 -5.140689799171242136e+00
3.811789908059657250e+02 5.124853594953700409e+00 -1.877836138011062417e+02 -5.058359296564143293e+00
4.100843568732292397e+02 5.204287428391722869e+00 -1.877836056554382651e+02 -5.089528320761308677e+00
4.310724594781996757e+02 4.894660001510359848e+00 -1.877832082640412921e+02 -5.248808783642735953e+00
4.382734725397617126e+02 4.922063389678760892e+00 -1.877832030647765009e+02 -5.329946762752573619e+00
4.422513080472899674e+02 4.944037716981536157e+00 -1.877831956587092748e+02 -5.380570069284694057e+00
3.810864366394159788e+02 4.982122620705593974e+00 -1.877827834600055894e+02 -5.058609722766386874e+00
3.846331684523898389e+02 4.952392618093251819e+00 -1.877806547016458296e+02 -5.050611919445897158e+00
4.141520742905397015e+02 4.870905008892195909e+00 -1.877805965716354706e+02 -5.111417050208276081e+00
3.786253942917675204e+02 5.016670652239802131e+00 -1.877800526512460522e+02 -5.066088715967358880e+00
4.169619194638369777e+02 5.203914197194108304e+00 -1.877773266911251540e+02 -5.129058834356295726e+00
3.809686124238028242e+02 5.121356156458849007e+00 -1.877771884467443613e+02 -5.058931757422207909e+00
3.779792132774400670e+02 5.035156648874549390e+00 -1.877765307876175598e+02 -5.068314438503643160e+00
3.777508874809188910e+02 5.061024953151251893e+00 -1.877745856303679659e+02 -5.069126945708890553e+00
3.777693114062133759e+02 5.060537261641997020e+00 -1.877736720926036185e+02 -5.069060878728847364e+00
3.927334784541286581e+02 4.910426437455973847e+00 -1.877734975577981231e+02 -5.044657254643574618e+00
3.786381240143782634e+02 5.090103817760532223e+00 -1.877718327681772621e+02 -5.066045963929320273e+00
3.823670579593851926e+02 4.972204964859803233e+00 -1.877711800036225327e+02 -5.055343253638831413e+00
3.787958588688420036e+02 5.092732725082703915e+00 -1.877711335904045029e+02 -5.065519729266981130e+00
4.064929427679771834e+02 5.200666978530239071e+00 -1.877709984486672568e+02 -5.073792117501099597e+00
3.885344542216619743e+02 5.163597271722031756e+00 -1.877704354609834638e+02 -5.045606332533367322e+00
4.467345428585675791e+02 5.121753426244290530e+00 -1.877662807671942460e+02 -5.442575265048879452e+00
4.451479237246344383e+02 5.133998580473108753e+00 -1.877659115814234667e+02 -5.420031868822391630e+00
4.003903889723329712e+02 4.887690487229993330e+00 -1.877646256651480314e+02 -5.054772786623940917e+00
3.800549030700904609e+02 5.108186353117157630e+00 -1.877642643949807564e+02 -5.061552081444609108e+00
3.806210599767807139e+02 4.992022956961987390e+00 -1.877640723762845028e+02 -5.059902786800031471e+00
4.216665119144147411e+02 5.199655953376025153e+00 -1.877631381456671988e+02 -5.163210156946487217e+00
4.132699595864906996e+02 5.202607152360865683e+00 -1.877626538006188071e+02 -5.106303621484229005e+00
3.899158529329006910e+02 5.167445099866371905e+00 -1.877625248644233409e+02 -5.044786189064535797e+00
4.202274293269321674e+02 4.875742325960839452e+00 -1.877618798944589571e+02 -5.152150413738195489e+00
4.359431532977942538e+02 4.914345347737875791e+00 -1.877614953479279052e+02 -5.302208571968986206e+00
3.863175902122709999e+02 4.944380152044499432e+00 -1.877603952555457170e+02 -5.047963423866322685e+00
4.414873494264040801e+02 5.153473018490671187e+00 -1.877596265249671035e+02 -5.370527271892279408e+00
3.933879793358176471e+02 4.909834853307029512e+00 -1.877568609789506411e+02 -5.044923852349978866e+00
4.023658823485860125e+02 4.884706431978195873e+00 -1.877525950050523420e+02 -5.059865734905985235e+00
3.915936511799815776e+02 4.917886037571716606e+00 -1.877512628967687931e+02 -5.044459857393686519e+00
3.820723469563688468e+02 5.124184301421427890e+00 -1.877512305639052670e+02 -5.056057054311898113e+00
4.434413192517973812e+02 4.957606507570337939e+00 -1.877504272121069278e+02 -5.396517070298134655e+00
3.934075165447211475e+02 5.176221342118004110e+00 -1.877488639914806470e+02 -5.044933528882286744e+00
4.159682286865344167e+02 4.874217509173974783e+00 -1.877485755451390617e+02 -5.122584385270092966e+00
3.923905027510091941e+02 5.173269656976641429e+00 -1.877483425295617678e+02 -5.044562193566475727e+00
4.475078373465257187e+02 5.108791122285640363e+00 -1.877480321315040044e+02 -5.453800718505773304e+00
4.255959817259611100e+02 4.884992276349399809e+00 -1.877477086921806517e+02 -5.196162039937521016e+00
4.063379577102706435e+02 5.197671089476781248e+00 -1.877470799011053657e+02 -5.073188801423516026e+00
4.492901641304260920e+02 5.078097741849023627e+00 -1.877463805438562758e+02 -5.480268081570739191e+00
3.888304579188508114e+02 5.160795827533855018e+00 -1.877459529296272649e+02 -5.045388668569604107e+00
4.274199264587090283e+02 4.889151201993327867e+00 -1.877447293712373551e+02 -5.212826724879619178e+00
4.393164477224520965e+02 4.932812007011732724e+00 -1.877426002513344656e+02 -5.342820585945193379e+00
4.491185093715021139e+02 5.028774072299003528e+00 -1.877425846602217803e+02 -5.477682947902684951e+00
4.210277537754691934e+02 5.197669896027586667e+00 -1.877424901186136594e+02 -5.158234415931901573e+00
4.464910051732271654e+02 4.987057625736582622e+00 -1.877406336575110970e+02 -5.439072289167586227e+00
3.957979110053137788e+02 4.903204593217471263e+00 -1.877396435901376321e+02 -5.046869192955772299e+00
4.452121086900246496e+02 5.127410540089210933e+00 -1.877391178562627090e+02 -5.420931086118101483e+00
4.290431256579860246e+02 5.187346568234804778e+00 -1.877390682341469130e+02 -5.228387437918298630e+00
3.848144644199313120e+02 5.140369933484859821e+00 -1.877390225840982225e+02 -5.050291298413108088e+00
4.093938572684626251e+02 4.876682079963468475e+00 -1.877379435670778491e+02 -5.086241426681870514e+00
4.162806727201997319e+02 4.875347725573118574e+00 -1.877378685070868869e+02 -5.124592356515744740e+00
3.788063178232117139e+02 5.037817711148433020e+00 -1.877375245222470141e+02 -5.065485065682342913e+00
4.480922159758692374e+02 5.097385640318186084e+00 -1.877373099685827640e+02 -5.462387326331798576e+00
3.888326687024193120e+02 5.159306426841734350e+00 -1.877368163354413184e+02 -5.045387128920217457e+00
3.789616240869341368e+02 5.075836179059394659e+00 -1.877362292769800831e+02 -5.064973701442772480e+00
3.798866272509412738e+02 5.011702549789999850e+00 -1.877358133402751434e+02 -5.062058419886355409e+00
3.789453160532129345e+02 5.074436283949694371e+00 -1.877352186648129759e+02 -5.065027101771402585e+00
4.252440163427541506e+02 5.192550773072294845e+00 -1.877350322346431994e+02 -5.193046204698937629e+00
3.890418010258496793e+02 5.159821844360102716e+00 -1.877349284776069283e+02 -5.045247251159362456e+00
3.858753207311381743e+02 5.145367644510835170e+00 -1.877344569639592180e+02 -5.048587136309605761e+00
4.390741235343948574e+02 4.932780612806846321e+00 -1.877336401831861394e+02 -5.339804172123310266e+00
4.084880489037365123e+02 5.197307408213914570e+00 -1.877314428857375219e+02 -5.082118313631695194e+00
4.489472198922099437e+02 5.031533672028659865e+00 -1.877312176060834759e+02 -5.475110980916228165e+00
4.303195303017346873e+02 5.183860493541853742e+00 -1.877307365900239517e+02 -5.241106588441964753e+00
3.837557953258948942e+02 5.131584467440418074e+00 -1.877291679193839684e+02 -5.052284758086987182e+00
4.012702343311475488e+02 4.889479203799851348e+00 -1.877282393171441015e+02 -5.056915288445127388e+00
4.488276904351448024e+02 5.030909707034876277e+00 -1.877269063586102504e+02 -5.473320743559590973e+00
4.266974834414633051e+02 5.189540340731626955e+00 -1.877267854709125174e+02 -5.206122196471589803e+00
4.420053385749924360e+02 5.144884483972156808e+00 -1.877267130711922789e+02 -5.377319993737300408e+00
4.055333931902856648e+02 5.194321888146492761e+00 -1.877254340848569996e+02 -5.070157586793292204e+00
3.871392670660084718e+02 5.149705108429659006e+00 -1.877237654119156502e+02 -5.046940175220668401e+00
3.819483286589523345e+02 4.987257968706646061e+00 -1.877237044033871314e+02 -5.056364207635996699e+00
3.874536742759540289e+02 5.151005458820625549e+00 -1.877228179256613032e+02 -5.046595249738101252e+00
3.803239457704897291e+02 5.009491187206712048e+00 -1.877223155279729383e+02 -5.060757891065882141e+00
3.967934636502181434e+02 5.180525587988670466e+00 -1.877206659640257556e+02 -5.048115238143902062e+00
4.073232947224951772e+02 4.880364867897914571e+00 -1.877200886799169552e+02 -5.077131226000020980e+00
3.824900346974608851e+02 4.982722513915835982e+00 -1.877185281216153783e+02 -5.055052102456394358e+00
4.416626025891492304e+02 5.145074892588693771e+00 -1.877183281484316808e+02 -5.372817640149944118e+00
4.413209884063007848e+02 4.948328358384341819e+00 -1.877182067632180065e+02 -5.368360530379356454e+00
3.795264096409854346e+02 5.077263744638448983e+00 -1.877158678849749833e+02 -5.063167149568774228e+00
3.927326904788126853e+02 5.169255451429597414e+00 -1.877143015401765922e+02 -5.044657001058235224e+00
4.401163791247702761e+02 5.151343045697746703e+00 -1.877119358700075793e+02 -5.352886804376793428e+00
3.939710670671759090e+02 5.172315079126557080e+00 -1.877110773303404869e+02 -5.045255528391905386e+00
4.313769151383998519e+02 4.903577074991527951e+00 -1.877109763483809957e+02 -5.251965265095883240e+00
4.405733737395255503e+02 5.148778665560997503e+00 -1.877093507340230190e+02 -5.358712513540273115e+00
4.253320470501436148e+02 5.189185327771884459e+00 -1.877092529136094470e+02 -5.193822480032683764e+00
3.795724186905313218e+02 5.033703689526402236e+00 -1.877092228686085775e+02 -5.063023649813906069e+00
3.846115765962621253e+02 5.132364085036986268e+00 -1.877068584424709741e+02 -5.050650676193831679e+00
4.445925282284705418e+02 4.975927713125686047e+00 -1.877058853997811241e+02 -5.412295804051543868e+00
3.802789034455515775e+02 5.017470722681424355e+00 -1.877055358905260505e+02 -5.060889535432519182e+00
4.439183468639067769e+02 5.128917734956489838e+00 -1.877053340109284818e+02 -5.403013352843553996e+00
4.018906402758473746e+02 4.890592955037154965e+00 -1.877049694347088007e+02 -5.058547490894818921e+00
4.460831192189720582e+02 5.110471212954083242e+00 -1.877040637022536202e+02 -5.433240048113645138e+00
3.840840163721891258e+02 4.970851856712465100e+00 -1.877039870947678253e+02 -5.051635436670340873e+00
3.856671140279918291e+02 4.958329958197798426e+00 -1.877033800148011551e+02 -5.048898433895331550e+00
3.991644249246842833e+02 4.897312055620543170e+00 -1.877026884785894936e+02 -5.052124342934048329e+00
3.947988255615749154e+02 4.911110344465082989e+00 -1.877019028536777796e+02 -5.045878775230077551e+00
3.811459973595062252e+02 5.003960406381032122e+00 -1.877018857873916033e+02 -5.058448311351140703e+00
4.290120813897593735e+02 4.897741908076720385e+00 -1.877013923730206955e+02 -5.228083383750546709e+00
4.004980999813786866e+02 5.184903718051252497e+00 -1.877013057333685992e+02 -5.055024219728498025e+00
4.031343430530208707e+02 5.188667018010790777e+00 -1.877012063795681911e+02 -5.062122036964658456e+00
4.167931078668874534e+02 5.194868017767496404e+00 -1.877010476350934312e+02 -5.127940761637919564e+00
4.062023212446613911e+02 5.191798187460602065e+00 -1.877001783445616354e+02 -5.072665948232486954e+00
3.805076195330638029e+02 5.015503052912125170e+00 -1.876999662510979761e+02 -5.060226553089016477e+00
4.162379406510672197e+02 5.194851151697441161e+00 -1.876996811716959996e+02 -5.124316228098456882e+00
3.797936362885398012e+02 5.072516930046106154e+00 -1.876996330365516883e+02 -5.062341398156117833e+00
4.061436916944300606e+02 4.884101943893714548e+00 -1.876972580085074753e+02 -5.072441428573687183e+00
4.048086131461164427e+02 5.189830082137349976e+00 -1.876951771362047907e+02 -5.067571605892290165e+00
4.474458352324321595e+02 5.088828088261053040e+00 -1.876940719974961951e+02 -5.452894915934473730e+00
3.828651206293343421e+02 5.115931742948771621e+00 -1.876938145567324341e+02 -5.054188453362800537e+00
4.440184400750884492e+02 5.125334828832534662e+00 -1.876930817736504764e+02 -5.404383985550929026e+00
3.968522825761373838e+02 5.176831062662703431e+00 -1.876929547230655260e+02 -5.048196949403482847e+00
4.101857515072448450e+02 4.880612642676632973e+00 -1.876923282512939295e+02 -5.090021454065450257e+00
3.873309149393227813e+02 5.144800430422511006e+00 -1.876921283936860334e+02 -5.046726854778552429e+00
4.048926493595660077e+02 4.886452302954619853e+00 -1.876919995534590271e+02 -5.067864416616150613e+00
4.473791955716110920e+02 5.087979501079892941e+00 -1.876898853462166699e+02 -5.451922481093234296e+00
3.889342018257706854e+02 4.939715304157777709e+00 -1.876886132940798575e+02 -5.045317793056158351e+00
3.987922419084067656e+02 5.180074187450393275e+00 -1.876875475575581902e+02 -5.051397935839458953e+00
3.875869070171370936e+02 5.145172485899884407e+00 -1.876874083736844057e+02 -5.046456867286266856e+00
4.153743162272969585e+02 4.880075801098458399e+00 -1.876868213862088908e+02 -5.118837756602825806e+00
3.918856252127724247e+02 4.924979721652812614e+00 -1.876866432449170645e+02 -5.044478118158902014e+00
3.887700661097167654e+02 4.941013049945129687e+00 -1.876862634167405872e+02 -5.045431220411034978e+00
3.921940645200502331e+02 5.163276552442070511e+00 -1.876861590925324208e+02 -5.044521574924239360e+00
3.983179972402577391e+02 4.901503713157722153e+00 -1.876861207774235822e+02 -5.050524712092449242e+00
3.885089087013567450e+02 5.149191114614204423e+00 -1.876858562915678021e+02 -5.045626189120206995e+00
3.888607985092464787e+02 5.150688451068542228e+00 -1.876855750891369610e+02 -5.045367649935892373e+00
4.109764820214470546e+02 5.192698476568429200e+00 -1.876841380159303867e+02 -5.093959229901358299e+00
4.064030569169102591e+02 4.885247805582947578e+00 -1.876827247088721435e+02 -5.073441451935557289e+00
3.799551632501879226e+02 5.051318423259507640e+00 -1.876823637779405374e+02 -5.061851304466365775e+00
4.045551299963342444e+02 4.888040256978321452e+00 -1.876819151203558249e+02 -5.066699548891213212e+00
4.146581923419795430e+02 5.192863244617582197e+00 -1.876814626219956779e+02 -5.114442593372114487e+00
4.204242786523089990e+02 5.190581435600427618e+00 -1.876812241534703389e+02 -5.153631344707492623e+00
4.029418761485861182e+02 4.891083805002408802e+00 -1.876803428196612060e+02 -5.061542462259013497e+00
3.881858060384955706e+02 4.945417082285596067e+00 -1.876802708035054934e+02 -5.045892037478684422e+00
4.267902128806862265e+02 4.894694774772319512e+00 -1.876792042787789683e+02 -5.206975138779401213e+00
3.803524399689462712e+02 5.031509234296211552e+00 -1.876790712341010590e+02 -5.060674885032516279e+00
3.810765496981638876e+02 5.014282568619855773e+00 -1.876785015877333365e+02 -5.058636606286623483e+00
3.947922128237503898e+02 5.169672946110469347e+00 -1.876779462447329365e+02 -5.045873087698095283e+00
3.916827285432871690e+02 5.159678015424892905e+00 -1.876742445675533020e+02 -5.044463070034980845e+00
4.128934677927215375e+02 5.191800705351271361e+00 -1.876732662122181239e+02 -5.104183014715895972e+00
4.135250385665473800e+02 5.191830437009419263e+00 -1.876730388036575619e+02 -5.107761387731375891e+00
3.802063030687207856e+02 5.049968825374194559e+00 -1.876723789626033465e+02 -5.061102837737728954e+00
4.472790404619236710e+02 5.080380534098374312e+00 -1.876723516249628858e+02 -5.450463154220530626e+00
3.916650051014892711e+02 4.928261396975237574e+00 -1.876701279503147077e+02 -5.044462265799031009e+00
3.835600550627432881e+02 4.983820320819297933e+00 -1.876688998836649773e+02 -5.052685375526163369e+00
4.369318956346600658e+02 5.156714184672341439e+00 -1.876679164886193973e+02 -5.313804645931028858e+00
4.443838834283745314e+02 4.982909198505764969e+00 -1.876673713360611657e+02 -5.409410407674429599e+00
4.132036134705352310e+02 4.882094172924342779e+00 -1.876658135609213218e+02 -5.105927238877565166e+00
4.103238197573856496e+02 5.190159733435308453e+00 -1.876656802783605826e+02 -5.090697264086307960e+00
3.807630041471545042e+02 5.028816771438600952e+00 -1.876655260144784165e+02 -5.059502399484414603e+00
3.839389602246181994e+02 5.117371554312805770e+00 -1.876648532644853447e+02 -5.051918934901756586e+00
4.066389669941157194e+02 5.187682568627419499e+00 -1.876645103843757454e+02 -5.074366287211101501e+00
4.027731301100633345e+02 4.893127717289282863e+00 -1.876644072426352352e+02 -5.061042272088149829e+00
4.385560942910737481e+02 5.149689771951290851e+00 -1.876641255979361915e+02 -5.333407224086396781e+00
4.151557027883795854e+02 4.882425567433730684e+00 -1.876630184218531952e+02 -5.117481838214886558e+00
3.913972465782411518e+02 5.156546898033556481e+00 -1.876612022950938865e+02 -5.044460090679716124e+00
3.935513357691667125e+02 5.163632989880431623e+00 -1.876611807628906092e+02 -5.045007826510369497e+00
3.885872378976398522e+02 5.145032974210390186e+00 -1.876610941544549860e+02 -5.045565843196186506e+00
3.805324163637431525e+02 5.045638238147314603e+00 -1.876603751523009009e+02 -5.060155494511604957e+00
4.454674997792486693e+02 4.997349627612662104e+00 -1.876603390413968100e+02 -5.424519709763798936e+00
3.842526321798291633e+02 5.118551336914339167e+00 -1.876595893876661876e+02 -5.051312795163623193e+00
4.330671536753373516e+02 5.167445613408060190e+00 -1.876591691446176355e+02 -5.269928980572402111e+00
3.816255923795281433e+02 5.013144981428311553e+00 -1.876580662769385413e+02 -5.057182336366197184e+00
4.237845671219669157e+02 5.184483801070881803e+00 -1.876579766911007141e+02 -5.180471156000443500e+00
3.873754342736114609e+02 4.954493250078042976e+00 -1.876573098185410515e+02 -5.046678672968313073e+00
3.808635118733467380e+02 5.032242676532764136e+00 -1.876570964830963248e+02 -5.059222073423621957e+00
3.869148249829791553e+02 5.135587545277854993e+00 -1.876564480565321560e+02 -5.047202184952232606e+00
4.191297671761458332e+02 4.885338587969356716e+00 -1.876551180768091456e+02 -5.144077937478104268e+00
4.243717039769210260e+02 4.892400693350639429e+00 -1.876548426224632351e+02 -5.185463267422735889e+00
3.819503151880945779e+02 5.009216725224791666e+00 -1.876538746639296562e+02 -5.056359256009832492e+00
4.341766382162394393e+02 4.920857037302374337e+00 -1.876524311591313108e+02 -5.282125835780875356e+00
4.442599419260449167e+02 5.112831900717062616e+00 -1.876523490249033159e+02 -5.407701771562419601e+00
3.910396903689039618e+02 5.153630612767300612e+00 -1.876516369377716558e+02 -5.044486362493757703e+00
4.418405183872480961e+02 5.130524044210451606e+00 -1.876516290086252639e+02 -5.375151005625546041e+00
4.127905533836008090e+02 4.883755868618254503e+00 -1.876502288018001536e+02 -5.103609782991077815e+00
4.305176068875205146e+02 4.908079498698311838e+00 -1.876494989779638729e+02 -5.243118499150751788e+00
3.822434706301974074e+02 5.094505772883912265e+00 -1.876490749796569446e+02 -5.055639826836102024e+00
4.112407895904167390e+02 4.884473983694250343e+00 -1.876484412284997063e+02 -5.095311849520963499e+00
4.386784333591708673e+02 4.943425189751637028e+00 -1.876479746410518601e+02 -5.334911626190904421e+00
4.105613260182864792e+02 5.188008593024491688e+00 -1.876478051901677873e+02 -5.091871438821844897e+00
4.407324440535571171e+02 5.136007006279690756e+00 -1.876471046638500013e+02 -5.360753109700564956e+00
3.887659866596094389e+02 4.947423036838304533e+00 -1.876462313752729187e+02 -5.045434129096954656e+00
4.234009823211060848e+02 4.891685801993662430e+00 -1.876458396071477068e+02 -5.177258328859729808e+00
4.123688789564112653e+02 5.188128610552107389e+00 -1.876445572485908428e+02 -5.101289928610985847e+00
4.442607592209159861e+02 5.110416052841559420e+00 -1.876439767101661857e+02 -5.407713025516741823e+00
3.841159840289876684e+02 5.113105487039427466e+00 -1.876436259376927467e+02 -5.051573697439600608e+00
3.867790522512125335e+02 4.961256890536657416e+00 -1.876435078367324536e+02 -5.047367065734732705e+00
3.834094314875553664e+02 5.106047626096628100e+00 -1.876424712879317553e+02 -5.053000461514545627e+00
4.002144140257567528e+02 4.901372311140473670e+00 -1.876423617999142550e+02 -5.054368517365446678e+00
4.015979089354292455e+02 4.898081354439174362e+00 -1.876421043372902204e+02 -5.057764838109979344e+00
4.285696800714447932e+02 4.903304649479675703e+00 -1.876418749457459398e+02 -5.223777743354909298e+00
4.028803127350158775e+02 4.895394955139814819e+00 -1.876417295387640820e+02 -5.061359117417965514e+00
3.862060362311867152e+02 4.966027512807942301e+00 -1.876415464468332743e+02 -5.048115929102706012e+00
3.810524854111552600e+02 5.042405765852556065e+00 -1.876409851928829084e+02 -5.058702145953927420e+00
3.833864879669397396e+02 4.993554882246053594e+00 -1.876403571225120572e+02 -5.053048976193238673e+00
4.452608013853853208e+02 5.001522465746698565e+00 -1.876391448727608804e+02 -5.421613977340045132e+00
4.385915480836854385e+02 4.944446705200761016e+00 -1.876384526590549342e+02 -5.333842796990167834e+00
4.424552334610810931e+02 4.971573542292728298e+00 -1.876383214284409178e+02 -5.383276574978430595e+00
4.468402915658664938e+02 5.061551890304254009e+00 -1.876348919386501848e+02 -5.444101143961422196e+00
4.018768297529182405e+02 5.178191265421738798e+00 -1.876347938689674777e+02 -5.058510064118475036e+00
4.464219140035897908e+02 5.025417913795233282e+00 -1.876341868334903040e+02 -5.438081320339315461e+00
4.006181782138737049e+02 4.901320315748301404e+00 -1.876339957520160056e+02 -5.055308091347096244e+00
3.950877791042075842e+02 5.163849136864170575e+00 -1.876338422026619810e+02 -5.046138445292386976e+00
4.403116315773456790e+02 5.135553948591273787e+00 -1.876337026365276017e+02 -5.355369188810377601e+00
4.468552283078885807e+02 5.046154076730340776e+00 -1.876330656770325049e+02 -5.444316905798268103e+00
3.975538338190704053e+02 5.169818792281910547e+00 -1.876326946229358725e+02 -5.049241154728933090e+00
4.417999119558784287e+02 4.967367242294121077e+00 -1.876325070842429739e+02 -5.374617724742608793e+00
4.321503074330638015e+02 5.165815083098215688e+00 -1.876322241492978833e+02 -5.260092283953159864e+00
3.818807235956454065e+02 5.080071217423236085e+00 -1.876318429053488899e+02 -5.056533334078403996e+00
4.441002366242033759e+02 5.108052753422536618e+00 -1.876309171468865316e+02 -5.405506013236618834e+00
4.106570721213970501e+02 4.886637430105365887e+00 -1.876306137009837300e+02 -5.092348948626992389e+00
3.938682400025524544e+02 4.923979184645469687e+00 -1.876298131895413519e+02 -5.045190593320121764e+00
4.354434460995016707e+02 4.929480090643790113e+00 -1.876295295777148624e+02 -5.296445013053617146e+00
3.825977228668791668e+02 5.090911573128851231e+00 -1.876282053421601859e+02 -5.054800388868885719e+00
3.827612674912564898e+02 5.093117429018599651e+00 -1.876278370998570608e+02 -5.054423903227664994e+00
3.869183123339578287e+02 5.129444847704448307e+00 -1.876274772221251794e+02 -5.047198013328874744e+00
3.821004743881471200e+02 5.018932521372801325e+00 -1.876266894754701866e+02 -5.055987950177707191e+00
4.094089208208302466e+02 5.184650111607006728e+00 -1.876257338182224714e+02 -5.086311804019681304e+00
4.155793330059512982e+02 5.185714417929276898e+00 -1.876253819875532827e+02 -5.120120677188496394e+00
3.936213677827815332e+02 5.158180352893853460e+00 -1.876252180318035983e+02 -5.045045959675274361e+00
4.084386460836113315e+02 4.888965027422363718e+00 -1.876249849033929422e+02 -5.081899596902969662e+00
4.139523511784371976e+02 5.185799272054841147e+00 -1.876249652262506231e+02 -5.110241513524706569e+00
3.883710319195006377e+02 5.136926013989287831e+00 -1.876245046685476439e+02 -5.045736301330474127e+00
4.006561290670798599e+02 5.174593522080312091e+00 -1.876230532520165184e+02 -5.055398591887739101e+00
4.003137627671144401e+02 5.173983128888821170e+00 -1.876229922193793129e+02 -5.054595758956144991e+00
4.207002111501608397e+02 4.890362517317039526e+00 -1.876226884238959940e+02 -5.155724255475754525e+00
4.400097319784558181e+02 4.956164800392592440e+00 -1.876220889774135685e+02 -5.351535124197733140e+00
3.827530212769357263e+02 5.008776126226080372e+00 -1.876220700285542193e+02 -5.054442719198283918e+00
4.458410117084125091e+02 5.018742765163754171e+00 -1.876218906597220268e+02 -5.429798759702417321e+00
4.184115050694752540e+02 5.184191820558866404e+00 -1.876211644088722892e+02 -5.138965865907193731e+00
4.459675236295494187e+02 5.077704603266754546e+00 -1.876200514692095282e+02 -5.431595077287153295e+00
3.816970411786576847e+02 5.037154363794400957e+00 -1.876188231235660737e+02 -5.056998872469518957e+00
4.464175067261460299e+02 5.061395740756442052e+00 -1.876187523620295394e+02 -5.438018149400543066e+00
4.150777522726772872e+02 5.184787599197397512e+00 -1.876175627653577465e+02 -5.117001378019249813e+00
3.818012290259279666e+02 5.066936731213836254e+00 -1.876174937817687010e+02 -5.056733730238781810e+00
3.865337402562066700e+02 4.968441445301491122e+00 -1.876170691391932337e+02 -5.047677168824039384e+00
4.396452062322761094e+02 5.135673097793111097e+00 -1.876169321224479063e+02 -5.346937420690171194e+00
3.817158191523102460e+02 5.061567587994705519e+00 -1.876164363606595771e+02 -5.056950876092978220e+00
3.987738853546792939e+02 5.170069078962883147e+00 -1.876162757777634624e+02 -5.051363043992727953e+00
3.863836638663574945e+02 5.123403463765491495e+00 -1.876159370728853730e+02 -5.047874626236144913e+00
3.816621568902161812e+02 5.045531986176215788e+00 -1.876156883432932716e+02 -5.057088280760001275e+00
4.412898827023016111e+02 5.125566384220464400e+00 -1.876140706521623827e+02 -5.367956200832272096e+00
4.142548785032126943e+02 5.184241492425299747e+00 -1.876128463026492170e+02 -5.112026197020170137e+00
3.824357536571329206e+02 5.080085642977997473e+00 -1.876120210230343446e+02 -5.055180127883201813e+00
4.278571655592318734e+02 4.904950422459151582e+00 -1.876117474102556457e+02 -5.216950627195138246e+00
4.407599615340834021e+02 5.128074506840500035e+00 -1.876105679279637286e+02 -5.361106781244999731e+00
4.124415397796598768e+02 5.183528214568212000e+00 -1.876084580308707643e+02 -5.101686365023581970e+00
3.840815684844343991e+02 5.101963654292291928e+00 -1.876081216026534264e+02 -5.051640175276720157e+00
4.461369134134438355e+02 5.039617691795283960e+00 -1.876078617828963502e+02 -5.434006749797225311e+00
3.910806039132945102e+02 5.146116517067478746e+00 -1.876076472151622454e+02 -5.044481665789378511e+00
3.879668596629198305e+02 5.131230097305353510e+00 -1.876074440716130312e+02 -5.046087673128845985e+00
3.895912283783632120e+02 5.139344665105136656e+00 -1.876062577102163402e+02 -5.044934153911345476e+00
4.457171163638635676e+02 5.025886794456265960e+00 -1.876052656808888059e+02 -5.428043642834951221e+00
4.241793578443472370e+02 5.176990645795933155e+00 -1.876052422496148324e+02 -5.183817941668363183e+00
3.820674839322788330e+02 5.038190656423819469e+00 -1.876035141170894178e+02 -5.056069022839061233e+00
3.929893769715694702e+02 5.152505839178624925e+00 -1.876033587498468478e+02 -5.044748179172250602e+00
4.225847941284535523e+02 4.895118482892902634e+00 -1.876025765208185874e+02 -5.170549889451336867e+00
4.327058986327091930e+02 4.921721345261557801e+00 -1.876019450398067647e+02 -5.266026941672304673e+00
3.973571672810355722e+02 4.914725865749121070e+00 -1.876007909697916318e+02 -5.048935474433849713e+00
4.456836278003489724e+02 5.028298546854789386e+00 -1.876007207588916970e+02 -5.427569927450821119e+00
3.976139666043699208e+02 5.165204165279047466e+00 -1.876004707800290703e+02 -5.049336634661706569e+00
3.938793796240272513e+02 5.154940083350669333e+00 -1.876002408542718456e+02 -5.045197494686068040e+00
4.449245881177546380e+02 5.086747110844510367e+00 -1.876001725082460894e+02 -5.416911365377043097e+00
3.823715981595671565e+02 5.069478450037905759e+00 -1.875991998129608476e+02 -5.055332434406600406e+00
4.457344498988921941e+02 5.067722519824005900e+00 -1.875986528626711447e+02 -5.428288950815503000e+00
3.918079510071731306e+02 5.147353356052172479e+00 -1.875984461583527718e+02 -5.044471088087743027e+00
3.961017220630375277e+02 5.160872858358670712e+00 -1.875967507373540570e+02 -5.047222022045351864e+00
4.325097383613241959e+02 5.159381761378093678e+00 -1.875966581086403551e+02 -5.263922416203266508e+00
3.995458798265733549e+02 4.908847395730167484e+00 -1.875943249677590643e+02 -5.052906360513803818e+00
4.407966936323705340e+02 5.124161007846482541e+00 -1.875943202796385947e+02 -5.361579192678370021e+00
3.847494127533772712e+02 4.991204135715679335e+00 -1.875936985460368192e+02 -5.050405355191055712e+00
3.997470554392190252e+02 4.908366156834232719e+00 -1.875936912744199674e+02 -5.053334084268817250e+00
4.158854606100721867e+02 5.181392477071397273e+00 -1.875924611720887754e+02 -5.122056731634784477e+00
3.834582130164442901e+02 5.009499913544798844e+00 -1.875921472639815875e+02 -5.052897768264752898e+00
4.456666814344740715e+02 5.036360807956429042e+00 -1.875918487225777369e+02 -5.427330322691600983e+00
3.870199347035797359e+02 4.970265061420195529e+00 -1.875899724037798819e+02 -5.047077844938958613e+00
4.304293041536190572e+02 5.163641218563058466e+00 -1.875896857812064127e+02 -5.242220322490795503e+00
4.046800491112062446e+02 5.175836545957083423e+00 -1.875896464405542474e+02 -5.067127211851772728e+00
4.444340866755937896e+02 5.008016292714970952e+00 -1.875887017165213422e+02 -5.410103641812737507e+00
4.317221192043928113e+02 4.919810046854457219e+00 -1.875886661177819690e+02 -5.255573475787635118e+00
4.119427884872270056e+02 4.890633889477538077e+00 -1.875873493150884030e+02 -5.098992916680773035e+00
3.842811372435921271e+02 5.000156744097807859e+00 -1.875840426594283485e+02 -5.051258984777780903e+00
4.087733582124565714e+02 5.178647407893206100e+00 -1.875828350760704382e+02 -5.083393899923110304e+00
3.838353287690899265e+02 5.089350999371968776e+00 -1.875826596888980191e+02 -5.052124835631872202e+00
4.440041844836811720e+02 5.092495654083581513e+00 -1.875826509093887182e+02 -5.404188616029470538e+00
4.283225170450335213e+02 5.167116203329617186e+00 -1.875824622384871248e+02 -5.221394486829911585e+00
4.135003798598683034e+02 5.180240720835418422e+00 -1.875822548756470383e+02 -5.107619722755112335e+00
4.390157723528620863e+02 4.956914943184302480e+00 -1.875816489313300508e+02 -5.339080115163331364e+00
3.829627152520176310e+02 5.071823822239532653e+00 -1.875808571067725268e+02 -5.053969757973940879e+00
4.118163260857722321e+02 4.891390376642715587e+00 -1.875808425891292757e+02 -5.098320288789355281e+00
3.840494734893864575e+02 5.089958754473344449e+00 -1.875769895672337100e+02 -5.051702449246960214e+00
3.827786330448112153e+02 5.060974422871332479e+00 -1.875766955120057276e+02 -5.054384337054135479e+00
3.882516792786776136e+02 5.126093377483702085e+00 -1.875764164535602276e+02 -5.045835625930288337e+00
4.322039393715747906e+02 4.923263978299896593e+00 -1.875763528448973432e+02 -5.260661651133305305e+00
3.997914086654497510e+02 4.910399764918620846e+00 -1.875761652778376742e+02 -5.053429805680957898e+00
3.997730698741079323e+02 4.910455410562938994e+00 -1.875761290143713040e+02 -5.053390165358009334e+00
3.838235852982913343e+02 5.085827811479618710e+00 -1.875752272016833331e+02 -5.052148345017569930e+00
4.315600940481941734e+02 5.158485442956370015e+00 -1.875745931134534601e+02 -5.253876051187764240e+00
3.951300360507508458e+02 4.926416228427537902e+00 -1.875744677629706985e+02 -5.046178246163190551e+00
4.059095150430227932e+02 5.175081120681882751e+00 -1.875741632252341446e+02 -5.071553605613310367e+00
3.856730895043767759e+02 4.986632994777409955e+00 -1.875739134986980901e+02 -5.048889342046416040e+00
4.421672087832644706e+02 4.984733755369866515e+00 -1.875721476644440315e+02 -5.379457061616376379e+00
3.916733203646542734e+02 5.141995881503701682e+00 -1.875718343231060032e+02 -5.044462632911717925e+00
4.385720875940380665e+02 4.956082208786670940e+00 -1.875703481913456301e+02 -5.333603671601980345e+00
3.869081710109954884e+02 4.975718482781748442e+00 -1.875700305912848478e+02 -5.047210153342485128e+00
4.421437204592122043e+02 5.107826987249326933e+00 -1.875697797386472132e+02 -5.379146536284194369e+00
3.957998634882908959e+02 4.924466552263476515e+00 -1.875694368179551930e+02 -5.046871383550370460e+00
3.829238623808724924e+02 5.047344434746614539e+00 -1.875672910585959414e+02 -5.054056523797457068e+00
4.451166685634549367e+02 5.054798007534291315e+00 -1.875671837861248719e+02 -5.419594380126932620e+00
3.842804112454575716e+02 5.088684044556059050e+00 -1.875664161106776362e+02 -5.051260352647796381e+00
4.053876633216341361e+02 4.899471753576678523e+00 -1.875654950053985033e+02 -5.069626617840541805e+00
4.374207482110449519e+02 4.950403643372918161e+00 -1.875619554929942012e+02 -5.319632219105692172e+00
4.172792691502360185e+02 5.176644397666079200e+00 -1.875599802333277353e+02 -5.131180837265959305e+00
3.837109849044545626e+02 5.075423529312843129e+00 -1.875598959433171160e+02 -5.052375588067622658e+00
3.987966952762453730e+02 4.915483993068015423e+00 -1.875590478592404224e+02 -5.051406413986198274e+00
4.094942874227788252e+02 4.895232677129468080e+00 -1.875589379956501546e+02 -5.086711757940723722e+00
4.443128780324179274e+02 5.075608946275080413e+00 -1.875586380653876972e+02 -5.408431049075973718e+00
3.860568694786978767e+02 4.987002488081405893e+00 -1.875579702061588989e+02 -5.048324929690765295e+00
4.425200246660102721e+02 4.992842856809555308e+00 -1.875573705462722387e+02 -5.384138758218246501e+00
4.057632000852517535e+02 4.899892516964183820e+00 -1.875567470035352073e+02 -5.071006153353923906e+00
3.892482987003321000e+02 4.960642929476068552e+00 -1.875552136732991073e+02 -5.045120335391109379e+00
4.181555161271618317e+02 5.175431733429806336e+00 -1.875540008767714824e+02 -5.137176466007542075e+00
4.386709018327413219e+02 5.127553314903493309e+00 -1.875534965117249158e+02 -5.334818898263008258e+00
3.889241647577348431e+02 4.963330743215976781e+00 -1.875532228642040309e+02 -5.045324527421661820e+00
3.858459880295946505e+02 5.101746035554229231e+00 -1.875523729220790585e+02 -5.048630308042104886e+00
3.968006681262786515e+02 4.923069461927409129e+00 -1.875523421706037936e+02 -5.048125198078337483e+00
4.179843898878466462e+02 4.895780385662062528e+00 -1.875500132500581287e+02 -5.135989806577966554e+00
3.964163984570443517e+02 5.154286509217135936e+00 -1.875499379460406999e+02 -5.047612866604555215e+00
3.834452542704553935e+02 5.050846526424348504e+00 -1.875482015830439764e+02 -5.052924988007723606e+00
3.976288661829696025e+02 4.920930565905794474e+00 -1.875465717956929836e+02 -5.049360438369468795e+00
3.994355631548749557e+02 5.161107318510007147e+00 -1.875465313294283476e+02 -5.052676298007618527e+00
3.847519410760527308e+02 5.086173213619067823e+00 -1.875453621809249114e+02 -5.050400901588887770e+00
3.841339396379837012e+02 5.075125591152812810e+00 -1.875450067042730495e+02 -5.051539136693166121e+00
3.918351961521952944e+02 5.137506110656012481e+00 -1.875445026696240518e+02 -5.044473374677143518e+00
4.219113575118802260e+02 4.900753520263632090e+00 -1.875442386753453263e+02 -5.165145665079212911e+00
4.062287643077977464e+02 4.900742040773637953e+00 -1.875434408687863765e+02 -5.072767504504319014e+00
4.433042756845140389e+02 5.008725768224787878e+00 -1.875433932810707347e+02 -5.394661757985555361e+00
4.437572604038711006e+02 5.017210774510498794e+00 -1.875432641285885609e+02 -5.400812995418496243e+00
4.212858701157439896e+02 4.900016883310135185e+00 -1.875429465287634514e+02 -5.160232246547130863e+00
4.259755133551113317e+02 5.165528517368196404e+00 -1.875425768644097104e+02 -5.199558138606407809e+00
4.288094535954620596e+02 4.916248474372786781e+00 -1.875423548546791608e+02 -5.226104982686765155e+00
4.216633937432710582e+02 4.900974210769174277e+00 -1.875392689624078173e+02 -5.163185608653352077e+00
4.230323851593425388e+02 5.168950601288262447e+00 -1.875372179584456376e+02 -5.174207214678693489e+00
4.246247809812036849e+02 4.906391942326324696e+00 -1.875370184772943958e+02 -5.187642794136883673e+00
4.031631692401260807e+02 4.907073199723401835e+00 -1.875362272400070083e+02 -5.062209673551947731e+00
3.843263890427621732e+02 5.073547798760060346e+00 -1.875360859359613528e+02 -5.051173996309480607e+00
4.393270984306071796e+02 5.119541070822799078e+00 -1.875352810903779073e+02 -5.342953515901138317e+00
4.109612514713661540e+02 5.173344158050195318e+00 -1.875352107886082536e+02 -5.093881841662471821e+00
4.240546874630544494e+02 5.167331168527592666e+00 -1.875350607362024675e+02 -5.182756670648902997e+00
4.098496574022914274e+02 4.897690624774743817e+00 -1.875347962189755151e+02 -5.088397152191167727e+00
3.939235193640053012e+02 5.143778213934612431e+00 -1.875343254292077688e+02 -5.045225159129014258e+00
4.322727946318277645e+02 4.929489654380210695e+00 -1.875341760514439784e+02 -5.261393732650522459e+00
4.206555163584557704e+02 5.170947772302762147e+00 -1.875339700306159330e+02 -5.155383902845163568e+00
4.327354955922730255e+02 4.931445235340967237e+00 -1.875338036820361367e+02 -5.266345347591913750e+00
4.442179294730811421e+02 5.051183564489731381e+00 -1.875336014448804463e+02 -5.407123504970716255e+00
4.196208939922956347e+02 5.171636495019729551e+00 -1.875330030462860975e+02 -5.147650932213725383e+00
4.415217611154092197e+02 4.988919621574613217e+00 -1.875329384645967536e+02 -5.370976362797883930e+00
4.306358103425681634e+02 5.153969779522053152e+00 -1.875311596720507055e+02 -5.244323998136867004e+00
4.387655774644427993e+02 5.121799930336858431e+00 -1.875303139046057481e+02 -5.335985618431961619e+00
3.839599240053261724e+02 5.044530783679983976e+00 -1.875296007566981586e+02 -5.051877623745421708e+00
4.263107403342503403e+02 4.911167024065157705e+00 -1.875289982865988918e+02 -5.202589060532196719e+00
4.394546587219023195e+02 5.116946119615040978e+00 -1.875280207592326462e+02 -5.344547878172237532e+00
3.842849845321588873e+02 5.029166706005671728e+00 -1.875272177956048836e+02 -5.051251738307672490e+00
4.023353919981911417e+02 5.163484593780672149e+00 -1.875260274534641383e+02 -5.059779390071979854e+00
3.977231858580514654e+02 5.153857449373484556e+00 -1.875258478365219332e+02 -5.049512468656359054e+00
4.073591920230685446e+02 4.901279307509264882e+00 -1.875257321173545506e+02 -5.077279638253566318e+00
4.225042881585550845e+02 4.903883336925128233e+00 -1.875255901341377864e+02 -5.169897612498616901e+00
4.056470045111799436e+02 4.903902897299175834e+00 -1.875243200676432025e+02 -5.070575376208992679e+00
4.263315526476022796e+02 4.911843212497616129e+00 -1.875240668252750709e+02 -5.202778199983248086e+00
4.344840619090464884e+02 4.941362626809479686e+00 -1.875210728672171570e+02 -5.285562267040966766e+00
3.941319642293336187e+02 4.938975093986884168e+00 -1.875195257632356629e+02 -5.045362671766884688e+00
3.975605547788501326e+02 4.924950448836544759e+00 -1.875192064470049331e+02 -5.049251779547027752e+00
3.858873673288949249e+02 5.090335543667827700e+00 -1.875191756103596958e+02 -5.048569471231895811e+00
4.368202199548557019e+02 5.129635310033215490e+00 -1.875185779355870750e+02 -5.312482120386656348e+00
3.848095993946960789e+02 5.021136048183274525e+00 -1.875181904020019488e+02 -5.050299790178591763e+00
4.436970943848521642e+02 5.036182699508414018e+00 -1.875180624554710960e+02 -5.399992895943754867e+00
3.986565871154596152e+02 4.921461794356712716e+00 -1.875175007932833751e+02 -5.051142161777177009e+00
3.864150010549173544e+02 4.995408420304680241e+00 -1.875170098626178969e+02 -5.047832909939219626e+00
4.019556203539631838e+02 5.161252621768311677e+00 -1.875154266157517213e+02 -5.058724256228993355e+00
3.843607716543330071e+02 5.045424416399472811e+00 -1.875150679705758421e+02 -5.051109778814193874e+00
3.856310167757254703e+02 5.007019514308193919e+00 -1.875149459177673350e+02 -5.048953555022529294e+00
3.893891287774384296e+02 4.968323120811771076e+00 -1.875132037732340109e+02 -5.045040162640662018e+00
3.935010790448961870e+02 5.138239803016203311e+00 -1.875127765001059004e+02 -5.044981250072013701e+00
4.145023693233842437e+02 5.170719156974030284e+00 -1.875119288891614531e+02 -5.113503969913731240e+00
4.383519094726444791e+02 5.119879387128149162e+00 -1.875116332200233273e+02 -5.330905065894729233e+00
4.433200274480803955e+02 5.027933630891454619e+00 -1.875115251480603717e+02 -5.394874757941535925e+00
4.193264668357778646e+02 4.901530579803361043e+00 -1.875103341275790001e+02 -5.145501389023880101e+00
4.392166074291789641e+02 4.973272411074866284e+00 -1.875100022107401117e+02 -5.341575933143419164e+00
4.110421853212687893e+02 4.899836754702905139e+00 -1.875094033265304176e+02 -5.094293770107571895e+00
4.337290040472734631e+02 4.939652693343240308e+00 -1.875091692791558273e+02 -5.277166214810167233e+00
4.289768878995346881e+02 4.921226367948237979e+00 -1.875090439475463313e+02 -5.227738995418012458e+00
3.849443604801948595e+02 5.024323362801942139e+00 -1.875087526572915806e+02 -5.050066852752050472e+00
4.137192555737702264e+02 4.899082453099378398e+00 -1.875087262605706258e+02 -5.108882717197920975e+00
4.334701277776407551e+02 4.938567737329119467e+00 -1.875084189823978420e+02 -5.274321828618312225e+00
4.275142984467577207e+02 5.157435363169266651e+00 -1.875076867722677036e+02 -5.213712589543960441e+00
4.156405463257286783e+02 4.899447998880173571e+00 -1.875075940355511364e+02 -5.120505854554298075e+00
3.890625464708503500e+02 4.972313935860107392e+00 -1.875067924232864414e+02 -5.045233997919894797e+00
3.847666441790343015e+02 5.060649217061589766e+00 -1.875063170927067802e+02 -5.050375035356503339e+00
4.427205607641855067e+02 5.016312829244314209e+00 -1.875063140891274998e+02 -5.386814255995593825e+00
3.919782335997221594e+02 5.130418208201757757e+00 -1.875057451257168850e+02 -5.044488557709271070e+00
4.025150582257421092e+02 4.912394940093798290e+00 -1.875052129409773443e+02 -5.060291679678963206e+00
3.847807394234223466e+02 5.057223580243869421e+00 -1.875034120967332001e+02 -5.050350291460885543e+00
4.075441242338606571e+02 5.166607040898431258e+00 -1.875025581985118208e+02 -5.078049543176953229e+00
4.201156486552581555e+02 4.903351024895079568e+00 -1.875022738980089798e+02 -5.151313970601667513e+00
3.870942246134376319e+02 4.992216036607617369e+00 -1.875021417314755183e+02 -5.046991702520581491e+00
4.274523103618948880e+02 4.917958298837031172e+00 -1.874997133122165565e+02 -5.213130448844082387e+00
4.246369300635386708e+02 5.161163460823265048e+00 -1.874988661570499744e+02 -5.187747843839637163e+00
3.927657274427793936e+02 5.132523975687014683e+00 -1.874988369701072770e+02 -5.044667772006067530e+00
4.249514653294260143e+02 5.160473532123295293e+00 -1.874975225231348475e+02 -5.190480950634162483e+00
4.218976162451462528e+02 4.906397100297992253e+00 -1.874970264006723255e+02 -5.165036625755245581e+00
3.882472958587367202e+02 4.981972343664794245e+00 -1.874963888813971380e+02 -5.045839344565798967e+00
3.863799872955536330e+02 5.087166470840586818e+00 -1.874963201495362171e+02 -5.047879537312856435e+00
4.431440791256651437e+02 5.044702079160404473e+00 -1.874951906966658157e+02 -5.392499211372099310e+00
3.973260487367992368e+02 5.147534322412926855e+00 -1.874941745283711612e+02 -5.048888031625934580e+00
4.131865593806034553e+02 5.168019933191764892e+00 -1.874929530060496177e+02 -5.105830676347720143e+00
4.397472383729661942e+02 4.982210114587618754e+00 -1.874928866870339732e+02 -5.348220840384428243e+00
3.965623034451658100e+02 4.932642024617712728e+00 -1.874923002271307269e+02 -5.047802857546027866e+00
4.236340419573980967e+02 4.910218864950701700e+00 -1.874904046577036922e+02 -5.179205810397294663e+00
4.322973334033477499e+02 5.142106306629116830e+00 -1.874899440916356923e+02 -5.261654932346565339e+00
4.309038176172894055e+02 5.146277359882321711e+00 -1.874894908862447949e+02 -5.247070779730914403e+00
4.427925121245278319e+02 5.060926187718598257e+00 -1.874893019701901267e+02 -5.387776769801437382e+00
4.143884798934815308e+02 5.167494199688025702e+00 -1.874889690499174151e+02 -5.112821948171557551e+00
3.926113668319141539e+02 5.129792406039109132e+00 -1.874887400449738664e+02 -5.044619890081194491e+00
4.201107255299492067e+02 5.164872747867759628e+00 -1.874880964006935642e+02 -5.151277206341854153e+00
3.907407791004188766e+02 5.120250301226085377e+00 -1.874879778889672082e+02 -5.044533931455353226e+00
4.267946862609278469e+02 5.155640354149403137e+00 -1.874871404974255142e+02 -5.207016342489223071e+00
3.908377410381639834e+02 4.963714426657104717e+00 -1.874859014495091287e+02 -5.044515945616264041e+00
4.310423973597503959e+02 4.931983546190953582e+00 -1.874845833995068176e+02 -5.248498423220177678e+00
4.208687866328308473e+02 4.906454150734494313e+00 -1.874845608023072714e+02 -5.157012656052896382e+00
3.957031888943829472e+02 4.937478786456945379e+00 -1.874841876725302257e+02 -5.046764114134110635e+00
3.863843479266383838e+02 5.081577119686870425e+00 -1.874838216390612615e+02 -5.047873712873782281e+00
3.927523219858293260e+02 4.952220887995759213e+00 -1.874836322901036851e+02 -5.044663367121017927e+00
3.853700200882276476e+02 5.057407955913975073e+00 -1.874834949175491943e+02 -5.049362220000426227e+00
4.012679747831357986e+02 5.154969116351998615e+00 -1.874829651850886876e+02 -5.056909527482821964e+00
3.866423443706948433e+02 5.005140374859294639e+00 -1.874826580795245263e+02 -5.047537943063862720e+00
4.350939320021984145e+02 4.951284157229340011e+00 -1.874819153493642432e+02 -5.292452494544751751e+00
4.179815911146664575e+02 5.165346097611140053e+00 -1.874812672752099729e+02 -5.135970462259639824e+00
4.359753308045914650e+02 5.125644799290307141e+00 -1.874805406551659246e+02 -5.302581936576371113e+00
4.261331664065455698e+02 4.917036506547159291e+00 -1.874804627407987994e+02 -5.200979890069240774e+00
4.418560485888057769e+02 5.076848270036884436e+00 -1.874800420569120263e+02 -5.375355076235720730e+00
4.078952735901204960e+02 5.163617975372372548e+00 -1.874798573411019333e+02 -5.079536003654839149e+00
4.219073873821157008e+02 4.908623879386586175e+00 -1.874792400688794487e+02 -5.165114156351896746e+00
4.324925351260075672e+02 5.139506950159752563e+00 -1.874792182807650249e+02 -5.263738328521156973e+00
4.057774783989166849e+02 4.909273842180908787e+00 -1.874789719952073028e+02 -5.071059331098997980e+00
3.854428443160939537e+02 5.049721159494838574e+00 -1.874776111545390620e+02 -5.049246404619990969e+00
4.014857368577528973e+02 4.919097995907643295e+00 -1.874737941481970722e+02 -5.057470859302645394e+00
4.190696773532881707e+02 4.905695812692290048e+00 -1.874737463314980630e+02 -5.143645100518756230e+00
3.889109086784027909e+02 5.104366885361242723e+00 -1.874733616136485068e+02 -5.045333461874316860e+00
4.318607797364908834e+02 5.140453758936405215e+00 -1.874729874039655613e+02 -5.257031566204606321e+00
4.183181292965725788e+02 5.163838365826721954e+00 -1.874721889751272101e+02 -5.138311174258420877e+00
3.964781542376804850e+02 5.141025396694621108e+00 -1.874713956077665955e+02 -5.047692604081191803e+00
3.880103183627886665e+02 4.991925456077923151e+00 -1.874706009840131173e+02 -5.046047846174587903e+00
4.199558956954284668e+02 4.907187334708389415e+00 -1.874694154453140129e+02 -5.150124216407990119e+00
3.857870899786888117e+02 5.033892628424983862e+00 -1.874692664876591550e+02 -5.048717672041847848e+00
4.292854290263708776e+02 5.147181158749397412e+00 -1.874692606203969092e+02 -5.230769251638324846e+00
3.990169082216484640e+02 5.147463010399770056e+00 -1.874674619662203554e+02 -5.051832102829570736e+00
3.977809030072065184e+02 5.144181812266481302e+00 -1.874673683541394098e+02 -5.049606645824975537e+00
4.398159334180773499e+02 5.096454721499864782e+00 -1.874662096704150827e+02 -5.349086457115027393e+00
3.965690653387761131e+02 5.140010030621198212e+00 -1.874642156038465828e+02 -5.047811797291702263e+00
4.118014530579677626e+02 4.905097543860707177e+00 -1.874624070342735251e+02 -5.098241456476233502e+00
3.880923250175325165e+02 4.993967119511354191e+00 -1.874615434028125662e+02 -5.045974035277477121e+00
4.005434838187509854e+02 4.923461938026766127e+00 -1.874612702889957632e+02 -5.055131067281501522e+00
4.304538700491050349e+02 4.933301156585576663e+00 -1.874611295315209816e+02 -5.242469991679150176e+00
4.260873223219002170e+02 5.152581875295165759e+00 -1.874594118939911311e+02 -5.200565788693519487e+00
3.976674135750440655e+02 4.933375940161761619e+00 -1.874593540630747555e+02 -5.049422290895807741e+00
4.290467493686562079e+02 4.928537328848044297e+00 -1.874592773120932065e+02 -5.228422945705019309e+00
3.881860667916631655e+02 5.093363555299802670e+00 -1.874591962817123942e+02 -5.045891811946185967e+00
3.974102472723848791e+02 5.141326618512706226e+00 -1.874572559422448705e+02 -5.049016982502611661e+00
4.186065564951475722e+02 5.161380358486166386e+00 -1.874566868202352339e+02 -5.140340784012146003e+00
3.951728470891212623e+02 5.133711278550838308e+00 -1.874561228641443620e+02 -5.046219044158068989e+00
4.388707769881654031e+02 4.984048569160615116e+00 -1.874560487155741271e+02 -5.337284771975153497e+00
3.929739778422837730e+02 5.124077316846291197e+00 -1.874539074134724785e+02 -5.044742224353793603e+00
4.273011259282811807e+02 5.149080715789337681e+00 -1.874528970776107712e+02 -5.211714855578409633e+00
4.165291558603817634e+02 4.906520755360227248e+00 -1.874518921345249964e+02 -5.126207461212938910e+00
4.021005237113669750e+02 5.151574908373560469e+00 -1.874517759626601219e+02 -5.059122405566874647e+00
4.065773753714022973e+02 4.911660495692640183e+00 -1.874504021423320239e+02 -5.074123429305579691e+00
4.417926681969753417e+02 5.043049523729473016e+00 -1.874490164283303670e+02 -5.374522638290951448e+00
4.033665797456544624e+02 5.153339335616369254e+00 -1.874488998736059386e+02 -5.062834241049182005e+00
4.377838923128168744e+02 5.107501784523935662e+00 -1.874486290179561934e+02 -5.324001605781559121e+00
4.010164154682599360e+02 4.924048692890199419e+00 -1.874475312961151303e+02 -5.056276481844116155e+00
4.300456829810087811e+02 5.141361301626418800e+00 -1.874475226427196617e+02 -5.238341920799006957e+00
4.077657933392088125e+02 5.158665712403944781e+00 -1.874473560880493892e+02 -5.078984151673419767e+00
3.943941630484279699e+02 4.950073186498658906e+00 -1.874466004343925931e+02 -5.045551749471347769e+00
4.400537174164907697e+02 5.000447964233332598e+00 -1.874462370811938854e+02 -5.352092250097657988e+00
3.864041980299184615e+02 5.038464649034948728e+00 -1.874457828292640329e+02 -5.047847262058406059e+00
4.365167498733575258e+02 4.967429746027423931e+00 -1.874456843395732051e+02 -5.308904698937700672e+00
4.130467240647419089e+02 4.906781227609327445e+00 -1.874456412119042739e+02 -5.105041773008612616e+00
4.272848332138168530e+02 5.147779658811028725e+00 -1.874448668437086667e+02 -5.211562657208539839e+00
4.298050278108970019e+02 4.933499152906347440e+00 -1.874441402313009633e+02 -5.235928507001824883e+00
4.172714828038810992e+02 5.160197651295186816e+00 -1.874437587192370529e+02 -5.131128458238661594e+00
4.394994229920098974e+02 4.994503657530181329e+00 -1.874436285006854064e+02 -5.345108388562356261e+00
4.124484530836919021e+02 5.160662716297495400e+00 -1.874430792799143433e+02 -5.101724155698593499e+00
3.867377155569135425e+02 5.027109989503385279e+00 -1.874422866940960546e+02 -5.047418219880128731e+00
4.413144837481172544e+02 5.062125480145384770e+00 -1.874422126376021538e+02 -5.368275958268766246e+00
3.882744848052035991e+02 5.087470037697892522e+00 -1.874411151270711855e+02 -5.045816359977241206e+00
4.413422493015788746e+02 5.029758058043717561e+00 -1.874401848224233333e+02 -5.368637036816595653e+00
4.298045510444421780e+02 4.934134745158812230e+00 -1.874400456556925860e+02 -5.235923740744649280e+00
4.067152664427845252e+02 4.912872361132254895e+00 -1.874394964611632304e+02 -5.074668511507938184e+00
3.865977048679338282e+02 5.039281757648734761e+00 -1.874390217542670598e+02 -5.047594796364297309e+00
4.406652754080287195e+02 5.074285912324242531e+00 -1.874388288468322799e+02 -5.359890646983937579e+00
4.152326460542124664e+02 5.160003215906902696e+00 -1.874381338501016785e+02 -5.117957645293683022e+00
3.922599194165609902e+02 5.116835351975691282e+00 -1.874379138208398672e+02 -5.044534069927863129e+00
4.380272677562438162e+02 5.102645930625250514e+00 -1.874378011569064881e+02 -5.326949186202945441e+00
4.056439178236490761e+02 5.154830137618549912e+00 -1.874373707944017724e+02 -5.070563980837698992e+00
3.964945555582035581e+02 5.134696303310894550e+00 -1.874370178128204145e+02 -5.047713948321582045e+00
4.307633675435077407e+02 5.137312691591733760e+00 -1.874369790153871520e+02 -5.245628982162786613e+00
3.886584208993426159e+02 4.995834889262440015e+00 -1.874368147780688787e+02 -5.045512391607996250e+00
3.917329876703539639e+02 4.968413313581000246e+00 -1.874356314562784291e+02 -5.044465796504272070e+00
4.382323830157876614e+02 4.983814180800241189e+00 -1.874355951550915051e+02 -5.329445392428667105e+00
3.957813782670161800e+02 5.131896851816964755e+00 -1.874354521493244761e+02 -5.046850683876779264e+00
3.887612547644031338e+02 4.995130653584550551e+00 -1.874353519557991206e+02 -5.045437508423148643e+00
4.225618224680387698e+02 5.154082735704054841e+00 -1.874337164661928057e+02 -5.170363595573256532e+00
4.138450853080088905e+02 4.908642529165813784e+00 -1.874301369943547400e+02 -5.109614461708671840e+00
3.977648698859637193e+02 5.137297749801880364e+00 -1.874293174103444528e+02 -5.049580397342238847e+00
3.890625558020978474e+02 5.091103515282356717e+00 -1.874285746626452465e+02 -5.045233991983894661e+00
4.259934154793346579e+02 5.147713494954309077e+00 -1.874285217515698037e+02 -5.199719257604889400e+00
4.411674536093275947e+02 5.042364117683614921e+00 -1.874283438462084064e+02 -5.366367251086050061e+00
3.870258878208497322e+02 5.055262385312512485e+00 -1.874278703680187448e+02 -5.047070888950670131e+00
4.410277184712227836e+02 5.032967919614493191e+00 -1.874272183544331938e+02 -5.364558474740074523e+00
3.882878360223246546e+02 5.081622540695278190e+00 -1.874270834888663728e+02 -5.045805143954161132e+00
3.909405654081796797e+02 4.976591848169730881e+00 -1.874266440045330171e+02 -5.044499553046298601e+00
4.065547147724328170e+02 5.154174400654088828e+00 -1.874261906446880062e+02 -5.074034326916392779e+00
4.009005416995609039e+02 4.927513871821534330e+00 -1.874260061658072800e+02 -5.055990442931054929e+00
4.130926359215521302e+02 5.158209768671832229e+00 -1.874259221917792502e+02 -5.105300229390992151e+00
4.094430021909942639e+02 4.911431496295290522e+00 -1.874250396583710483e+02 -5.086471251700846352e+00
3.879834711119914346e+02 5.010593404320912825e+00 -1.874244768523776372e+02 -5.046072391664748302e+00
4.034809935897272908e+02 4.921105768260746416e+00 -1.874236698436192512e+02 -5.063190291447984492e+00
4.345403097259672336e+02 4.959434820487492956e+00 -1.874230110486215324e+02 -5.286193683482938610e+00
4.330024669532170378e+02 4.950982847724352709e+00 -1.874227864239913401e+02 -5.269227773838648154e+00
3.933800343119953027e+02 4.960378673528918370e+00 -1.874227751117420837e+02 -5.044919945773084002e+00
3.895579195081862736e+02 4.990467351760329962e+00 -1.874227659617818631e+02 -5.044950891983998709e+00
4.336417884018228506e+02 5.123856045474609822e+00 -1.874225254069071127e+02 -5.276205984891070067e+00
4.167535082070712065e+02 4.910366556803343663e+00 -1.874224887646106481e+02 -5.127679562194161988e+00
4.375055756205724151e+02 5.101981657617489674e+00 -1.874222767610851577e+02 -5.320649790298744186e+00
4.343859328278713861e+02 5.120313512893515551e+00 -1.874217932828162247e+02 -5.284462684400242694e+00
4.345577260257124408e+02 5.119243240428498432e+00 -1.874207186431184766e+02 -5.286389359608395289e+00
3.931982711645114819e+02 5.117676782379648515e+00 -1.874206630430730627e+02 -5.044835072303959222e+00
4.017624600237554660e+02 4.925860152558001026e+00 -1.874205600712659248e+02 -5.058202033032082490e+00
4.134845356824603755e+02 4.909906690281299113e+00 -1.874204689523335787e+02 -5.107528781244217164e+00
3.926730845608834102e+02 5.114798649747570813e+00 -1.874201390791287167e+02 -5.044638288502733658e+00
3.960244615948056435e+02 5.129657291780463702e+00 -1.874197234534943846e+02 -5.047130011999629851e+00
4.408868265194404330e+02 5.046971738508507777e+00 -1.874194149705906511e+02 -5.362739883690437637e+00
4.321143482895951138e+02 4.947493809186056524e+00 -1.874179542052999636e+02 -5.259710955032149471e+00
4.037878295558730315e+02 4.921238584547387163e+00 -1.874178059854791343e+02 -5.064162017145158678e+00
3.923730258896727605e+02 4.968279523705844802e+00 -1.874164849768906436e+02 -5.044558171635027399e+00
3.872679212112024629e+02 5.041558438109543516e+00 -1.874164801986112820e+02 -5.046795914603459998e+00
4.248799101487883831e+02 5.147769436854836123e+00 -1.874164190515668622e+02 -5.189856913852677778e+00
4.117980241152438907e+02 4.910937328097132237e+00 -1.874161987868533288e+02 -5.098223290055088341e+00
4.264871534091021203e+02 5.144558301024511948e+00 -1.874157345648585817e+02 -5.204195860422248465e+00
4.250899698809153620e+02 5.147166110874032974e+00 -1.874150419265070866e+02 -5.191692653275481462e+00
3.875816366249602538e+02 5.060175189944387419e+00 -1.874143944666336665e+02 -5.046462253383276142e+00
4.213174500582554742e+02 5.152430805682056025e+00 -1.874137110954454783e+02 -5.160477870374267084e+00
4.245154186089445716e+02 5.147804567766196548e+00 -1.874128235844023891e+02 -5.186698902518363852e+00
3.909983931414785161e+02 5.102388930862619354e+00 -1.874128012398446970e+02 -5.044491546278646155e+00
3.992963129397542730e+02 4.934847349707955466e+00 -1.874118931565083699e+02 -5.052390430300515156e+00
4.346886540794475877e+02 4.962704361420035681e+00 -1.874116814592252069e+02 -5.287862900846787007e+00
4.235153647335217784e+02 4.920501862039408536e+00 -1.874114016587418519e+02 -5.178212354187060384e+00
3.875330127427648677e+02 5.032822800708670385e+00 -1.874110949606468921e+02 -5.046512286706110295e+00
3.874864133246060760e+02 5.047221053443971428e+00 -1.874097302834491927e+02 -5.046560815927747967e+00
3.917410515855249287e+02 5.106596295340945169e+00 -1.874096996348116022e+02 -5.044466295330138017e+00
3.891999211102566392e+02 5.084657481774163656e+00 -1.874083014483525460e+02 -5.045149070590688289e+00
4.097669297272946096e+02 4.913543930187064035e+00 -1.874067157477597618e+02 -5.088001860770648754e+00
3.932198880027668793e+02 5.114393336460964612e+00 -1.874063977079145218e+02 -5.044844714437925148e+00
4.200239642176009056e+02 5.152503381739678368e+00 -1.874058387747664653e+02 -5.150630339794487256e+00
4.403363644319444461e+02 5.054437895844059447e+00 -1.874051123793324223e+02 -5.355684345322544004e+00
4.194174859904900927e+02 5.152901899463538271e+00 -1.874050216264505764e+02 -5.146163482434556791e+00
3.988837460309596281e+02 5.135894681686626662e+00 -1.874041478645355596e+02 -5.051573177239156109e+00
4.193811475319824353e+02 5.152747926108477650e+00 -1.874038542965795955e+02 -5.145898889178844193e+00
4.051204118342168954e+02 4.920611250050466623e+00 -1.874025767585473545e+02 -5.068667285601432759e+00
4.403193704700736362e+02 5.047443686791742934e+00 -1.874014553800414546e+02 -5.355467783898574474e+00
4.363051487785345444e+02 5.104437813631911069e+00 -1.874013723583479134e+02 -5.306424486690914044e+00
4.358445585596807632e+02 5.107308196319189086e+00 -1.874009963215775940e+02 -5.301066232169491244e+00
3.918702196002878964e+02 4.975841398873030563e+00 -1.874005300022687948e+02 -5.044476598660271982e+00
4.035793953964086995e+02 4.924282547161439538e+00 -1.873998164230430064e+02 -5.063499245875195065e+00
4.191414218004967438e+02 5.152274432549186045e+00 -1.873996360638259944e+02 -5.144161996782802504e+00
4.377841187744383546e+02 5.091804927781237389e+00 -1.873978720528464521e+02 -5.324004341329003687e+00
3.958918252464583247e+02 5.124628606786925999e+00 -1.873977547739683303e+02 -5.046975687351839213e+00
4.266024405722865254e+02 4.930105259383774197e+00 -1.873977209649577844e+02 -5.205250303653534694e+00
4.037542002955134421e+02 5.145573309877476298e+00 -1.873973994227263518e+02 -5.064054316947117940e+00
3.883893074848979836e+02 5.018780108418599895e+00 -1.873973865889363140e+02 -5.045721420728681572e+00
4.056121486630262893e+02 5.148241217545036719e+00 -1.873964231089266264e+02 -5.070446840586631865e+00
4.116060719015960672e+02 5.153227777174287816e+00 -1.873959125345183168e+02 -5.097211227805685141e+00
4.338704544052897063e+02 4.961230450338240949e+00 -1.873950973967348546e+02 -5.278727780794975288e+00
4.065362067144264984e+02 5.149124861143042686e+00 -1.873946472611789318e+02 -5.073961651915499971e+00
3.997829488184146953e+02 5.136502954384747355e+00 -1.873941778972114207e+02 -5.053411508342629865e+00
3.963472517821877545e+02 5.125567782191120969e+00 -1.873938633482414389e+02 -5.047524767352738806e+00
3.962906896887343464e+02 4.950346076107904558e+00 -1.873935583294937430e+02 -5.047453629874476100e+00
4.352358405884770036e+02 5.108545917193874963e+00 -1.873917676564027204e+02 -5.294069679562064756e+00
4.398897665001503583e+02 5.052975032091987728e+00 -1.873904362635232417e+02 -5.350018190756888892e+00
4.359160722617647821e+02 4.976448308378532026e+00 -1.873895813238609378e+02 -5.301894552550395545e+00
3.975461204255207690e+02 4.945441231171867180e+00 -1.873891671553864455e+02 -5.049228975552422227e+00
3.950198107811665977e+02 5.118886953470449974e+00 -1.873882081133599797e+02 -5.046075405086654087e+00
3.975058757875769970e+02 4.945816037440593504e+00 -1.873880313359842660e+02 -5.049165682547119616e+00
4.081889777704291760e+02 4.917791225877462757e+00 -1.873877754723832822e+02 -5.080804006260398964e+00
3.946666357002788459e+02 4.960150261077495237e+00 -1.873871737524466425e+02 -5.045767246600151523e+00
4.219975035936483891e+02 4.921076653464871775e+00 -1.873869019383949990e+02 -5.165830371994739600e+00
4.373170848802812429e+02 4.989881299680308580e+00 -1.873862884273182203e+02 -5.318391246076692447e+00
4.141961288027267756e+02 5.151997965063482177e+00 -1.873852317799943137e+02 -5.111677749100626222e+00
3.908562025000792914e+02 5.092349377385239961e+00 -1.873847452096108839e+02 -5.044512799195878472e+00
4.096447572973600018e+02 5.150397906833730666e+00 -1.873845165427544828e+02 -5.087421360108809409e+00
4.339825104588192062e+02 5.113217076359051205e+00 -1.873830437838018383e+02 -5.279968550128616656e+00
4.384932079171804276e+02 5.077943317552215952e+00 -1.873830108709852880e+02 -5.332635431082532129e+00
4.187487490845600178e+02 4.917274885601461420e+00 -1.873822474633752222e+02 -5.141349357646816998e+00
4.379505513863293800e+02 4.998448940289446973e+00 -1.873821461759225429e+02 -5.326018386778268443e+00
4.110043241637680467e+02 5.150728538846059301e+00 -1.873816738311608674e+02 -5.094100855634874137e+00
4.393428682459015704e+02 5.060727057971655007e+00 -1.873803959140038842e+02 -5.343150391066370020e+00
4.189205664918296179e+02 5.149344523323168055e+00 -1.873802038261369205e+02 -5.142575100880019789e+00
4.384060072525916780e+02 5.077666712762874290e+00 -1.873800452484608172e+02 -5.331566941078699884e+00
4.233073407350399862e+02 5.144219491447892700e+00 -1.873796725308413045e+02 -5.176479837779401905e+00
4.035667766979922249e+02 4.927359106209449280e+00 -1.873791503027901797e+02 -5.063459485400672477e+00
4.331261520260402449e+02 4.960418207239372990e+00 -1.873783252062806071e+02 -5.270569477364338340e+00
4.136974430760508312e+02 4.915497167814320001e+00 -1.873780402440544322e+02 -5.108756290038319214e+00
3.902592400662423984e+02 4.998325785726069448e+00 -1.873780253360856136e+02 -5.044659605628724286e+00
4.014100000694437540e+02 5.137458830956997957e+00 -1.873775199573407804e+02 -5.057274226657894722e+00
4.298964882536860728e+02 5.128603995292476014e+00 -1.873774718824165859e+02 -5.236843938716151392e+00
4.395136559090063884e+02 5.047495256920427664e+00 -1.873765004880090999e+02 -5.345286713885467833e+00
3.886056607275570514e+02 5.051055944919800034e+00 -1.873764086662179125e+02 -5.045551882584206282e+00
4.047670986907602355e+02 5.143651822485283631e+00 -1.873762784349256663e+02 -5.067427635576598810e+00
4.119279447350884311e+02 5.150115969041350716e+00 -1.873755238589686201e+02 -5.098913749563859454e+00
3.886029000485241340e+02 5.048555377227566865e+00 -1.873754035601147905e+02 -5.045553968953230495e+00
3.971516606517887453e+02 4.949691885528266333e+00 -1.873753821865483928e+02 -5.048626839103654618e+00
4.363710736941741288e+02 5.096165274971204084e+00 -1.873753276061654560e+02 -5.307195950566594433e+00
3.924637333403222215e+02 5.101432331584775604e+00 -1.873744327974781356e+02 -5.044579912854411319e+00
4.273460616778099848e+02 5.135228209178889003e+00 -1.873742841734527076e+02 -5.212134981853879800e+00
3.965793846173936572e+02 5.122146985374665284e+00 -1.873735429404251249e+02 -5.047825463176621064e+00
4.232451031963911419e+02 5.143271767061704303e+00 -1.873735294832900706e+02 -5.175963690822194430e+00
3.908591966897950556e+02 4.993132004463344487e+00 -1.873733485324544574e+02 -5.044512297273900714e+00
3.990642330831072400e+02 5.130470837704716125e+00 -1.873729515692743348e+02 -5.051925237689705916e+00
3.887377769587757825e+02 5.050636625998871310e+00 -1.873722143490603855e+02 -5.045454361738590521e+00
4.350344852823577071e+02 5.104413209261355000e+00 -1.873719114873514116e+02 -5.291776603912292209e+00
4.393234864108097781e+02 5.038477762627672440e+00 -1.873702567993389607e+02 -5.342908431484133303e+00
3.942439988109319984e+02 4.966425860386565638e+00 -1.873701076831023897e+02 -5.045441267157582566e+00
4.112743176458261019e+02 5.148930538934824774e+00 -1.873696966692299668e+02 -5.095484735684341793e+00
3.928216365618774262e+02 5.102126600222243624e+00 -1.873686104084234216e+02 -5.044686648828380804e+00
3.954531421324024336e+02 4.959784726273391620e+00 -1.873676340945648349e+02 -5.046497977423578085e+00
4.267394720992779185e+02 5.135369043661257571e+00 -1.873671193806646897e+02 -5.206508137789169766e+00
4.150320442154559828e+02 5.148939399200734179e+00 -1.873665146288289236e+02 -5.116720386833616629e+00
4.358587522117921367e+02 4.982405053128416306e+00 -1.873661199864327216e+02 -5.301230526543686317e+00
4.391925459075251297e+02 5.039652881853797339e+00 -1.873660329962030744e+02 -5.341276360717078120e+00
3.896983283983050228e+02 5.012190879084909234e+00 -1.873659514349194239e+02 -5.044882297310175900e+00
4.315161002877558190e+02 4.954602684603200302e+00 -1.873646698380854048e+02 -5.253416341964952885e+00
3.923983371840280370e+02 5.097794780436173845e+00 -1.873638151258567746e+02 -5.044564022372989953e+00
4.036633978671140426e+02 5.139255500384694031e+00 -1.873616865220026853e+02 -5.063764989848476894e+00
4.148515365512523658e+02 4.917935458710420704e+00 -1.873607428695843282e+02 -5.115616040925017316e+00
3.932248752063238157e+02 5.102432613175408527e+00 -1.873605905605982116e+02 -5.044846956280822248e+00
3.890632105525244810e+02 5.041668467791187602e+00 -1.873602103411808173e+02 -5.045233575526249403e+00
4.164241907490364270e+02 5.147508177774394511e+00 -1.873599934080800153e+02 -5.125523237271967680e+00
3.955333823611580897e+02 4.961121908300861527e+00 -1.873591998189589845e+02 -5.046581602916820231e+00
3.973781672919332095e+02 4.951736753634169652e+00 -1.873590365739937909e+02 -5.048967633520228482e+00
3.977481763798658676e+02 5.123385145636155436e+00 -1.873590362672015033e+02 -5.049553139007733726e+00
4.273734953698986487e+02 4.938732053191743354e+00 -1.873587024937519914e+02 -5.212391731920403615e+00
3.899078523038519393e+02 5.012896514324521213e+00 -1.873582342864345947e+02 -5.044789505210509617e+00
4.305798263836200590e+02 5.122012710168153404e+00 -1.873569675035634532e+02 -5.243752590687311255e+00
3.923028277739919645e+02 5.094912740011944940e+00 -1.873569385653581492e+02 -5.044542820154925167e+00
3.896386692965313614e+02 5.019440399906153871e+00 -1.873568838418574671e+02 -5.044910814229607077e+00
3.901720572347875873e+02 5.072430751760490963e+00 -1.873561046247213255e+02 -5.044688829215474790e+00
4.307282074093593565e+02 4.952478948102893241e+00 -1.873560851501356410e+02 -5.245268849698253355e+00
4.177787045678966820e+02 4.920080187133271110e+00 -1.873558166777557403e+02 -5.134573614172596834e+00
4.279161373946864728e+02 5.130091273014796727e+00 -1.873550724392429458e+02 -5.217510649646182053e+00
3.970775517568121700e+02 4.953944981659248903e+00 -1.873549723544662697e+02 -5.048518244475932448e+00
4.296359512421532827e+02 5.124827763781459211e+00 -1.873547201416184862e+02 -5.234241960295649143e+00
4.066151072068615235e+02 4.924884415892917922e+00 -1.873541700348917516e+02 -5.074272089762247973e+00
4.387522781566560184e+02 5.047848580026186305e+00 -1.873537467602487823e+02 -5.335821585290116076e+00
3.894647014612066869e+02 5.027863528300637874e+00 -1.873534772276730678e+02 -5.044999274192173644e+00
3.947775971988968990e+02 5.109352188250895210e+00 -1.873532413731871600e+02 -5.045860557472074071e+00
3.918558251912974129e+02 5.089975468849569751e+00 -1.873531117234200849e+02 -5.044475234875116954e+00
4.369116476372445277e+02 5.083287045024921014e+00 -1.873530277139591647e+02 -5.313564616305181509e+00
3.937896625698988942e+02 4.973880059459529157e+00 -1.873518529608510619e+02 -5.045142831931867633e+00
4.233645633116773297e+02 5.139251705956118244e+00 -1.873514459179301923e+02 -5.176955286795475786e+00
4.234777290757168089e+02 4.929232010424988708e+00 -1.873513077434670890e+02 -5.177898070872672065e+00
3.921492157912922494e+02 4.987893618748637792e+00 -1.873499330205873719e+02 -5.044513713422895229e+00
4.381278518916824964e+02 5.063829192075258945e+00 -1.873491737743786985e+02 -5.328171900306347908e+00
4.109440254936565680e+02 4.920636332084368902e+00 -1.873484603663054031e+02 -5.093794387376441968e+00
4.139922840324176150e+02 5.145971117271026962e+00 -1.873478126243404347e+02 -5.110475718931191125e+00
4.211379666934922739e+02 5.141705330719798184e+00 -1.873473602815684842e+02 -5.159085341091276256e+00
3.900607781895691915e+02 5.016980796092303407e+00 -1.873472430018147747e+02 -5.044729011727778989e+00
4.345505591705514234e+02 5.100321256632581957e+00 -1.873467421275863387e+02 -5.286308828759984202e+00
3.934279136509007344e+02 4.978524471605152435e+00 -1.873445089737288356e+02 -5.044943737603547973e+00
3.936179377546745286e+02 4.977132869950407823e+00 -1.873442604908415774e+02 -5.045044062178249966e+00
4.372195190817286061e+02 5.075130641304144596e+00 -1.873430752906206749e+02 -5.317225829729210318e+00
4.378068723296477174e+02 5.065523529586587692e+00 -1.873425877168883460e+02 -5.324279261562010035e+00
4.373466979474407026e+02 5.073009458057213372e+00 -1.873423826005900708e+02 -5.318745463462721368e+00
4.209523404188884683e+02 5.140895825255366702e+00 -1.873413694100084967e+02 -5.157653995837653937e+00
4.113360595225994985e+02 5.144204412042140184e+00 -1.873407534667709626e+02 -5.095803872943363899e+00
3.915123958727526770e+02 4.998038634877743469e+00 -1.873404183761093975e+02 -5.044458732946541346e+00
4.379725782921578343e+02 5.022746491697593463e+00 -1.873390405755700101e+02 -5.326285481945405742e+00
4.355759548091397164e+02 4.988266121126058827e+00 -1.873387196658596849e+02 -5.297967002144041260e+00
4.099402160280179146e+02 5.142923903222187398e+00 -1.873378226539188915e+02 -5.088831909431401179e+00
4.284926948137322711e+02 4.946456264055711038e+00 -1.873374404366459771e+02 -5.223033707425190464e+00
4.319365122240755568e+02 5.111674949594744888e+00 -1.873360068521606081e+02 -5.257830052990876801e+00
4.108550469299952965e+02 4.922593939939074126e+00 -1.873353205561886341e+02 -5.093343886707579315e+00
4.381033934947946591e+02 5.039384736582893431e+00 -1.873334493163442005e+02 -5.327874337819298312e+00
4.060039412029159394e+02 4.929155848403330431e+00 -1.873330797762294821e+02 -5.071909877081772322e+00
4.198652934383868001e+02 4.925701191321305572e+00 -1.873325908143202412e+02 -5.149452419437093198e+00
3.916069484847087665e+02 5.000191132779328029e+00 -1.873323943452254525e+02 -5.044460205476459791e+00
4.104777753985827644e+02 5.142300826488476417e+00 -1.873321108769918339e+02 -5.091456705785816439e+00
4.160064692059065123e+02 4.922374357135697487e+00 -1.873320466299626332e+02 -5.122828775733044182e+00
3.900146470270627788e+02 5.040753787990748691e+00 -1.873319566220253307e+02 -5.044746617125326793e+00
4.066870705215397948e+02 4.928202608789646000e+00 -1.873313024811420746e+02 -5.074556649666740249e+00
3.925820578650254902e+02 5.088411689370847313e+00 -1.873313019853542585e+02 -5.044611501047365998e+00
3.901254174456959731e+02 5.047716270764552426e+00 -1.873301669047407074e+02 -5.044705277289642353e+00
4.004885662856241311e+02 5.126011524789022999e+00 -1.873298155348912815e+02 -5.055001842789844879e+00
4.037911454676191738e+02 4.934641390338482481e+00 -1.873289517565436313e+02 -5.064172652584567835e+00
3.906034084037979710e+02 5.061974516969547366e+00 -1.873285494068241519e+02 -5.044563613510158362e+00
3.922992901401667041e+02 5.084767862181787557e+00 -1.873283662380663088e+02 -5.044542080556358776e+00
3.904570291918781777e+02 5.022982852822086564e+00 -1.873280177390017229e+02 -5.044600662115863443e+00
3.942657923014605785e+02 4.976829017581295922e+00 -1.873274415516374347e+02 -5.045456936495070543e+00
3.902230332213693487e+02 5.034199838528442328e+00 -1.873270916424831114e+02 -5.044671501273180425e+00
4.360480664029224727e+02 5.081417597215025062e+00 -1.873269057190414628e+02 -5.303426903843569740e+00
4.365168256674892291e+02 5.003802663392272976e+00 -1.873259043038997902e+02 -5.308905589427166838e+00
4.153656532238542241e+02 4.923045437763617471e+00 -1.873258285527695080e+02 -5.118783788229255727e+00
4.199346353636224194e+02 4.926894899331870192e+00 -1.873252921220365295e+02 -5.149966383073316223e+00
3.983871421799427708e+02 4.953758600315421035e+00 -1.873250891255737258e+02 -5.050648373038968408e+00
4.375197804598010975e+02 5.056413394317710086e+00 -1.873240344846177834e+02 -5.320820372036980217e+00
3.933352864840975371e+02 4.985298948945423803e+00 -1.873239607422963786e+02 -5.044898250906491910e+00
4.344138733499671048e+02 5.094267337391447548e+00 -1.873239097082496016e+02 -5.284775515218139041e+00
4.232025904814946671e+02 5.134500808830880558e+00 -1.873235191677338207e+02 -5.175611706445891969e+00
4.256202896426132156e+02 5.129706752736191255e+00 -1.873234065407783646e+02 -5.196378423577654004e+00
4.237266109342392610e+02 4.934218377064940597e+00 -1.873233087584660836e+02 -5.179983264233541718e+00
4.377164722489726500e+02 5.034608109188844161e+00 -1.873231677233311245e+02 -5.323187798989588160e+00
3.924148747353339672e+02 4.995086209034183433e+00 -1.873215795773007244e+02 -5.044567935360629640e+00
4.371130395101421300e+02 5.063113054785366884e+00 -1.873204792195199389e+02 -5.315956774200234491e+00
4.079919799580183053e+02 4.927837142085559563e+00 -1.873204050978287398e+02 -5.079951025909292817e+00
4.073963274239306429e+02 4.928842513614349663e+00 -1.873196108696868123e+02 -5.077433523166729579e+00
3.906803050263576438e+02 5.025107365451334296e+00 -1.873194160166978577e+02 -5.044546391423285314e+00
3.980040762232838460e+02 4.956690260085983013e+00 -1.873193348634777067e+02 -5.049978978203838231e+00
3.943924485314963704e+02 5.097701740772345502e+00 -1.873189448783861337e+02 -5.045550454814071273e+00
4.263335560066503831e+02 4.942183715787443532e+00 -1.873187999681586007e+02 -5.202796412200274112e+00
3.907701870187357258e+02 5.056141566240304641e+00 -1.873177068261343265e+02 -5.044528217227295386e+00
4.071554520949687230e+02 5.136718787754070981e+00 -1.873173320148048902e+02 -5.076441767054944876e+00
4.171525440844134778e+02 5.139960908669330308e+00 -1.873170041591544361e+02 -5.130330320131186284e+00
3.953185670692249687e+02 5.102626180720106319e+00 -1.873169041689841947e+02 -5.046361497163738719e+00
4.345362579342785807e+02 5.090689860507856324e+00 -1.873158340062828984e+02 -5.286148172024121905e+00
4.350207258183112344e+02 5.086632689220156323e+00 -1.873155165132937441e+02 -5.291620294547925596e+00
4.268237579339060517e+02 5.125130722894724933e+00 -1.873152632465116483e+02 -5.207284245057055116e+00
3.906067685159823100e+02 5.043563099049467979e+00 -1.873152285936947692e+02 -5.044562828721734782e+00
4.218958718153215841e+02 4.931711900292548023e+00 -1.873147278392619057e+02 -5.165022786928522791e+00
4.124013653976692240e+02 5.140161010040504408e+00 -1.873146530344726841e+02 -5.101467003859972316e+00
4.271023754830195003e+02 4.945586092441884851e+00 -1.873141472098619431e+02 -5.209862960722364988e+00
3.928413113840368851e+02 4.993529554403761672e+00 -1.873135748085024659e+02 -5.044693485775154862e+00
3.923193754404857714e+02 4.999794456637437712e+00 -1.873126225919319552e+02 -5.044546323078993311e+00
4.188756011322918766e+02 4.927511042604499458e+00 -1.873125871690197073e+02 -5.142253574239976643e+00
3.974912657100661022e+02 4.960799909503267102e+00 -1.873118572942216531e+02 -5.049142809764243900e+00
3.953373725585188936e+02 5.101249146070943041e+00 -1.873115934296668570e+02 -5.046380284787049142e+00
4.372585063331450215e+02 5.048886339545958890e+00 -1.873114052280385806e+02 -5.317691231580641720e+00
4.064053355345696446e+02 4.931852410629127270e+00 -1.873111304047559429e+02 -5.073450315302319602e+00
4.368525865097456631e+02 5.061135730613853134e+00 -1.873110178458730672e+02 -5.312865088168797989e+00
4.005813248626709537e+02 4.947561856260618285e+00 -1.873109128816778082e+02 -5.055220567737100268e+00
4.101130989295825771e+02 5.137976658370051020e+00 -1.873084473658188642e+02 -5.089667835400179641e+00
4.205998720067382237e+02 4.930615207495787189e+00 -1.873075299262278577e+02 -5.154960897461052127e+00
3.990476313132256223e+02 5.116665493310429191e+00 -1.873071231134184984e+02 -5.051892499011292337e+00
4.100688529221413887e+02 5.137687123993281979e+00 -1.873069779814626088e+02 -5.089453153723506595e+00
4.051156020096560155e+02 4.935187027696025908e+00 -1.873065867523751535e+02 -5.068650190901251129e+00
4.038938138877967958e+02 5.129374324527423035e+00 -1.873057320809103317e+02 -5.064503370713391739e+00
4.148076398633010058e+02 5.138572636429984186e+00 -1.873044690139607269e+02 -5.115348766423288396e+00
4.089035688399537207e+02 4.929103884612917597e+00 -1.873044664019621166e+02 -5.083983117566759802e+00
4.156360624842939160e+02 5.137953279020862851e+00 -1.873019138669728250e+02 -5.120477607334602332e+00
4.016600954494937810e+02 5.123476035568127251e+00 -1.873018102809056415e+02 -5.057929230450875835e+00
4.369860063404698280e+02 5.036866024102014450e+00 -1.873017174609327071e+02 -5.314446625653210354e+00
3.971326090179612720e+02 4.965027619162893480e+00 -1.873014819760395824e+02 -5.048598785129769340e+00
4.285009067586788092e+02 4.953462299660436940e+00 -1.873008897421238146e+02 -5.223112999339361018e+00
4.249280602074751414e+02 4.941135863400491601e+00 -1.873006632970143244e+02 -5.190276686179897681e+00
4.331565038770141882e+02 5.095241059828020447e+00 -1.872999449386422839e+02 -5.270899336452383288e+00
4.119464565726330534e+02 5.137442542532781431e+00 -1.872999083922072430e+02 -5.099012488772278751e+00
3.995184749863341267e+02 4.953923273366815039e+00 -1.872996282656478400e+02 -5.052848911937723564e+00
4.223606124378255799e+02 5.131361664980633286e+00 -1.872991794560461187e+02 -5.168737723551014795e+00
4.351451402616096971e+02 5.078339523749193951e+00 -1.872979577217126632e+02 -5.293035455890411356e+00
3.975573536287120078e+02 5.108608813406405602e+00 -1.872977075471545163e+02 -5.049246717543827145e+00
4.146926682739304511e+02 4.927130121673265251e+00 -1.872975613011872156e+02 -5.114651120481665814e+00
4.233342475520126982e+02 4.937595529113820270e+00 -1.872973362146856289e+02 -5.176703293789785221e+00
4.297236622345504315e+02 4.959853487194075150e+00 -1.872966034184121895e+02 -5.235115950273375063e+00
4.350474483915162409e+02 5.078439564640785164e+00 -1.872958670382704440e+02 -5.291923911781823087e+00
4.126461683270753156e+02 4.927642331073107229e+00 -1.872953662024925450e+02 -5.102810219822729643e+00
4.363499491255123530e+02 5.020207037594124344e+00 -1.872944774875518306e+02 -5.306948623998003711e+00
4.161515964838675359e+02 5.136437027411883349e+00 -1.872942917297411327e+02 -5.123759738991751078e+00
4.213857053583240599e+02 5.131892518090440447e+00 -1.872942811999214712e+02 -5.161009638585019488e+00
3.952707801122340925e+02 5.095740405920952121e+00 -1.872941813263771849e+02 -5.046314170869132809e+00
4.348045081145546078e+02 4.996796688855358326e+00 -1.872933138997853462e+02 -5.289170521122512625e+00
4.036498185665294045e+02 4.941203660673663123e+00 -1.872922577390897914e+02 -5.063721906591813315e+00
4.130195893246918217e+02 4.928049982296938580e+00 -1.872920446378655299e+02 -5.104889279250278911e+00
4.364785170176979818e+02 5.049961420353961117e+00 -1.872907683604595377e+02 -5.308455700207520778e+00
4.360965467213948727e+02 5.059930916834853853e+00 -1.872897718266656000e+02 -5.303990865107159891e+00
3.916392386892007380e+02 5.049462968526960083e+00 -1.872891645148472151e+02 -5.044461242825535763e+00
4.164798309175068880e+02 4.929136275020143287e+00 -1.872888248775524573e+02 -5.125885574275587331e+00
4.260883877078049977e+02 5.121556572135387064e+00 -1.872885361641039310e+02 -5.200575405907486903e+00
4.363805548907239995e+02 5.029282584371190801e+00 -1.872876408111547448e+02 -5.307306994335569961e+00
3.919628516532478102e+02 5.020369866171347617e+00 -1.872874557303654797e+02 -5.044486668722266920e+00
4.355488869016309081e+02 5.067788472208775374e+00 -1.872871499873923824e+02 -5.297655728937131769e+00
3.965151884196786796e+02 4.972362076025849120e+00 -1.872862721894091749e+02 -5.047740899089131261e+00
3.961774846957108025e+02 5.098240216668857627e+00 -1.872845396832260008e+02 -5.047313761175007407e+00
4.334462016901491097e+02 5.087786280353823187e+00 -1.872835267839927837e+02 -5.274059825251474543e+00
4.322188539427687601e+02 5.095973604160492165e+00 -1.872833136346282004e+02 -5.260820120555780299e+00
3.928407336194827622e+02 5.006780716462782443e+00 -1.872832777180634309e+02 -5.044693283563742803e+00
4.177221032986211071e+02 4.930971416855729927e+00 -1.872829765768506149e+02 -5.134185838229424093e+00
3.953467564273479979e+02 4.981654122708313537e+00 -1.872819575463321371e+02 -5.046389694259629799e+00
4.033680815217900886e+02 5.123433163340052054e+00 -1.872813629744961759e+02 -5.062838892376936961e+00
4.248775138247358427e+02 5.123012993060497955e+00 -1.872812661160434970e+02 -5.189836038499921145e+00
4.108035421331013595e+02 4.930896060565094885e+00 -1.872810611326454477e+02 -5.093084060840920024e+00
3.949870884190050901e+02 5.089482892386097745e+00 -1.872806792042572681e+02 -5.046045485249659457e+00
3.932961030050044542e+02 5.002322949647828310e+00 -1.872797389778958461e+02 -5.044879682931916243e+00
4.361893128486252635e+02 5.037551736416349790e+00 -1.872796718342761721e+02 -5.305071703633099212e+00
4.234029706007554523e+02 4.941184125819335193e+00 -1.872775057196043917e+02 -5.177274883271731909e+00
4.262733930035792014e+02 5.118598318947990222e+00 -1.872769667260878066e+02 -5.202249936555952026e+00
3.948187006357037490e+02 4.988130616314075283e+00 -1.872752365078977164e+02 -5.045895938227318744e+00
4.337326375288599252e+02 5.082302260021152485e+00 -1.872750909481171959e+02 -5.277206261920837527e+00
4.307334084157912457e+02 4.970309311495312521e+00 -1.872747596612818199e+02 -5.245322101382083879e+00
3.929658716429668743e+02 5.066877599978371727e+00 -1.872747323024997286e+02 -5.044739114563667748e+00
3.991984180983135388e+02 5.109466905230408251e+00 -1.872739837527901443e+02 -5.052192490760982757e+00
4.188581677465294320e+02 5.130953091455099369e+00 -1.872736772339911511e+02 -5.142129058056558399e+00
4.129691711330088424e+02 4.930975586399471311e+00 -1.872735310456878608e+02 -5.104606445720121677e+00
4.268546021743877645e+02 5.116154841273314879e+00 -1.872734160824692538e+02 -5.207568723427248081e+00
4.122414513820783100e+02 4.931248902314098181e+00 -1.872733960474476191e+02 -5.100598012750261034e+00
4.039897233133979171e+02 4.943688556775721388e+00 -1.872732007832090915e+02 -5.064814801908097408e+00
3.947428883183167159e+02 5.084955149242036399e+00 -1.872731624245973876e+02 -5.045831024357647188e+00
3.932966000605598538e+02 5.070076671809012225e+00 -1.872723077959801685e+02 -5.044879915963594641e+00
4.314740396127564281e+02 5.096807720767214001e+00 -1.872716904637063919e+02 -5.252977304683299486e+00
4.181378136264511340e+02 4.933248540628530243e+00 -1.872713155458949643e+02 -5.137053355199313387e+00
4.318055783923001059e+02 5.094669707166035622e+00 -1.872709620934247425e+02 -5.256450493052630790e+00
4.123396338792674669e+02 5.132353452430910679e+00 -1.872709066625756122e+02 -5.101130756790858811e+00
4.349612699969447931e+02 5.066464363284225669e+00 -1.872706315172387690e+02 -5.290945436458859952e+00
3.929575542293854937e+02 5.063861499187744641e+00 -1.872702750735078325e+02 -5.044735941570845483e+00
4.336038773854780288e+02 5.081410185064959784e+00 -1.872700341051796045e+02 -5.275789209852295158e+00
4.238027311271575286e+02 4.943589860767587219e+00 -1.872697081035152848e+02 -5.180624246218478390e+00
4.263216199472401513e+02 4.951458930396450242e+00 -1.872687540524961491e+02 -5.202687918862171301e+00
4.355386507698048035e+02 5.053350961677805842e+00 -1.872687377748840731e+02 -5.297538066172935878e+00
3.949688678390808718e+02 4.989056704278450383e+00 -1.872686727147055592e+02 -5.046028946306897467e+00
3.923906549082579431e+02 5.029695264893826234e+00 -1.872682437811212708e+02 -5.044562228932294445e+00
3.956357831516018564e+02 5.089482528881029033e+00 -1.872673076743672880e+02 -5.046690764471072121e+00
4.336813924316537054e+02 4.995304163265999797e+00 -1.872669125073869623e+02 -5.276641772689040444e+00
3.924451989256720026e+02 5.047170215887865297e+00 -1.872667281242679564e+02 -5.044575295873278797e+00
3.968964277805646930e+02 4.975209986097111958e+00 -1.872663566283430896e+02 -5.048258869068588339e+00
4.122607661933561189e+02 5.131151902096599215e+00 -1.872645510781171083e+02 -5.100702617276827944e+00
3.992459804627594622e+02 5.107315340679298821e+00 -1.872645303601457840e+02 -5.052288347608757668e+00
3.930477144858757015e+02 5.015789338111071416e+00 -1.872633100163866402e+02 -5.044771299527186059e+00
3.941398286391992656e+02 4.999712070461376889e+00 -1.872629215186236138e+02 -5.045368081965188267e+00
3.945142023835603027e+02 5.078742081452840118e+00 -1.872625262252320226e+02 -5.045644300156069129e+00
4.190106275104524798e+02 5.128518045115383117e+00 -1.872615597010288297e+02 -5.143220672752680578e+00
4.065493670513382085e+02 5.125197602902745508e+00 -1.872604812604661788e+02 -5.074013319006740907e+00
4.262551667460184035e+02 4.952956224358969095e+00 -1.872600844253133801e+02 -5.202084569329404218e+00
3.945093463494654884e+02 5.077422099568806857e+00 -1.872595903124143604e+02 -5.045640483149900213e+00
4.347097315927298951e+02 5.012565327244906221e+00 -1.872595252551454621e+02 -5.288100537652408839e+00
4.186549883541982240e+02 4.935816217416594931e+00 -1.872592202118985085e+02 -5.140683719161080134e+00
4.319982477911498790e+02 5.089601585155723917e+00 -1.872589566225930469e+02 -5.258482070459455926e+00
3.945046488724865981e+02 5.077026312296402999e+00 -1.872587996966064452e+02 -5.045636796631163712e+00
3.934420656445873874e+02 5.064006800531631214e+00 -1.872587944627181002e+02 -5.044950884458598850e+00
4.341783078973698480e+02 5.069983613441118031e+00 -1.872582395003445583e+02 -5.282144433125453453e+00
3.939320829776572168e+02 5.004882147219573696e+00 -1.872575683793591850e+02 -5.045230585242645560e+00
4.076383387155040054e+02 5.125922192064813920e+00 -1.872564093909479936e+02 -5.078445206366158260e+00
3.928465280505871533e+02 5.031322081030444870e+00 -1.872554094802517284e+02 -5.044695315497135013e+00
4.114279394348760093e+02 5.129055419066041566e+00 -1.872552392242371582e+02 -5.096280632417315104e+00
4.085758256412991045e+02 4.937598148004582299e+00 -1.872550420689346709e+02 -5.082508491099692272e+00
4.190953513881671029e+02 5.127116595256674181e+00 -1.872547118744861336e+02 -5.143829919546790030e+00
3.949692488196322415e+02 5.079463539337534250e+00 -1.872543684953081993e+02 -5.046029291238598447e+00
4.260998943282233995e+02 4.953736941528359417e+00 -1.872535172749967387e+02 -5.200679294781718198e+00
4.274500311349204935e+02 5.109541278456092073e+00 -1.872530677647426387e+02 -5.213109063348655425e+00
4.065101696019710857e+02 5.123543246894829650e+00 -1.872525132300433199e+02 -5.073859564166612657e+00
4.219800290096045501e+02 4.942514276961003539e+00 -1.872518333489584279e+02 -5.165691323785467581e+00
4.036558569195813675e+02 5.117801104334195550e+00 -1.872514125223416670e+02 -5.063741058625782721e+00
3.951203690564926205e+02 5.079349112938497335e+00 -1.872508705567521474e+02 -5.046169099926420820e+00
4.284691643109576944e+02 5.105050064132416132e+00 -1.872500953020261250e+02 -5.222806601883219102e+00
4.335480642087630940e+02 5.072816412996665747e+00 -1.872494486680108707e+02 -5.275176309898084170e+00
3.950749626998647273e+02 5.078301208491776464e+00 -1.872493539029898955e+02 -5.046126465916201731e+00
4.340982435650856246e+02 5.065860005495537166e+00 -1.872492533482997601e+02 -5.281253474735593478e+00
4.066360713239170082e+02 4.941997183618763501e+00 -1.872485006366956952e+02 -5.074354847303827576e+00
4.282895089047133865e+02 5.105259072387823949e+00 -1.872481607568301456e+02 -5.221077414361445790e+00
3.952890590143695704e+02 4.993672394647102664e+00 -1.872480145672213325e+02 -5.046332203179252573e+00
3.982571119231793659e+02 5.098570311333553207e+00 -1.872478665671026761e+02 -5.050416856018136613e+00
4.029015756735491891e+02 5.115159573778326418e+00 -1.872478416998580428e+02 -5.061422329735098202e+00
4.164995783291485054e+02 5.127638424806864492e+00 -1.872474490076950531e+02 -5.126014366606748140e+00
4.346115036634414537e+02 5.020201564552723816e+00 -1.872473404567301998e+02 -5.286994063325320070e+00
4.052339468948933927e+02 4.945318183145519519e+00 -1.872470870309785766e+02 -5.069072556333328095e+00
4.344953133972651358e+02 5.057113160046990963e+00 -1.872466415133273472e+02 -5.285688505871158682e+00
3.937107365371614378e+02 5.015346147624311968e+00 -1.872464119472912785e+02 -5.045096480835689512e+00
4.026936664916965469e+02 5.114241832298421109e+00 -1.872461966518512497e+02 -5.060809303055408215e+00
4.085578576302353326e+02 5.124993706793391723e+00 -1.872461076995086273e+02 -5.082428457589148074e+00
4.128137369955508689e+02 4.935533970689728989e+00 -1.872460282108563376e+02 -5.103738674153743382e+00
3.934360024644300893e+02 5.053025884192699380e+00 -1.872458863743146935e+02 -5.044947816110618710e+00
4.289654847543409346e+02 5.101618673234113999e+00 -1.872448695513982955e+02 -5.227627478489549340e+00
4.253225597927120702e+02 5.114082634298346086e+00 -1.872448663392443962e+02 -5.193738721942541048e+00
4.009665374598843073e+02 4.959467817641572296e+00 -1.872445793339846318e+02 -5.056152926486819688e+00
4.207783691842110443e+02 4.941483208034180841e+00 -1.872445187848473722e+02 -5.156320685027950823e+00
4.000430713807452889e+02 5.105227779004811062e+00 -1.872440669923220469e+02 -5.053982655652512257e+00
3.942506069511713349e+02 5.007982876497307778e+00 -1.872436387563903963e+02 -5.045446005260552091e+00
4.346642905730642497e+02 5.048770866550546188e+00 -1.872434145065382722e+02 -5.287588360833808565e+00
4.084454162119459397e+02 5.124217902274284420e+00 -1.872428386647953005e+02 -5.081929532028182983e+00
4.168573570608419914e+02 4.936978385910571809e+00 -1.872423694192384858e+02 -5.128365420142442233e+00
3.989480950489997326e+02 4.969442212849854990e+00 -1.872423620192172962e+02 -5.051697722066164076e+00
4.347430712287926440e+02 5.041056250821188911e+00 -1.872421461183585336e+02 -5.288476659567566962e+00
3.933296882041900062e+02 5.035219108068707428e+00 -1.872418943810355074e+02 -5.044895573500106423e+00
4.343078551812127444e+02 5.056798506126885862e+00 -1.872418056196079590e+02 -5.283589582844889776e+00
4.262648397671256362e+02 5.110573527672451100e+00 -1.872413342690902880e+02 -5.202172322061334064e+00
4.188344871440532415e+02 4.939188123988622614e+00 -1.872408356274569030e+02 -5.141960048812554973e+00
4.062999273105994007e+02 4.944126368965471308e+00 -1.872405576061662487e+02 -5.073041716958662128e+00
4.019960943588147870e+02 4.956528406807046316e+00 -1.872396576906079133e+02 -5.058834914647116321e+00
4.012630733810446486e+02 4.959389254025045268e+00 -1.872394654772186016e+02 -5.056897035407647678e+00
3.940337562593015832e+02 5.014394619014863608e+00 -1.872393490944112102e+02 -5.045296470493406460e+00
3.946003685192703188e+02 5.005564070124147058e+00 -1.872390633514819740e+02 -5.045713053101466450e+00
4.310498441274389165e+02 4.982518987080398531e+00 -1.872383974809486631e+02 -5.248575281453181418e+00
4.188021085739739533e+02 4.939690469466923695e+00 -1.872377457527008175e+02 -5.141729198746479490e+00
4.273979399274285811e+02 5.105912950003057560e+00 -1.872376108236551033e+02 -5.212620672363080132e+00
3.935272906479507924e+02 5.033464858860903668e+00 -1.872372205493974207e+02 -5.044995028878748400e+00
4.116084732521700289e+02 5.125673575295778051e+00 -1.872372129882147362e+02 -5.097223829456308586e+00
3.948490957787657294e+02 5.003746571838004087e+00 -1.872362642229927872e+02 -5.045922385155101608e+00
4.282111487733903346e+02 4.966371383569039288e+00 -1.872360858288037093e+02 -5.220325834583234403e+00
4.192917840551873496e+02 4.940643094606037344e+00 -1.872360099384925149e+02 -5.145249667737987309e+00
3.950107853984562212e+02 5.002330956238740356e+00 -1.872350483203270244e+02 -5.046067124778741864e+00
3.983431057521090111e+02 4.974854354915218657e+00 -1.872347891090471421e+02 -5.050569472645634939e+00
3.936094147686394535e+02 5.037724481322740644e+00 -1.872346962259793770e+02 -5.045039360542838303e+00
4.026090492922527346e+02 4.955443018364977803e+00 -1.872344508900548874e+02 -5.060563036688315641e+00
4.324065545780902653e+02 5.077181627261549757e+00 -1.872343944602423278e+02 -5.262819429075925370e+00
3.969664301957749331e+02 5.087082392813369935e+00 -1.872342667282423179e+02 -5.048358099717639824e+00
4.011927176368915866e+02 4.960919897427682912e+00 -1.872338838089840465e+02 -5.056718412497806625e+00
3.984171969185380817e+02 5.094738934324762880e+00 -1.872320185431449886e+02 -5.050702512917907505e+00
3.943706629290944647e+02 5.060268603692903433e+00 -1.872317837876968554e+02 -5.045534070989141640e+00
4.065768296173708336e+02 4.945230180471572368e+00 -1.872315232688071660e+02 -5.074121281803754435e+00
4.211297455069661737e+02 5.119856362876372913e+00 -1.872313087972028427e+02 -5.159021758039116001e+00
4.020466393591202632e+02 5.108754424557689688e+00 -1.872306127378619180e+02 -5.058973708128473135e+00
4.076638664478776946e+02 4.943391569613062586e+00 -1.872303783445006786e+02 -5.078552811530630429e+00
3.946821161710446972e+02 5.009823147262109089e+00 -1.872296658361281914e+02 -5.045780071713843462e+00
4.316076498822679355e+02 4.989910977860447794e+00 -1.872295106257819270e+02 -5.254373550141000493e+00
4.255478807536987347e+02 5.109756186627143038e+00 -1.872288965160710461e+02 -5.195734310335736517e+00
4.011125156011052582e+02 5.105203162399821082e+00 -1.872286184483884313e+02 -5.056516367012094726e+00
4.137259641762161095e+02 5.124398249000511107e+00 -1.872277588442865977e+02 -5.108921625817264278e+00
4.029680484151409701e+02 4.955651711826378758e+00 -1.872276515898072375e+02 -5.061620706737500974e+00
4.089604138210504516e+02 4.941919873939941255e+00 -1.872274958761993844e+02 -5.084241735019386255e+00
4.340544157976045767e+02 5.046575154153623899e+00 -1.872272769894946407e+02 -5.280766466538654669e+00
4.221972194199901764e+02 5.117035229103420235e+00 -1.872264801505073422e+02 -5.167425204803197225e+00
4.071882689491710607e+02 4.945124818597741445e+00 -1.872256611067020629e+02 -5.076575992918701985e+00
3.941193803395624400e+02 5.046066845064537176e+00 -1.872244938478080769e+02 -5.045354048454333551e+00
4.074548016685091056e+02 5.119160035528931729e+00 -1.872243297153221988e+02 -5.077676563391680276e+00
3.986145202439675472e+02 5.093393219158691920e+00 -1.872242400865053753e+02 -5.051063821231122297e+00
3.943456416285858950e+02 5.052754359375425608e+00 -1.872239399657048580e+02 -5.045515406592956609e+00
3.959064229173728222e+02 4.997499288076840074e+00 -1.872236003328441427e+02 -5.046992447138367588e+00
4.103883176892056781e+02 5.122142433305519660e+00 -1.872232767810045289e+02 -5.091014670459845348e+00
3.947547152414541074e+02 5.059160248944949423e+00 -1.872215961071963193e+02 -5.045841052342995070e+00
4.299558101064010316e+02 4.980328933268372893e+00 -1.872208704403249442e+02 -5.237438861049598771e+00
4.170834442809299389e+02 4.940932569730769330e+00 -1.872207976705140595e+02 -5.129868321555218103e+00
3.975795731230440424e+02 4.984241161898751216e+00 -1.872202511395903173e+02 -5.049281908543846065e+00
3.948890854917240176e+02 5.060242361550961299e+00 -1.872200075950366340e+02 -5.045957547650093744e+00
4.327437987632702630e+02 5.066220510984088321e+00 -1.872195580330183020e+02 -5.266434714683653873e+00
4.277363733952728353e+02 4.968420030746656835e+00 -1.872184942753090127e+02 -5.215806365297430247e+00
4.225894943374295281e+02 5.114460673925873557e+00 -1.872181464678238001e+02 -5.170588023832017655e+00
4.320570905490279756e+02 5.072911923167691128e+00 -1.872177992037883882e+02 -5.259104461523352647e+00
4.305203417984429848e+02 5.084862466974895412e+00 -1.872171484074029877e+02 -5.243146349954751706e+00
3.947374731881378125e+02 5.018515980612890282e+00 -1.872167752540799484e+02 -5.045826445081420530e+00
4.080726124658788763e+02 5.118023552606758564e+00 -1.872149219393166959e+02 -5.080298932012540014e+00
4.336241526844233931e+02 5.039570027448629475e+00 -1.872144949462038994e+02 -5.276012059840843094e+00
4.146418070113834347e+02 4.940934256465091323e+00 -1.872141745188462778e+02 -5.114343595718907842e+00
4.330532463917555219e+02 5.014974306325755471e+00 -1.872141004104287560e+02 -5.269778132890205136e+00
3.965135073645345756e+02 5.075824722567622516e+00 -1.872140340668547651e+02 -5.047738699127413575e+00
4.331087329013773797e+02 5.055255216895321091e+00 -1.872123497513423729e+02 -5.270380277675846159e+00
4.268584521398634024e+02 5.101027286445154019e+00 -1.872112341553891781e+02 -5.207604249331214241e+00
4.305287648142868306e+02 4.987833723659406360e+00 -1.872105597655321390e+02 -5.243232137503796686e+00
4.247461572649415302e+02 5.107510745163936328e+00 -1.872101158867562276e+02 -5.188694030801433321e+00
4.215555207160615510e+02 5.114564419938899320e+00 -1.872099120083248351e+02 -5.162337923659576333e+00
3.953474595839266499e+02 5.060143604330835210e+00 -1.872097522752626730e+02 -5.046390400260318820e+00
4.213463844820630584e+02 4.949139846301267909e+00 -1.872095954353414982e+02 -5.160703146260197549e+00
4.333129558973753888e+02 5.026983135778189116e+00 -1.872094870705545304e+02 -5.272603445902478647e+00
3.949491956970552451e+02 5.051797562162400723e+00 -1.872092050890776420e+02 -5.046011187045330360e+00
3.948796245903674844e+02 5.049410287603870451e+00 -1.872088411032753470e+02 -5.045949191097834685e+00
3.965450797982193762e+02 4.997544155300477797e+00 -1.872084491985879424e+02 -5.047780140463582477e+00
4.310217687398312023e+02 5.077699984293754021e+00 -1.872080026638750212e+02 -5.248285590412076651e+00
3.953442338127839548e+02 5.013591292087233420e+00 -1.872079663840164585e+02 -5.046387162503528145e+00
3.957442764021561743e+02 5.007559894252036514e+00 -1.872074985182156581e+02 -5.046809406491114203e+00
4.053588052186333925e+02 5.111747389327990554e+00 -1.872072096193939785e+02 -5.069522130373518287e+00
3.958045851675734639e+02 5.007045783371310677e+00 -1.872069397490052722e+02 -5.046876685166004073e+00
4.082228857780439171e+02 5.116372558337324072e+00 -1.872062826479723014e+02 -5.080951846166289698e+00
4.332356877089155773e+02 5.035276402498145565e+00 -1.872050776448334659e+02 -5.271761025570068426e+00
4.085438638361464996e+02 4.946703858758978889e+00 -1.872050738758541399e+02 -5.082366184488770422e+00
3.960983092495830533e+02 5.067267854562339302e+00 -1.872050652701628053e+02 -5.047217924813294232e+00
4.075536745955830611e+02 5.115172557365192496e+00 -1.872050563431774606e+02 -5.078089545367848068e+00
4.088226754056393588e+02 5.116695535332023148e+00 -1.872043358486135958e+02 -5.083616545139259202e+00
4.080441820228464280e+02 4.947790559529462229e+00 -1.872036524534872228e+02 -5.080176069150827978e+00
4.079825482333278615e+02 5.115369183868871517e+00 -1.872031462933474870e+02 -5.079910441576375391e+00
4.035365759133153460e+02 4.959090211559125549e+00 -1.872030297623932427e+02 -5.063364493979023884e+00
3.951256210660166630e+02 5.048748578220715544e+00 -1.872027680777119656e+02 -5.046174065986266832e+00
3.955113980828421631e+02 5.057488584585096980e+00 -1.872027377343838168e+02 -5.046558524016270475e+00
3.999137939995910074e+02 4.974813381003249546e+00 -1.872025201921820496e+02 -5.053696595856635554e+00
3.964545249851533413e+02 5.069611022939296774e+00 -1.872021623251266931e+02 -5.047661977035951431e+00
3.958602092123445573e+02 5.009265636746634165e+00 -1.872019934734298943e+02 -5.046939579211917604e+00
4.300044154178122540e+02 4.987181985036349907e+00 -1.872009196771767279e+02 -5.237926994722895913e+00
4.330141634692717503e+02 5.040345509753302089e+00 -1.872003527528051734e+02 -5.269354483674793421e+00
4.138662047401004429e+02 5.118756099655641378e+00 -1.871999510928858683e+02 -5.109737683677230358e+00
4.227168087751577445e+02 5.110024193044423235e+00 -1.871998214390594057e+02 -5.171623162056903311e+00
4.327260126407380199e+02 5.051073645838244808e+00 -1.871997384056471958e+02 -5.266243304523062996e+00
4.016105000859444658e+02 5.099377296346685462e+00 -1.871996896397833723e+02 -5.057798041791937926e+00
4.041012442279069887e+02 5.106952183903569420e+00 -1.871992837888284384e+02 -5.065179944452109062e+00
4.243525178574611800e+02 4.959335598632857334e+00 -1.871992587081914508e+02 -5.185298716128173169e+00
3.991149351800652312e+02 5.087842956435122410e+00 -1.871985201481163017e+02 -5.052025667490888772e+00
4.028714799497506078e+02 4.962592650973667752e+00 -1.871979677951140104e+02 -5.061332893232937558e+00
3.979494005080651959e+02 4.989251333602918947e+00 -1.871976474032329634e+02 -5.049886557445351087e+00
4.075358329466325813e+02 5.113326639964984821e+00 -1.871968284627264723e+02 -5.078014833989529464e+00
3.968802458411682892e+02 5.071081090944748127e+00 -1.871966159467622788e+02 -5.048236112645120954e+00
3.989981262390915049e+02 5.086510110595932055e+00 -1.871965102890018784e+02 -5.051795302096284246e+00
4.009140255338829775e+02 5.095542036614454595e+00 -1.871956896734014606e+02 -5.056023548141060253e+00
4.027672986530865273e+02 4.963542543988141098e+00 -1.871955991526467642e+02 -5.061025119567332808e+00
4.177364063475586136e+02 4.946309557297562165e+00 -1.871950795061902966e+02 -5.134283749633593352e+00
4.203031083967225072e+02 5.113146878517472516e+00 -1.871944825732950051e+02 -5.152718563625509951e+00
4.013640443460511165e+02 4.970095627555565443e+00 -1.871929237179767256e+02 -5.057155643279691581e+00
4.323254943379872657e+02 5.053087305053699296e+00 -1.871928179531213061e+02 -5.261954881338910539e+00
3.991328499785482222e+02 5.085823304164141412e+00 -1.871922786838059665e+02 -5.052061313211412497e+00
3.981342105981203190e+02 5.079339367813263451e+00 -1.871919100440251782e+02 -5.050202088429295522e+00
4.057117722248676728e+02 4.955208801158893728e+00 -1.871914502413690116e+02 -5.070815057848326646e+00
3.960044380737253391e+02 5.056874160805591600e+00 -1.871914057600705235e+02 -5.047106420041830965e+00
4.324045264926307368e+02 5.049442427866335237e+00 -1.871913035064331439e+02 -5.262797777620799700e+00
4.216880933104316114e+02 5.110051783219155652e+00 -1.871910624162264014e+02 -5.163380129443270405e+00
4.044238238388610966e+02 4.958932457530747406e+00 -1.871909871049462595e+02 -5.066254410084905402e+00
3.966952810729640646e+02 5.004511388133523475e+00 -1.871907945904506789e+02 -5.047980854426733721e+00
3.973499056001004988e+02 4.997702194049096214e+00 -1.871899033481662400e+02 -5.048924380790714928e+00
3.959253702014099190e+02 5.053962689553239684e+00 -1.871897948881577349e+02 -5.047014283715260952e+00
4.058430544974193026e+02 5.108414635550825977e+00 -1.871886063924396524e+02 -5.071304244188326926e+00
4.300059629201555254e+02 4.992226931719037530e+00 -1.871873983538220898e+02 -5.237942546115252895e+00
4.312334985698043397e+02 5.065468678874249342e+00 -1.871869756678137549e+02 -5.250475362371115118e+00
3.959230957181885628e+02 5.020592940572655927e+00 -1.871866817509919372e+02 -5.047011657444937072e+00
4.045567208406822601e+02 4.959651615727175056e+00 -1.871859827182002221e+02 -5.066704969574726825e+00
4.283015540961673082e+02 4.980568933259303499e+00 -1.871859063252942121e+02 -5.221193086160394792e+00
4.100837496203426440e+02 4.948456493385414490e+00 -1.871854500365242302e+02 -5.089525375466777746e+00
4.190204199482637932e+02 5.112782028403769274e+00 -1.871852699987225037e+02 -5.143290994120190973e+00
4.308111612623980591e+02 5.000917462155055837e+00 -1.871851297212390648e+02 -5.246119033204214688e+00
4.013060344131023385e+02 5.093929120419424805e+00 -1.871846659914110091e+02 -5.057006742432538893e+00
3.958153185257114046e+02 5.043148380051419188e+00 -1.871841609810652756e+02 -5.046888758486808513e+00
4.044798058796338864e+02 4.960322184987028926e+00 -1.871840812792454756e+02 -5.066443643599676250e+00
3.963412003065150770e+02 5.016843157169146750e+00 -1.871808764199909092e+02 -5.047517116595991560e+00
4.022495188104486488e+02 4.969312980172157168e+00 -1.871807774763275063e+02 -5.059537511971354817e+00
4.215638960098775669e+02 5.107796013977743854e+00 -1.871804894293873645e+02 -5.162403629430666108e+00
4.227156500190816928e+02 5.105336969130118696e+00 -1.871802932734395881e+02 -5.171613721640084371e+00
4.249411460163111087e+02 5.099271895760291606e+00 -1.871801964941051608e+02 -5.190390872859865112e+00
4.129223941360994559e+02 4.947453887219150914e+00 -1.871800503249399696e+02 -5.104344631676412725e+00
4.000193466066371002e+02 4.981139899167671636e+00 -1.871792186360018206e+02 -5.053929831642175685e+00
4.313023166993483528e+02 5.010694339662125962e+00 -1.871791143348359299e+02 -5.251189619046322754e+00
4.300511285047095953e+02 4.996124375718906663e+00 -1.871789848791760562e+02 -5.238396706191335461e+00
4.004227735053433435e+02 4.979150742352581815e+00 -1.871779701832230671e+02 -5.054848064502988514e+00
4.246707253428751301e+02 5.099348132523410015e+00 -1.871773344548927014e+02 -5.188040264745811037e+00
4.297639088273495531e+02 4.994531929146775795e+00 -1.871766335187890888e+02 -5.235517656622236338e+00
3.969262067978669393e+02 5.059816011585691164e+00 -1.871763003222273198e+02 -5.048300925465555089e+00
4.084567028615230129e+02 4.952849278218121931e+00 -1.871750842633335594e+02 -5.081979464215684139e+00
4.157668342412101197e+02 5.112989758896117287e+00 -1.871747204999297480e+02 -5.121303595867442660e+00
4.009393225878286557e+02 4.977290046930606060e+00 -1.871746569897792938e+02 -5.056085784924617244e+00
4.231819493117322395e+02 4.961320770951783921e+00 -1.871743330371341756e+02 -5.175440977816649024e+00
4.310489899839421923e+02 5.010406992617743249e+00 -1.871739311715658687e+02 -5.248566465086855537e+00
4.301262502686099651e+02 5.069521589749412804e+00 -1.871732845475049771e+02 -5.239153268162238142e+00
4.316667687610232633e+02 5.024991952747239310e+00 -1.871726611609889517e+02 -5.254992837284385487e+00
4.227393641717283685e+02 4.960437210894963478e+00 -1.871725230998989957e+02 -5.171806991276095111e+00
4.009385576511332943e+02 4.978265581569590204e+00 -1.871714158924221181e+02 -5.056083900549207755e+00
4.045837266855983785e+02 4.962960573424299859e+00 -1.871713805133502717e+02 -5.066797090755109423e+00
4.271318805968491574e+02 5.088162765000832088e+00 -1.871713068948760110e+02 -5.210137228567240264e+00
3.965989435438008286e+02 5.020859844938756922e+00 -1.871712799095748778e+02 -5.047851441443127030e+00
3.974428825910516707e+02 5.063097408830230961e+00 -1.871711370920410502e+02 -5.049067461370540855e+00
4.269197864282589308e+02 4.977366218374765339e+00 -1.871706452644999104e+02 -5.208170738730769855e+00
4.146089647663078495e+02 5.112371982748237897e+00 -1.871705439677445781e+02 -5.114145378888168558e+00
3.983081882902798725e+02 5.070942427008985121e+00 -1.871695156303051704e+02 -5.050507270524509984e+00
4.012309706089833981e+02 4.977358906140365136e+00 -1.871692225606263662e+02 -5.056815370930996423e+00
4.310077056521635086e+02 5.056136483259399128e+00 -1.871687593392354074e+02 -5.248140560199358262e+00
4.120069004244587632e+02 5.111381016198261129e+00 -1.871681255841358791e+02 -5.099335509466203398e+00
4.269459416337132325e+02 5.087652471916390695e+00 -1.871670757684860575e+02 -5.208412609338312294e+00
4.106720315966828139e+02 4.951552411564605904e+00 -1.871669840361620345e+02 -5.092423771388155274e+00
4.130086533531433020e+02 4.950192264213985283e+00 -1.871661802183038787e+02 -5.104827874822674971e+00
3.966834761349172140e+02 5.043145705056321759e+00 -1.871655118423493889e+02 -5.047964866293045638e+00
3.975706817282056136e+02 5.008233228380277957e+00 -1.871652794664733506e+02 -5.049267810982603244e+00
4.086934484183814789e+02 5.107539097735285694e+00 -1.871644615555793223e+02 -5.083034490246721049e+00
4.313950209159896758e+02 5.031737577546348206e+00 -1.871640974675829057e+02 -5.252153741080144655e+00
3.992547234518314667e+02 4.991766258944791090e+00 -1.871640440853980749e+02 -5.052306032405088132e+00
3.996178148211042753e+02 5.078276222475475166e+00 -1.871639463799743623e+02 -5.053058089850307688e+00
4.010173002548933709e+02 5.086039315337803401e+00 -1.871637455646638273e+02 -5.056278679455206593e+00
4.281710868284325215e+02 4.987213721229093899e+00 -1.871635532742690486e+02 -5.219942205366852050e+00
4.017488411969723643e+02 4.976529009428674932e+00 -1.871630633453932262e+02 -5.058165581010814371e+00
4.034587338183874294e+02 5.095451889963363179e+00 -1.871625822050867498e+02 -5.063120752421563786e+00
3.967701414369433337e+02 5.030401295529027372e+00 -1.871623388493416371e+02 -5.048083088910186866e+00
3.967572304011729329e+02 5.032497526746601224e+00 -1.871621911215102614e+02 -5.048065352335434852e+00
3.974172074097898530e+02 5.013018949133752677e+00 -1.871617935138466748e+02 -5.049027724815861262e+00
4.294341856332663383e+02 4.998378312603525941e+00 -1.871611941950445441e+02 -5.232239102817358933e+00
4.294295693183682943e+02 4.998461115218825412e+00 -1.871609251602791630e+02 -5.232193402578790398e+00
4.115424512063174802e+02 5.109429738979406110e+00 -1.871607004165886110e+02 -5.096877911398935979e+00
3.975418442331210258e+02 5.012339508285411860e+00 -1.871600200308148771e+02 -5.049222230285733026e+00
4.312075862870352125e+02 5.036300434108543556e+00 -1.871598783912662043e+02 -5.250206741627576612e+00
4.272085185749027119e+02 4.982442168615545341e+00 -1.871595733433362341e+02 -5.210850686349485450e+00
4.212758123479003416e+02 5.103113621846102177e+00 -1.871591384358648895e+02 -5.160154073458716795e+00
4.297799529191340753e+02 5.065115475532396161e+00 -1.871586967134758197e+02 -5.235677912590798400e+00
4.306779214881194093e+02 5.052858861920684674e+00 -1.871585042359033366e+02 -5.244754349994151355e+00
3.991540769231789909e+02 4.994891734277791429e+00 -1.871585003317905489e+02 -5.052103657650292234e+00
4.010476088407459088e+02 4.981737906209274591e+00 -1.871583863927315861e+02 -5.056354082540867267e+00
4.075865232778490963e+02 5.104374114338853019e+00 -1.871583680915005061e+02 -5.078227315541210096e+00
4.147054848441475770e+02 5.109509859710766655e+00 -1.871580010487181198e+02 -5.114728720392328398e+00
3.996253567860131852e+02 4.991483381103410721e+00 -1.871575117717561056e+02 -5.053074076006293325e+00
4.083919253023009333e+02 5.105328835355313899e+00 -1.871570508098723735e+02 -5.081693340169204376e+00
4.231010530311976368e+02 4.965313420447548864e+00 -1.871566797758348741e+02 -5.174772934942947877e+00
4.032116166997230948e+02 5.092730753571592217e+00 -1.871561133106526995e+02 -5.062357450726217678e+00
4.296693855339553352e+02 5.064613501256525652e+00 -1.871558140630714888e+02 -5.234574877123800540e+00
4.016284279037744227e+02 5.086167510620695609e+00 -1.871555168233485347e+02 -5.057845390010320408e+00
3.975423004248376060e+02 5.052235832694980111e+00 -1.871548905487369723e+02 -5.049222949655226778e+00
3.994583898339485586e+02 5.073360829592051147e+00 -1.871548756285632180e+02 -5.052723641834898416e+00
4.043338592070665527e+02 5.095723166174477292e+00 -1.871538902882355728e+02 -5.065952020166423431e+00
3.981420752664467955e+02 5.060338957368926138e+00 -1.871536367552809565e+02 -5.050215713718003485e+00
4.227736862672246616e+02 5.098101813344534605e+00 -1.871528692647636376e+02 -5.172086975262844000e+00
4.114306521988878558e+02 4.953894400877881132e+00 -1.871525539222799353e+02 -5.096294742276218592e+00
4.018914619264279509e+02 4.979061299934977036e+00 -1.871522971111103573e+02 -5.058549719152175328e+00
4.148881784736246914e+02 5.108059202423487655e+00 -1.871519135816431572e+02 -5.115839528311473927e+00
4.264659506054086933e+02 4.980732793198373365e+00 -1.871518534484330019e+02 -5.204002312288152687e+00
4.150479669955588520e+02 5.107989427572992902e+00 -1.871517745734398375e+02 -5.116818210550769130e+00
4.005434828132974303e+02 5.079123760300744195e+00 -1.871515762252363402e+02 -5.055131064908398919e+00
4.053380203055237416e+02 5.097719205321809888e+00 -1.871510604923650476e+02 -5.069447008412784506e+00
4.200438135396827306e+02 4.959058656716148761e+00 -1.871502331927162572e+02 -5.150778157122085865e+00
4.094084022051445686e+02 5.104999718549546373e+00 -1.871501365978439821e+02 -5.086309380048355422e+00
4.296465706483137978e+02 5.006704833181031766e+00 -1.871499821372881627e+02 -5.234347669786294510e+00
4.121588773738419036e+02 4.954001706443402320e+00 -1.871496977126909087e+02 -5.100151909012186735e+00
3.985340775727299842e+02 5.062352277449660320e+00 -1.871495983368973839e+02 -5.050915299982529305e+00
4.299467377897841516e+02 5.055168347643821392e+00 -1.871470384436076984e+02 -5.237347817824537621e+00
4.075784724620162933e+02 4.960724490662289377e+00 -1.871469999219013687e+02 -5.078193523681266086e+00
4.285999862029355540e+02 5.069741133437019265e+00 -1.871469291513815278e+02 -5.224071065960646187e+00
3.998296524676085824e+02 4.994271708260789921e+00 -1.871468634980491856e+02 -5.053512754176973765e+00
3.990561867795993294e+02 5.066029154923600508e+00 -1.871467285669355363e+02 -5.051909361401750509e+00
4.137902929380472870e+02 4.954169104517085920e+00 -1.871464219864649010e+02 -5.109295316733291514e+00
4.091615578369923014e+02 5.103722746617267880e+00 -1.871462111968450870e+02 -5.085163615694494155e+00
4.273110817181560606e+02 5.078091374640842481e+00 -1.871457045460019799e+02 -5.211807891677048055e+00
4.259785922384360219e+02 5.084927805361459718e+00 -1.871456080673470410e+02 -5.199585842580177975e+00
4.269736588823483316e+02 4.985817505334571464e+00 -1.871455262035539704e+02 -5.208669119813100323e+00
4.289519270685099173e+02 5.001698924922608924e+00 -1.871449113175243326e+02 -5.227494935415911037e+00
3.976883892631231561e+02 5.028033066546671037e+00 -1.871439168539993432e+02 -5.049456111074048792e+00
4.017178431610327607e+02 5.082222431135476448e+00 -1.871429116908854553e+02 -5.058082792441870978e+00
4.082303880957178421e+02 4.960426000559828630e+00 -1.871425836475403059e+02 -5.080984597031831029e+00
4.251668832822795139e+02 5.087358526782458590e+00 -1.871425370518281284e+02 -5.192367689793006669e+00
3.986598569317401370e+02 5.008438138749752966e+00 -1.871425159741511663e+02 -5.051148270454968170e+00
3.999158835305443631e+02 4.995622423000810386e+00 -1.871421548273094402e+02 -5.053701184806468127e+00
4.012397479111195935e+02 4.986186131911593655e+00 -1.871419772989675607e+02 -5.056837672310737553e+00
4.020189082293189244e+02 4.981789835150462586e+00 -1.871416469918600001e+02 -5.058897477583805369e+00
4.076158312445447223e+02 5.099886784053887290e+00 -1.871405608400694405e+02 -5.078350473369624751e+00
4.122420964518720439e+02 4.955960447017183412e+00 -1.871404621862922397e+02 -5.100601504726694380e+00
3.991316839145511040e+02 5.004267523019236386e+00 -1.871399677630943472e+02 -5.052058990503280889e+00
4.301729792123381344e+02 5.037519394737997480e+00 -1.871389761138359518e+02 -5.239624625025886218e+00
4.291209548475946463e+02 5.060121045962747033e+00 -1.871387395344209210e+02 -5.229150819300201647e+00
4.001016976503115075e+02 5.070692468382949514e+00 -1.871385983073142825e+02 -5.054113819034336430e+00
4.095955140765150873e+02 5.102348945108998279e+00 -1.871385653020574011e+02 -5.087188483108444181e+00
4.049314333434440414e+02 4.970315607108436673e+00 -1.871378238987992972e+02 -5.068000174794971002e+00
4.131650761366452116e+02 5.104463150443078412e+00 -1.871369221893445740e+02 -5.105709143393974081e+00
4.077636109813115581e+02 4.962727701377604106e+00 -1.871369013022381864e+02 -5.078974887838842101e+00
3.992248274767024441e+02 5.061977753472077346e+00 -1.871368212683379397e+02 -5.052245643134054554e+00
4.204458384227995680e+02 4.963285443355713866e+00 -1.871358663583333453e+02 -5.153794157003420473e+00
4.233000768708154737e+02 4.971468743079691777e+00 -1.871356829205956842e+02 -5.176419545155001245e+00
4.205613661066951181e+02 5.098203967900108324e+00 -1.871349773447480231e+02 -5.154668650752594949e+00
4.028707253332204914e+02 4.979603002414741297e+00 -1.871349116933131427e+02 -5.061330653750835573e+00
4.152234563716978073e+02 5.103856222549053356e+00 -1.871348048149219778e+02 -5.117900736250921234e+00
3.990851525340298167e+02 5.058632302638105926e+00 -1.871341439380688598e+02 -5.051966593259417770e+00
3.997366176896713910e+02 5.065370930606746036e+00 -1.871340262808102466e+02 -5.053311632551165111e+00
3.984110649724517543e+02 5.021562728449215918e+00 -1.871329362155421734e+02 -5.050691447836077153e+00
4.206958223533695787e+02 4.964583076717564047e+00 -1.871329074038562226e+02 -5.155690811528632622e+00
4.005711069484127620e+02 4.994482391755813211e+00 -1.871327198454874008e+02 -5.055196363813446503e+00
3.983278139786517613e+02 5.042727981673112758e+00 -1.871324676661979822e+02 -5.050542192650087969e+00
4.073608169513593111e+02 4.964897010865120031e+00 -1.871317642264504570e+02 -5.077286364243420280e+00
4.294821035666130342e+02 5.048705114252952875e+00 -1.871317203703886491e+02 -5.232713805577531296e+00
3.992719953468783274e+02 5.059105961092380532e+00 -1.871315807838318221e+02 -5.052341027597385015e+00
4.187679685600683683e+02 4.961131894660764985e+00 -1.871315505298314577e+02 -5.141486086426568569e+00
4.198978475610259693e+02 4.963362497191499578e+00 -1.871307857724450230e+02 -5.149693554919759997e+00
4.288063426737176087e+02 5.008531876062476407e+00 -1.871306161560499959e+02 -5.226074692038304548e+00
4.085612108224920576e+02 5.098464455381614968e+00 -1.871291137730383696e+02 -5.082443387056936324e+00
4.199105778980256218e+02 5.097782867406448482e+00 -1.871290437777632008e+02 -5.149787926528628823e+00
4.148871240231256365e+02 4.958141594971302801e+00 -1.871289469212757695e+02 -5.115833092082178624e+00
4.260102202675903982e+02 5.078679182111454971e+00 -1.871287282180556133e+02 -5.199870576696289604e+00
4.176116600515060782e+02 5.100775912593221051e+00 -1.871286844278756405e+02 -5.133431597745902408e+00
4.084064748277075410e+02 4.963477022810242723e+00 -1.871284026748365079e+02 -5.081757510411137879e+00
4.285111523565750531e+02 5.006766964935153830e+00 -1.871276946996384822e+02 -5.223211952233466349e+00
4.200791356954484854e+02 5.097120712101314233e+00 -1.871276863377947564e+02 -5.151041454497168104e+00
4.018686402107851450e+02 5.077139066627483821e+00 -1.871273691474800103e+02 -5.058487893816652203e+00
4.278437830596413392e+02 5.065987719448891369e+00 -1.871272381344629423e+02 -5.216823667455613212e+00
4.210187598218204812e+02 5.095105933392441777e+00 -1.871270459473177823e+02 -5.158165115871820916e+00
4.257134051268659505e+02 4.984932710237634623e+00 -1.871269934141317037e+02 -5.197208743610126191e+00
4.002263978754647269e+02 5.000162408732460761e+00 -1.871269215624309652e+02 -5.054395791548963679e+00
4.087301972058029946e+02 4.963354541372051898e+00 -1.871263955914390351e+02 -5.083199568012375380e+00
4.294963832171504237e+02 5.029118185858312273e+00 -1.871260901246763524e+02 -5.232855383953153527e+00
4.036138325045612305e+02 5.084029878838967953e+00 -1.871240357777875261e+02 -5.063607965813521794e+00
3.994454026312397446e+02 5.010834500421208482e+00 -1.871239402285147833e+02 -5.052696688964357641e+00
4.293701536260094258e+02 5.030809846007381125e+00 -1.871233194288792561e+02 -5.231605700148304727e+00
4.009405902139272371e+02 4.996180220583575249e+00 -1.871224178799191691e+02 -5.056088907981270530e+00
3.989004852641795651e+02 5.043346260794517200e+00 -1.871221338333163260e+02 -5.051605471326449326e+00
4.291604151085813328e+02 5.023373725253178712e+00 -1.871221251306227487e+02 -5.229538466073477387e+00
3.991487230827550547e+02 5.048888409877106298e+00 -1.871217045241900792e+02 -5.052092966485315806e+00
4.234735020706660293e+02 5.086828613512041741e+00 -1.871216358116732863e+02 -5.177862795599737389e+00
4.252080623552863585e+02 4.984073416280264013e+00 -1.871215999442891587e+02 -5.192729735748263131e+00
4.187450225212730857e+02 5.097561218807022065e+00 -1.871215392849568389e+02 -5.141322857756610354e+00
4.289817301222597052e+02 5.019603357318609405e+00 -1.871213704318222142e+02 -5.227786360145062261e+00
4.167811490555707223e+02 5.099471090752089708e+00 -1.871208229193202328e+02 -5.127861838157186547e+00
4.117168204904295408e+02 5.099775279174100007e+00 -1.871208176061245467e+02 -5.097793972843684962e+00
3.988599529462726423e+02 5.028412516856980652e+00 -1.871208161148777549e+02 -5.051527400388384770e+00
4.002403823781909864e+02 5.003354916098046168e+00 -1.871207713083515785e+02 -5.054427666431333677e+00
4.203740412404217182e+02 5.094635518543086050e+00 -1.871206969159457572e+02 -5.153252438972978133e+00
4.200317943095865303e+02 5.095137505055497229e+00 -1.871201854160809148e+02 -5.150688637982138829e+00
3.994283765560940083e+02 5.014777218774821854e+00 -1.871195195244990259e+02 -5.052661420740649056e+00
3.996728033345245876e+02 5.011644563606480141e+00 -1.871186558898810688e+02 -5.053174985473175340e+00
4.007791297100902739e+02 5.065948321789784714e+00 -1.871185145340556062e+02 -5.055694492133804729e+00
4.072131425480299640e+02 5.093015060040457342e+00 -1.871184833524185365e+02 -5.076677916928868051e+00
4.205412919423753237e+02 4.967971018236292835e+00 -1.871182325841227794e+02 -5.154516448113874993e+00
3.994770503558508494e+02 5.050514583832971027e+00 -1.871174747110614760e+02 -5.052762445840353500e+00
4.193392017788739849e+02 5.095401715709612311e+00 -1.871168741463930871e+02 -5.145593895714568156e+00
3.997161220649879851e+02 5.012589925064081520e+00 -1.871166909398348821e+02 -5.053267628962722746e+00
4.282515106732207073e+02 5.011132099299424603e+00 -1.871166498776428853e+02 -5.220712759727215158e+00
3.995281545418986866e+02 5.015882189713684269e+00 -1.871165065361123538e+02 -5.052869180733626564e+00
4.251093632608303778e+02 4.985447334647543194e+00 -1.871162306992577555e+02 -5.191862715233463987e+00
4.151971608558230287e+02 5.099107336010811231e+00 -1.871160910292904589e+02 -5.117738017499130265e+00
4.042067105545352774e+02 4.980054900216106084e+00 -1.871142798805542498e+02 -5.065528249345532252e+00
4.169869955961617052e+02 5.097527266081539388e+00 -1.871141162998616210e+02 -5.129225553011879768e+00
4.045856951990829771e+02 4.978565228195004799e+00 -1.871139298168515381e+02 -5.066803813106792731e+00
3.992483295001648571e+02 5.038949048108454676e+00 -1.871138486352290897e+02 -5.052293097141418166e+00
4.288221547855678750e+02 5.038851148515528067e+00 -1.871138439819758901e+02 -5.226228678763081170e+00
4.007008565246721901e+02 5.002690754621220925e+00 -1.871137670950531060e+02 -5.055505735007025159e+00
3.992271430102373984e+02 5.029754106837830641e+00 -1.871136441085468221e+02 -5.052250312131661758e+00
4.038631510914740375e+02 5.081389059673421471e+00 -1.871136239539202393e+02 -5.064404310817587351e+00
4.154080564370896695e+02 5.098376627328934596e+00 -1.871136064347259946e+02 -5.119048136479443123e+00
4.034326969215661052e+02 5.079498797622086670e+00 -1.871134616857931405e+02 -5.063039577834759442e+00
4.004712530816784692e+02 5.005811190058329530e+00 -1.871125518927094618e+02 -5.054961266894133054e+00
4.285935432755729266e+02 5.043823696744115459e+00 -1.871121164441136386e+02 -5.224008687023174780e+00
4.278554917010768577e+02 5.009195931675932911e+00 -1.871120834054554223e+02 -5.216934744749596398e+00
4.001729080180330698e+02 5.010424789019817915e+00 -1.871111422356562741e+02 -5.054274343072781228e+00
3.995501619032360168e+02 5.022022733166978448e+00 -1.871110088140239611e+02 -5.052915354707453233e+00
4.271159534050066782e+02 5.062931774365384108e+00 -1.871104131565151363e+02 -5.209989147483764960e+00
3.994528699580895363e+02 5.027297439751528429e+00 -1.871101845837945916e+02 -5.052712180833020206e+00
4.194274423629539683e+02 5.093303525337248949e+00 -1.871099525036052853e+02 -5.146236038475868746e+00
3.995677389661169627e+02 5.023311720053985852e+00 -1.871099052708387660e+02 -5.052952324200314926e+00
4.274357517813456866e+02 5.006055462198145456e+00 -1.871093251103999933e+02 -5.212975114106527030e+00
4.150109596387359261e+02 4.962951557419281734e+00 -1.871087749780257354e+02 -5.116590952754481947e+00
4.151907378380012119e+02 4.963293133517511890e+00 -1.871076609606832903e+02 -5.117698298775428256e+00
4.284142300260401726e+02 5.027021711587014607e+00 -1.871066340573246691e+02 -5.222276964024044510e+00
4.028794099478276394e+02 4.989719698400148395e+00 -1.871061380350066656e+02 -5.061356436144812676e+00
4.049256715255315271e+02 5.082631195023628479e+00 -1.871057007243262831e+02 -5.067979981488774044e+00
4.006481479042610090e+02 5.056742879846003902e+00 -1.871055118210512944e+02 -5.055379528176297654e+00
4.179972633194615241e+02 4.966452407642291789e+00 -1.871053219551352527e+02 -5.136078810376553783e+00
4.152510159166244534e+02 5.096135230607488076e+00 -1.871050465085046142e+02 -5.118071470596522232e+00
4.278500083020594502e+02 5.015402236640583489e+00 -1.871045110434301364e+02 -5.216882720500354509e+00
3.997881923137888407e+02 5.026482388512874877e+00 -1.871044448618178251e+02 -5.053422847009909624e+00
4.059070610218230968e+02 5.085361925684781070e+00 -1.871043709040479257e+02 -5.071544377574892515e+00
4.071681735028538469e+02 4.972758403362454338e+00 -1.871041523845782706e+02 -5.076493766164675847e+00
4.255590566131217543e+02 4.993052812669787954e+00 -1.871037147106222562e+02 -5.195833635887885826e+00
4.194333389643022088e+02 4.969387234572673506e+00 -1.871036909149046323e+02 -5.146279021550671295e+00
4.068434436902243192e+02 5.087532240180012266e+00 -1.871031660975390878e+02 -5.075179645385101246e+00
4.280548706202428093e+02 5.043999362144333531e+00 -1.871029447431436665e+02 -5.218831700498697046e+00
4.000415186507897829e+02 5.023313887422775181e+00 -1.871014321556366724e+02 -5.053979193954332594e+00
4.281634786920214992e+02 5.034399198718654489e+00 -1.871012662718022739e+02 -5.219869397933668331e+00
4.050910310553717864e+02 4.980772953894494037e+00 -1.871007238150081378e+02 -5.068562956952953336e+00
4.058835873024219154e+02 4.977824384392933510e+00 -1.871005787994559455e+02 -5.071456187023121842e+00
4.175194344003029983e+02 5.093058849475556649e+00 -1.870998427807330700e+02 -5.132804208197677021e+00
4.176550057152054478e+02 5.092835630413818926e+00 -1.870995903230707427e+02 -5.133727234999825306e+00
4.237798742266780891e+02 4.984681104197070667e+00 -1.870995891677843872e+02 -5.180431617247461595e+00
4.053620519459542493e+02 5.081709392821360360e+00 -1.870987305806657446e+02 -5.069533875053211069e+00
4.077349738998391331e+02 4.972932342196788369e+00 -1.870983605880939820e+02 -5.078853442203328683e+00
4.257885978500632973e+02 5.066665096627618325e+00 -1.870982497862809169e+02 -5.197880896066705780e+00
4.005925909665808717e+02 5.049721713317423699e+00 -1.870980895143092937e+02 -5.055247286169323395e+00
4.000940286513877595e+02 5.031649175550365172e+00 -1.870979646922011455e+02 -5.054096610340536699e+00
4.001544840764314586e+02 5.036848107892338611e+00 -1.870973974428632118e+02 -5.054232684493221051e+00
4.139438773693702842e+02 5.094209778394104049e+00 -1.870972828802936760e+02 -5.110191868327447651e+00
4.180251991892587853e+02 4.968643333957565744e+00 -1.870971826545168426e+02 -5.136272101004902169e+00
4.268691004870768211e+02 5.007995363166756420e+00 -1.870967648820357851e+02 -5.207702528062338132e+00
4.203682806130888707e+02 5.087240148015197860e+00 -1.870958323095310334e+02 -5.153209032676731027e+00
4.105731296824690162e+02 4.968507354273445920e+00 -1.870949226525136453e+02 -5.091930177355891374e+00
4.010210221279593839e+02 5.052933338051640355e+00 -1.870948330563259958e+02 -5.056287925988556253e+00
4.010698109782659913e+02 5.053495626441460331e+00 -1.870947550349583537e+02 -5.056409470169546339e+00
4.253087109433637920e+02 5.067932679240040095e+00 -1.870944377681457240e+02 -5.193616499785320251e+00
4.263192188965749096e+02 5.060282760598186158e+00 -1.870942351069902543e+02 -5.202666098898443892e+00
4.049593331246327921e+02 4.983645650636491453e+00 -1.870939313087998812e+02 -5.068098077047608285e+00
4.240512443138541130e+02 4.988219587789314957e+00 -1.870937311108896495e+02 -5.182727418006158437e+00
4.012123949905742961e+02 5.010472180679071741e+00 -1.870931987903136644e+02 -5.056768240280961280e+00
4.272340911297046091e+02 5.016241987020899629e+00 -1.870930745601508818e+02 -5.211089093970806552e+00
4.004491426393446432e+02 5.038780170253202684e+00 -1.870930400003910847e+02 -5.054909561752405800e+00
4.110695675971201126e+02 5.091599461761098233e+00 -1.870929564721596421e+02 -5.094433524519874190e+00
4.007681744386494529e+02 5.046785887193943942e+00 -1.870926250360534766e+02 -5.055667977072062058e+00
4.024088475962951179e+02 4.999074791545165652e+00 -1.870924662694532117e+02 -5.059987818921044322e+00
4.011848033728606424e+02 5.052981988436541450e+00 -1.870923823520691087e+02 -5.056698400176936836e+00
4.143744060056976650e+02 4.967137040667922498e+00 -1.870917373251263029e+02 -5.112737902336933260e+00
4.139099011901545282e+02 4.967228946063169559e+00 -1.870913188721169433e+02 -5.109993001530090950e+00
4.237144367310693269e+02 5.074933443106361075e+00 -1.870911707599718454e+02 -5.179880889721683701e+00
4.007480594193506818e+02 5.042712843074469653e+00 -1.870900490516990544e+02 -5.055619374213029538e+00
4.083711189428637454e+02 5.086681187659876535e+00 -1.870896181988723868e+02 -5.081601670344475075e+00
4.052877280521760781e+02 5.077854018353003873e+00 -1.870889000838340905e+02 -5.069265705887825213e+00
4.186230475874335752e+02 5.088268992147606085e+00 -1.870885999040414447e+02 -5.140457485008014693e+00
4.080573818969500053e+02 4.975134564319846575e+00 -1.870881415983064358e+02 -5.080233086498153305e+00
4.233846780044695493e+02 4.987065601017327765e+00 -1.870880206516190185e+02 -5.177122618074600169e+00
4.080854009943400342e+02 4.975114054491428739e+00 -1.870879785019080259e+02 -5.080354266741133884e+00
4.098999318640213687e+02 5.088734482369708267e+00 -1.870879308782795363e+02 -5.088638247425176786e+00
4.264430250679781693e+02 5.054496820065258689e+00 -1.870876660990395806e+02 -5.203793170329741535e+00
4.219186767604857664e+02 4.981215786451718586e+00 -1.870872102711478533e+02 -5.165203764695760924e+00
4.027676929057708435e+02 4.999396481705123740e+00 -1.870864309885614034e+02 -5.061026278933880462e+00
4.128434071391719158e+02 5.090651192444522799e+00 -1.870856830784869942e+02 -5.103903832350028758e+00
4.159605526390228647e+02 4.969934126885382497e+00 -1.870839020816187883e+02 -5.122535374586576040e+00
4.205511382172945218e+02 5.082793188985509580e+00 -1.870835733272315906e+02 -5.154591089588095087e+00
4.117292305499194072e+02 5.089309417952372350e+00 -1.870833324921699159e+02 -5.097859472450839924e+00
4.265682474873992192e+02 5.015264928455832383e+00 -1.870830867497401186e+02 -5.204937203899981490e+00
4.032568040980825117e+02 4.997509867745026035e+00 -1.870830101563093422e+02 -5.062495836010661776e+00
4.186891990595426591e+02 5.086197214328352700e+00 -1.870823351094038287e+02 -5.140926326444023253e+00
4.085681507266049266e+02 4.975973488894399388e+00 -1.870813419331271064e+02 -5.082474295016851329e+00
4.185837794906812519e+02 4.974147938448735040e+00 -1.870810297124466786e+02 -5.140179716794347264e+00
4.115950373732279672e+02 4.971204464060031469e+00 -1.870809275043106368e+02 -5.097153340875554051e+00
4.042241871878382540e+02 4.992426442094525463e+00 -1.870807310966389707e+02 -5.065586246698395634e+00
4.263247096182527685e+02 5.049905631174383736e+00 -1.870806164329171679e+02 -5.202715998996317204e+00
4.266199249577138630e+02 5.044924119501070336e+00 -1.870805921420964921e+02 -5.205410522843972210e+00
4.013268016921857111e+02 5.041841208801082885e+00 -1.870804430625135240e+02 -5.057059947297673830e+00
4.022703775412217624e+02 5.055944755111491773e+00 -1.870804139068184213e+02 -5.059596087573289935e+00
4.120455139432800138e+02 5.088632040164871029e+00 -1.870803521438929238e+02 -5.099542364831813224e+00
4.268655390303191552e+02 5.028708438301724648e+00 -1.870799376990974565e+02 -5.207669654366958056e+00
4.266375826444270842e+02 5.043036429208577864e+00 -1.870795593349983506e+02 -5.205572411065698013e+00
4.266486515807632713e+02 5.042633441345074630e+00 -1.870794766038905266e+02 -5.205673934165901962e+00
4.228311397164708296e+02 4.987832820237476206e+00 -1.870792476735470586e+02 -5.172556342342507385e+00
4.225984894942379242e+02 4.986816852945079148e+00 -1.870791571215123668e+02 -5.170661020648782191e+00
4.061359235216335719e+02 4.984182886792027922e+00 -1.870788463305985090e+02 -5.072411747955042571e+00
4.242662860156028160e+02 5.066196446923376229e+00 -1.870780324451009449e+02 -5.184560328046072364e+00
4.053209238960582184e+02 4.987953161459754092e+00 -1.870779581373025735e+02 -5.069385302154129747e+00
4.089314065994718703e+02 4.976717676371148258e+00 -1.870762874382605787e+02 -5.084109660673847841e+00
4.239522234942649561e+02 4.995202176602193234e+00 -1.870759901085889112e+02 -5.181887471265950396e+00
4.045253027147913372e+02 4.992829773680705685e+00 -1.870759227014352177e+02 -5.066598036940722416e+00
4.014511848242492533e+02 5.034110071498783867e+00 -1.870758541931857906e+02 -5.057380967431353902e+00
4.262409058523340377e+02 5.018392568106609275e+00 -1.870751682395705586e+02 -5.201955240391593627e+00
4.065608425516827538e+02 5.076983023591794542e+00 -1.870749697270367733e+02 -5.074058408371351803e+00
4.088322516416153007e+02 4.977494807603198623e+00 -1.870745201822857950e+02 -5.083659851185429623e+00
4.250092481991674163e+02 5.003894832114425206e+00 -1.870742227582889825e+02 -5.190985853558469643e+00
4.138526212077732112e+02 5.086949689086209148e+00 -1.870727393759146082e+02 -5.109658416787085322e+00
4.182186059258591513e+02 5.083770750654600157e+00 -1.870725692457910441e+02 -5.137615884765710739e+00
4.024924307943058466e+02 5.010911982154936162e+00 -1.870725542948427744e+02 -5.060226697471890134e+00
4.109498301158924960e+02 4.974405823685107642e+00 -1.870724175524015891e+02 -5.093823848117372322e+00
4.059573095140075338e+02 4.987330367055136549e+00 -1.870723476746541110e+02 -5.071733644110014261e+00
4.151199594643708224e+02 4.973020479816966599e+00 -1.870713016576445398e+02 -5.117261331781086220e+00
4.171651518328868065e+02 4.974946191195487977e+00 -1.870708250522858975e+02 -5.130414749470596725e+00
4.030948468518706704e+02 5.056837052386387477e+00 -1.870706710589385295e+02 -5.062002313825163746e+00
4.034036347974002865e+02 5.059044321586253723e+00 -1.870701172956281937e+02 -5.062949180530222471e+00
4.158183609409778683e+02 4.973858782222036368e+00 -1.870698566758301524e+02 -5.121630277701620493e+00
4.149193316808110126e+02 4.973398084566800215e+00 -1.870697445833343977e+02 -5.116029814387264452e+00
4.184738892421763126e+02 4.977430152626101112e+00 -1.870696590915916317e+02 -5.139404532126460090e+00
4.189841820421066245e+02 5.081065324793129001e+00 -1.870685253395373877e+02 -5.143030887845656096e+00
4.177575780619731631e+02 5.082645862691141048e+00 -1.870671798151257690e+02 -5.134428778439552588e+00
4.029270933737655582e+02 5.052487398972634658e+00 -1.870670629697980871e+02 -5.061498346753151800e+00
4.109336274179404995e+02 5.083109410249744720e+00 -1.870661891997950477e+02 -5.093741635037525306e+00
4.032185936766591681e+02 5.053945062919368070e+00 -1.870651069716505788e+02 -5.062378782756018047e+00
4.049825569525441438e+02 4.995328889601036160e+00 -1.870648069497608503e+02 -5.068179725991362794e+00
4.181107294948748745e+02 5.081183608915035954e+00 -1.870644523269820070e+02 -5.136865158782122798e+00
4.180906317287336265e+02 4.978696733895223048e+00 -1.870634842673089224e+02 -5.136725631466416253e+00
4.029178352926763864e+02 5.013964281093509889e+00 -1.870629597435352878e+02 -5.061470747362547762e+00
4.222451301279843960e+02 5.069224101222208567e+00 -1.870629141473204413e+02 -5.167809344429577401e+00
4.233863542602481402e+02 4.999100582297044681e+00 -1.870609602445855160e+02 -5.177136567375460352e+00
4.162801384728131211e+02 4.977092967066751861e+00 -1.870606180822685189e+02 -5.124588901344960590e+00
4.044967272054495879e+02 5.060721456631475768e+00 -1.870599955708032383e+02 -5.066501002957739530e+00
4.028710519372860972e+02 5.018792113403987898e+00 -1.870594054130144457e+02 -5.061331622998347157e+00
4.080207594465210832e+02 5.075064977706701619e+00 -1.870588988803368125e+02 -5.080075006397147597e+00
4.184426089734927245e+02 5.078636799651118139e+00 -1.870588757456246753e+02 -5.139184451983822122e+00
4.033783181657202590e+02 5.012659519936323527e+00 -1.870579034582856650e+02 -5.062870613172924195e+00
4.159655755297203541e+02 5.081279367120016488e+00 -1.870575176743742247e+02 -5.122567443428922118e+00
4.133128743983903632e+02 5.081673071894163840e+00 -1.870568687299630142e+02 -5.106547689790047251e+00
4.035281923438359399e+02 5.050075681584645260e+00 -1.870565725903798295e+02 -5.063338167101198550e+00
4.101861370562766069e+02 4.980709437455120181e+00 -1.870563229708768347e+02 -5.090023334305799452e+00
4.032226412826328215e+02 5.045380752294812865e+00 -1.870559897286184992e+02 -5.062391164089536488e+00
4.061787588829722608e+02 5.067333344338226908e+00 -1.870555930103760147e+02 -5.072575609231807725e+00
4.251395620784221023e+02 5.037655344686568171e+00 -1.870552806801561303e+02 -5.192127726290117096e+00
4.158239965529982101e+02 5.080482575879482710e+00 -1.870549302615038130e+02 -5.121666049799327602e+00
4.190669462771599569e+02 5.075654914740917789e+00 -1.870542697530335658e+02 -5.143625450513068742e+00
4.207463416446324231e+02 5.071039078575783066e+00 -1.870541995632667636e+02 -5.156076087783920237e+00
4.150296002688870658e+02 4.978274831074253726e+00 -1.870541520474532433e+02 -5.116705377980345304e+00
4.150319788302419965e+02 4.978530049441292960e+00 -1.870533738906959798e+02 -5.116719985267275561e+00
4.038499168841801179e+02 5.011389502825092102e+00 -1.870530032518571204e+02 -5.064361631909183536e+00
4.053539642905113283e+02 5.061906075057072130e+00 -1.870529643928301766e+02 -5.069504623956469835e+00
4.241013879532340525e+02 5.010305261080135075e+00 -1.870527457243880178e+02 -5.183153738808256250e+00
4.032488417899475053e+02 5.022175653289458808e+00 -1.870520516658283725e+02 -5.062471412961933481e+00
4.158170937605651147e+02 5.079333401957030425e+00 -1.870516682738446548e+02 -5.121622235404053036e+00
4.170558843025825695e+02 5.078065288730019944e+00 -1.870515155910992178e+02 -5.129684404247812246e+00
4.242438796914861996e+02 5.048760704815442146e+00 -1.870515154204400119e+02 -5.184368784281732090e+00
4.108212393293234754e+02 5.077734540230653515e+00 -1.870512917736849090e+02 -5.093173259681169185e+00
4.156954962188912077e+02 4.979698208318869668e+00 -1.870510598797043542e+02 -5.120852453030360074e+00
4.180730194224702245e+02 4.983161840901164652e+00 -1.870503429340741093e+02 -5.136603445948297875e+00
4.177331738836928139e+02 5.076567324399772652e+00 -1.870500661644386753e+02 -5.134261617158974111e+00
4.197634378362436678e+02 5.072231804035273406e+00 -1.870500260992305641e+02 -5.148699739294467115e+00
4.211811416169960012e+02 5.067352387335422925e+00 -1.870495126363695135e+02 -5.159419547595019750e+00
4.033445554441244099e+02 5.025137385374391918e+00 -1.870494847438237116e+02 -5.062766094605383849e+00
4.247730899694766435e+02 5.028471375834824286e+00 -1.870493167519609017e+02 -5.188927815454837500e+00
4.247619802957646584e+02 5.032255402475436235e+00 -1.870490226096565891e+02 -5.188831356926823624e+00
4.208774253222530319e+02 4.992160850949953321e+00 -1.870483002050956713e+02 -5.157078880209296834e+00
4.146756274846559904e+02 5.078395292112830361e+00 -1.870475110091836655e+02 -5.114548010776211129e+00
4.046845817754534664e+02 5.007918686943858333e+00 -1.870467834791081430e+02 -5.067142806082371997e+00
4.094143527754997649e+02 5.073338177173195795e+00 -1.870461768762443171e+02 -5.086337196791686388e+00
4.106220709052530538e+02 5.075503320076908409e+00 -1.870461355923762028e+02 -5.092174111344638376e+00
4.142914246767780355e+02 5.077949135487701326e+00 -1.870460947983237361e+02 -5.112243408988673465e+00
4.132756818492171647e+02 4.980952768861320656e+00 -1.870458770968920135e+02 -5.106336137789501350e+00
4.235464711072825708e+02 5.050672405049003721e+00 -1.870453926783751228e+02 -5.178472392579467787e+00
4.239471414092445229e+02 5.045655829038341977e+00 -1.870450200881477656e+02 -5.181844431383209937e+00
4.217395372504350348e+02 5.061741925669783093e+00 -1.870433727649322861e+02 -5.163785785995101740e+00
4.101660108920741550e+02 4.985465369657773316e+00 -1.870431987809027419e+02 -5.089925235143446969e+00
4.147482241658913154e+02 4.982106586446292340e+00 -1.870425304279860370e+02 -5.114987802085868118e+00
4.240985059073439629e+02 5.022394557258449410e+00 -1.870424687564887449e+02 -5.183129217903710284e+00
4.159983021125940468e+02 4.983001438115686632e+00 -1.870423080682223826e+02 -5.122776548791874163e+00
4.241177144161794672e+02 5.023335107619788076e+00 -1.870422793406843596e+02 -5.183292687873814586e+00
4.201546531697176192e+02 5.067628993171972240e+00 -1.870422664473909720e+02 -5.151605466906827857e+00
4.152954996365651823e+02 5.076107706085984717e+00 -1.870420235473677906e+02 -5.118347470226185081e+00
4.219419966985445285e+02 5.059814661928723645e+00 -1.870418651163538470e+02 -5.165388969757769289e+00
4.085402055250385160e+02 4.990187371247173154e+00 -1.870416976330414514e+02 -5.082349913243843886e+00
4.046467924370435298e+02 5.012902589748667204e+00 -1.870413310194369103e+02 -5.067012959201959710e+00
4.059796096986867724e+02 5.058561010407725433e+00 -1.870411743032739196e+02 -5.071817851354814444e+00
4.182707171902138725e+02 5.071973603158943966e+00 -1.870409318040718745e+02 -5.137979621714024780e+00
4.118226311937727928e+02 5.074962242918359401e+00 -1.870409183061151452e+02 -5.098353725518912860e+00
4.130713032363916568e+02 5.075734948674048397e+00 -1.870406725751594479e+02 -5.105180070668634329e+00
4.052307697065701859e+02 5.052613587722141197e+00 -1.870400364897480756e+02 -5.069061169399782685e+00
4.215732422368541847e+02 5.060539564375597266e+00 -1.870397781624344020e+02 -5.162476973970399285e+00
4.149008874581680857e+02 4.983386943924370982e+00 -1.870391304225535976e+02 -5.115917125133139898e+00
4.190591708741111461e+02 4.989960435769580371e+00 -1.870389157952492383e+02 -5.143569517396263002e+00
4.204162535437560564e+02 4.994610775757462484e+00 -1.870389098190768493e+02 -5.153570772709085368e+00
4.048146917467678918e+02 5.013748840264086404e+00 -1.870384750417177315e+02 -5.067592723965171686e+00
4.119122543051262824e+02 5.074063077423332402e+00 -1.870384133639313973e+02 -5.098830129325541805e+00
4.192057154074846039e+02 4.991056012531968733e+00 -1.870373673512599453e+02 -5.144626353422381726e+00
4.195507286204889397e+02 5.067128050294834374e+00 -1.870371579856067399e+02 -5.147136618023917976e+00
4.205358771763744130e+02 5.063677632645014803e+00 -1.870370340938590630e+02 -5.154475411280693642e+00
4.175569235945164905e+02 5.071620615344158978e+00 -1.870369319310981666e+02 -5.133058970647248032e+00
4.228742566475262947e+02 5.011175218379295693e+00 -1.870367808859462002e+02 -5.172909152812757760e+00
4.163111789848350099e+02 4.985516862617963341e+00 -1.870364348358169195e+02 -5.124789775114175328e+00
4.150501645171776772e+02 5.073815058344282924e+00 -1.870358186104728020e+02 -5.116831716513302375e+00
4.126451733472303545e+02 5.073592809898746836e+00 -1.870357730725376371e+02 -5.102804728784682275e+00
4.048479629939030815e+02 5.044413944620528945e+00 -1.870356462150950279e+02 -5.067708484673484115e+00
4.129522833333066387e+02 4.984791329310754193e+00 -1.870356255671952965e+02 -5.104511857684550513e+00
4.236783120911277933e+02 5.031209778984139014e+00 -1.870353267373906192e+02 -5.179577340447873546e+00
4.058403912678750203e+02 5.053406506810161680e+00 -1.870349304936513875e+02 -5.071294275715518829e+00
4.086893499650372519e+02 5.066381297984055010e+00 -1.870345203468673105e+02 -5.083016101593515579e+00
4.073589589404139133e+02 4.998333422888694422e+00 -1.870340854143016713e+02 -5.077278673521922414e+00
4.225868657866304261e+02 5.011050089618826142e+00 -1.870337038875325959e+02 -5.170566696802246121e+00
4.204178723288522406e+02 5.062103330196676687e+00 -1.870331982828091668e+02 -5.153582989638915812e+00
4.081487640172728675e+02 5.063319120157867559e+00 -1.870319267610667566e+02 -5.080629062083011682e+00
4.159290133499584954e+02 4.986907085142151530e+00 -1.870317839681576118e+02 -5.122334161238407013e+00
4.228635595655347856e+02 5.044324786779358583e+00 -1.870316953070055490e+02 -5.172821577150830130e+00
4.062400794095098036e+02 5.006452947633284190e+00 -1.870314763668353919e+02 -5.072811016626377345e+00
4.163451099149040147e+02 5.070629131844369475e+00 -1.870305595572477273e+02 -5.125009641445318564e+00
4.082291129926040867e+02 5.062826201386275926e+00 -1.870304479389822916e+02 -5.080979029618391429e+00
4.137240994187206979e+02 5.071683595595847471e+00 -1.870300598234812526e+02 -5.108910809399458408e+00
4.199550063070961983e+02 4.997202405203681863e+00 -1.870299402944239944e+02 -5.150117611365694792e+00
4.049149800200626146e+02 5.025500477591664961e+00 -1.870299033329985718e+02 -5.067942534179054270e+00
4.122921078867972255e+02 4.987557799918191925e+00 -1.870297811013475950e+02 -5.100872563779866198e+00
4.227246035689068435e+02 5.043645826844898039e+00 -1.870296925454699704e+02 -5.171686675557836566e+00
4.051552183675878496e+02 5.039401453046330026e+00 -1.870289540547070999e+02 -5.068791172183422233e+00
4.214147900590965037e+02 5.054431515841282696e+00 -1.870288360495075892e+02 -5.161236603165868964e+00
4.068765805043404384e+02 5.004228700560485521e+00 -1.870285068187418460e+02 -5.075312482982270446e+00
4.077181767313304590e+02 5.059478906229326611e+00 -1.870280745110200940e+02 -5.078782307479310809e+00
4.053138505816315842e+02 5.020107496878285502e+00 -1.870277809863735285e+02 -5.069359794671767006e+00
4.224140354601735226e+02 5.045202485545821958e+00 -1.870277721172056431e+02 -5.169168376513502139e+00
4.229218024156070328e+02 5.036114246669142425e+00 -1.870276216121008588e+02 -5.173298765385618836e+00
4.074612023412583426e+02 5.058024724714925924e+00 -1.870276133146181223e+02 -5.077703221101772080e+00
4.175824470622477520e+02 4.991179821000487848e+00 -1.870276005673457576e+02 -5.133232628397447428e+00
4.107302330353845150e+02 5.067892262662756053e+00 -1.870275787194495365e+02 -5.092715432993980329e+00
4.229697892241961199e+02 5.033596576824479918e+00 -1.870274795064145223e+02 -5.173692590275140724e+00
4.217040727787170908e+02 5.051059968315453119e+00 -1.870270255918472344e+02 -5.163506060148994159e+00
4.178614458888142167e+02 5.066626506706068511e+00 -1.870270088008098810e+02 -5.135141980418389984e+00
4.115517330557496507e+02 4.989688731716245940e+00 -1.870267354171266163e+02 -5.096926474298268062e+00
4.154792646183174725e+02 5.069660156084990099e+00 -1.870264610596664170e+02 -5.119493115096294567e+00
4.207843103116852603e+02 5.056175582152028447e+00 -1.870261163532062483e+02 -5.156366087397205256e+00
4.223753398123917009e+02 5.016743116950467929e+00 -1.870259796676548945e+02 -5.168856369302146092e+00
4.067912797372216005e+02 5.006773983348856483e+00 -1.870256501400501463e+02 -5.074971113165862135e+00
4.192386290546181726e+02 4.996746459745535773e+00 -1.870255432930755433e+02 -5.144864487730045788e+00
4.152259956473944840e+02 4.989504783440672497e+00 -1.870239798785354139e+02 -5.117916459046343292e+00
4.218948807694830521e+02 5.046482753977365121e+00 -1.870238677244140320e+02 -5.165014925165142934e+00
4.154937523084015538e+02 5.068117059091687082e+00 -1.870230216907704062e+02 -5.119583810417795533e+00
4.220926310129545413e+02 5.043136889475707818e+00 -1.870229159207280247e+02 -5.166588714682303518e+00
4.150765270920680337e+02 4.989889747486501825e+00 -1.870228524241255457e+02 -5.116993839085391294e+00
4.195069806630841072e+02 4.999559756191758630e+00 -1.870222138615890515e+02 -5.146816594551024693e+00
4.161427972947156491e+02 4.991191997039623018e+00 -1.870221171157146784e+02 -5.123703137368022631e+00
4.058161087834545242e+02 5.039252171720948859e+00 -1.870219992630485990e+02 -5.071203471717193878e+00
4.069791065977511835e+02 5.051261411600363793e+00 -1.870218959498278934e+02 -5.075725300708771925e+00
4.137841150034423663e+02 5.067983978055711880e+00 -1.870215413696197970e+02 -5.109259381737648376e+00
4.097900297777719629e+02 4.996045578025686495e+00 -1.870209024683142616e+02 -5.088112058260720438e+00
4.163741765339494805e+02 4.992061586971506593e+00 -1.870208667145657842e+02 -5.125198226864818629e+00
4.223412352545701083e+02 5.028831700082769807e+00 -1.870204858177856693e+02 -5.168581704539432664e+00
4.062119682676433854e+02 5.018324392490976393e+00 -1.870194999656520167e+02 -5.072702977095930876e+00
4.183209541895017765e+02 5.061726856618952830e+00 -1.870194935531259262e+02 -5.138330947234750923e+00
4.168469436979284524e+02 5.064818445397546220e+00 -1.870193890720089485e+02 -5.128296519303750856e+00
4.221746188686067853e+02 5.033974086320336383e+00 -1.870192049809223533e+02 -5.167244205512463218e+00
4.209371314261662178e+02 5.049833573905278428e+00 -1.870189292958243641e+02 -5.157537119439910889e+00
4.072410844387815132e+02 5.008974057978743843e+00 -1.870187224431236359e+02 -5.076792606390235996e+00
4.090753392636316335e+02 4.999588088829787225e+00 -1.870186355128212483e+02 -5.084767166812995676e+00
4.087555283240275799e+02 5.057715489796573927e+00 -1.870181206917459917e+02 -5.083313562128485508e+00
4.083041624281394206e+02 5.055460388882469402e+00 -1.870175579558957395e+02 -5.081307436396739874e+00
4.101726115332261315e+02 5.061289198182091553e+00 -1.870166788122133426e+02 -5.089957396408260060e+00
4.078941794803942571e+02 5.006496012658709027e+00 -1.870164390142413993e+02 -5.079531322168528540e+00
4.066679345518621744e+02 5.017941249300388762e+00 -1.870153655117624965e+02 -5.074480849617067690e+00
4.178066599631632130e+02 4.997686666590829496e+00 -1.870152444554837246e+02 -5.134765445367668768e+00
4.103423819876869061e+02 4.997513494714522331e+00 -1.870151731239861306e+02 -5.090788501022134760e+00
4.177478040172044302e+02 4.997622815455556200e+00 -1.870150723356873641e+02 -5.134361810512879210e+00
4.145565503457087289e+02 4.993204208780680275e+00 -1.870149183223651619e+02 -5.113829618838703794e+00
4.203217262391735858e+02 5.049451686281309470e+00 -1.870136535335906842e+02 -5.152858563533188274e+00
4.146017484567472593e+02 5.064101588533996612e+00 -1.870135613075782430e+02 -5.114101863132176184e+00
4.215936403037383684e+02 5.030106137746337858e+00 -1.870130914168714753e+02 -5.162637127025417882e+00
4.109790215763217702e+02 5.060488458776000620e+00 -1.870119853179312202e+02 -5.093972139571060431e+00
4.134943006154928185e+02 4.994698920214004190e+00 -1.870118234995298394e+02 -5.107584821706488754e+00
4.069561411556851453e+02 5.019539416113309116e+00 -1.870117002698445106e+02 -5.075632592729609094e+00
4.211732933195937676e+02 5.038050855825094487e+00 -1.870112881876674180e+02 -5.159358759668074335e+00
4.066994959532736971e+02 5.028184029213874418e+00 -1.870110857621135096e+02 -5.074605919582958258e+00
4.190234611089287000e+02 5.054209068881779565e+00 -1.870110553218877669e+02 -5.143312838369203277e+00
4.210128766720495719e+02 5.019427830451771655e+00 -1.870108770390652353e+02 -5.158119796546691838e+00
4.114187181020918729e+02 5.060302978886111802e+00 -1.870102005427150118e+02 -5.096232683997527602e+00
4.204886377040205616e+02 5.014567276300704535e+00 -1.870099753284239910e+02 -5.154117722545861646e+00
4.077533824730581387e+02 5.045762833297706251e+00 -1.870097843990295985e+02 -5.078931485674226920e+00
4.113792804543489297e+02 5.059295782908614925e+00 -1.870085613354867178e+02 -5.096027869383313202e+00
4.180930348907949110e+02 5.055436877779076354e+00 -1.870078808871977287e+02 -5.136742309699574349e+00
4.073956635103075996e+02 5.039415300697469569e+00 -1.870078089297053623e+02 -5.077430768823791851e+00
4.209906794256529565e+02 5.031307715631664124e+00 -1.870077434870944728e+02 -5.157948887128330107e+00
4.071419574945708746e+02 5.030980592971373788e+00 -1.870071686703535363e+02 -5.076386653664503257e+00
4.094075530082665182e+02 5.052610866879761353e+00 -1.870067927519964996e+02 -5.086305411116581077e+00
4.072457550516152764e+02 5.029529333878062225e+00 -1.870062308998361118e+02 -5.076811797126847381e+00
4.140304345026682995e+02 4.997666650976170466e+00 -1.870058708691368849e+02 -5.110699859420969382e+00
4.079464958486032629e+02 5.042801991538469863e+00 -1.870058247133427471e+02 -5.079755523595963496e+00
4.077097646974346503e+02 5.038074362706830733e+00 -1.870046132680594724e+02 -5.078746710831626210e+00
4.130392464294313299e+02 4.999031489629454761e+00 -1.870040584800035219e+02 -5.104999730476314390e+00
4.205198945115785705e+02 5.029534418378402094e+00 -1.870037324387773197e+02 -5.154354328245317696e+00
4.077590754155733634e+02 5.036212024129842924e+00 -1.870034052529904613e+02 -5.078955638909262049e+00
4.090743608571169716e+02 5.047659103070678555e+00 -1.870027680119947320e+02 -5.084762679052552414e+00
4.131042877610120740e+02 5.057923345386087455e+00 -1.870026254310141383e+02 -5.105365909825575699e+00
4.181805355923499974e+02 5.050875294694258777e+00 -1.870020484643618204e+02 -5.137350601617542978e+00
4.081214544541981013e+02 5.021151949958322369e+00 -1.870012698387105559e+02 -5.080510496371749340e+00
4.111426824533954232e+02 5.004037700780539666e+00 -1.870008006824184292e+02 -5.094807648977566217e+00
4.154673579173755797e+02 5.001383277515703440e+00 -1.870007730581874341e+02 -5.119418618201294180e+00
4.124704102745375849e+02 5.001557811277922205e+00 -1.870007487757597175e+02 -5.101844264540932983e+00
4.112873399187669747e+02 5.054043788787296876e+00 -1.870005740291144036e+02 -5.095551963651541172e+00
4.159183361708330722e+02 5.002158732493851012e+00 -1.870005134153088875e+02 -5.122266102132621235e+00
4.100453475969387682e+02 5.008132381867681282e+00 -1.870001855623179381e+02 -5.089339313672870624e+00
4.157587850686667252e+02 5.002228578464303688e+00 -1.870000261028448563e+02 -5.121252626290345944e+00
4.092119818230963801e+02 5.012710132930924267e+00 -1.869998980797700199e+02 -5.085396373578551454e+00
4.193686092753430330e+02 5.016772153834399894e+00 -1.869997825939883569e+02 -5.145807673637801116e+00
4.081367347358954589e+02 5.028070370223769459e+00 -1.869992598478179957e+02 -5.080576812424213884e+00
4.152086152386717117e+02 5.055305792786580987e+00 -1.869987895374993627e+02 -5.117808875951403103e+00
4.196525265829222349e+02 5.034854036010347755e+00 -1.869981255938574520e+02 -5.147883220217490674e+00
4.126859824307052236e+02 5.054570898700736059e+00 -1.869979553602962596e+02 -5.103030155650899680e+00
4.113933818121540185e+02 5.052292214578575802e+00 -1.869978119693257099e+02 -5.096101056443254507e+00
4.136951353171779715e+02 5.054991197129970359e+00 -1.869975725707146523e+02 -5.108742921328211395e+00
4.130145457157339024e+02 5.003419479866018094e+00 -1.869969331177939296e+02 -5.104860955993347105e+00
4.181808076291030147e+02 5.012623255363934049e+00 -1.869960893422152139e+02 -5.137352495892606008e+00
4.086570498107818707e+02 5.032353240590023979e+00 -1.869958631908481550e+02 -5.082871332943930121e+00
4.138583896224418481e+02 5.053752941816634703e+00 -1.869957165917394946e+02 -5.109692072567647791e+00
4.163654360206336946e+02 5.006633857458329118e+00 -1.869952891353661073e+02 -5.125141494871497727e+00
4.178438616155593195e+02 5.011701369267047568e+00 -1.869952774566173446e+02 -5.135021041109699702e+00
4.167749637065000456e+02 5.007838452021773357e+00 -1.869951041649345882e+02 -5.127821031915804184e+00
4.134391581795827051e+02 5.004459952641269638e+00 -1.869949609255932899e+02 -5.107268688548897373e+00
4.179938621228827174e+02 5.012814377704839508e+00 -1.869949343581383232e+02 -5.136055291120345423e+00
4.121562088852684838e+02 5.006040716343646224e+00 -1.869948359830311233e+02 -5.100137522261500855e+00
4.091614824163842741e+02 5.020802386328298894e+00 -1.869943565708862820e+02 -5.085163268048833451e+00
4.173894886131176349e+02 5.045545006389137832e+00 -1.869926370205055832e+02 -5.131923984758584467e+00
4.149332698840157718e+02 5.051041845800989805e+00 -1.869925189609847109e+02 -5.116115031969596494e+00
4.161374888439132178e+02 5.008356841612190635e+00 -1.869924720901142052e+02 -5.123669000024387188e+00
4.169769833030402424e+02 5.010807840651303025e+00 -1.869924363024400975e+02 -5.129158966603637460e+00
4.118396498299882182e+02 5.048358011434711301e+00 -1.869916964096038328e+02 -5.098444029146947720e+00
4.165534623412520432e+02 5.047439464484020810e+00 -1.869916061637776465e+02 -5.126366315089148529e+00
4.160466489742937028e+02 5.009305342273041362e+00 -1.869911177752422873e+02 -5.123085970871269268e+00
4.186249608298484191e+02 5.032536902593879091e+00 -1.869910592507737590e+02 -5.140471028869554537e+00
4.150093447001743243e+02 5.049360603528860736e+00 -1.869905408237880238e+02 -5.116581043747217450e+00
4.181899716953707298e+02 5.020476840151146369e+00 -1.869904238047831484e+02 -5.137416319371311602e+00
4.130422674348372993e+02 5.008394433926199873e+00 -1.869902013091057711e+02 -5.105016714131525468e+00
4.173664096961635437e+02 5.014904577536588803e+00 -1.869901598578857431e+02 -5.131768114239538825e+00
4.126725244357884890e+02 5.048403523256295600e+00 -1.869899772477808995e+02 -5.102955766481582778e+00
4.123574559323308790e+02 5.009702082026509906e+00 -1.869898703367359190e+02 -5.101227730092841028e+00
4.099278148368891834e+02 5.022824335069319801e+00 -1.869891709641842965e+02 -5.088772246848662029e+00
4.098759042061444688e+02 5.033546577890914975e+00 -1.869889679097619251e+02 -5.088522938559290942e+00
4.109756699808995108e+02 5.016089070789639059e+00 -1.869881208197931244e+02 -5.093955102298751925e+00
4.178653955010790924e+02 5.031870282646755399e+00 -1.869869855800557161e+02 -5.135169155754533143e+00
4.106189425756062406e+02 5.020442590341992251e+00 -1.869869006194321628e+02 -5.092158500348713090e+00
4.102664868244157788e+02 5.031923733931990661e+00 -1.869866996409340629e+02 -5.090416029497248473e+00
4.124507688594181332e+02 5.044112327054439682e+00 -1.869860543121176022e+02 -5.101736817373597077e+00
4.105399030542618561e+02 5.033004523691992915e+00 -1.869857004779308625e+02 -5.091764924685526772e+00
4.110839848851538818e+02 5.037741323690689832e+00 -1.869853460927186859e+02 -5.094507186511005870e+00
4.125806808882047676e+02 5.043562287075256556e+00 -1.869853380265399210e+02 -5.102449362610398609e+00
4.106622527973288470e+02 5.033360172495703111e+00 -1.869852725569509744e+02 -5.092374854186838995e+00
4.151878888756715469e+02 5.043777775546039344e+00 -1.869850510863415138e+02 -5.117680684779909228e+00
4.126700907459573955e+02 5.043216189644346592e+00 -1.869848935632808491e+02 -5.102942319289411444e+00
4.168261421074851114e+02 5.036072611680768141e+00 -1.869840045791875696e+02 -5.128158968668714124e+00
4.144315757441860342e+02 5.014350443147173486e+00 -1.869836213527707116e+02 -5.113079627616625267e+00
4.119757680225616241e+02 5.039377353072338472e+00 -1.869835496505008621e+02 -5.099169014323834404e+00
4.169417527784542585e+02 5.033069200181802039e+00 -1.869833994911966215e+02 -5.128924875218631385e+00
4.142460816274738136e+02 5.042635079768037265e+00 -1.869833195060188871e+02 -5.111973964891603828e+00
4.120810646479640695e+02 5.018330462072709608e+00 -1.869830849889347348e+02 -5.099733156542107793e+00
4.121310614035207323e+02 5.038617047198282961e+00 -1.869827233688798174e+02 -5.100002034715012122e+00
4.166056115270677083e+02 5.027180569057481563e+00 -1.869817821419471500e+02 -5.126707653960210997e+00
4.163924419501149146e+02 5.032717603683642515e+00 -1.869815319042689623e+02 -5.125316846452636632e+00
4.143202987521141836e+02 5.017071881621545160e+00 -1.869815171473974544e+02 -5.112415268381787392e+00
4.122878178207071755e+02 5.020988914327106478e+00 -1.869812037304035073e+02 -5.100849286276505801e+00
4.161759100489835532e+02 5.029259648509784242e+00 -1.869804661021991592e+02 -5.123916243377909296e+00
4.138428702598437781e+02 5.021445514930773513e+00 -1.869791050534842896e+02 -5.109601544687630614e+00
4.143321101858298334e+02 5.035564860243615826e+00 -1.869790735473051768e+02 -5.112485633111251815e+00
4.151384600601010106e+02 5.024452248994468739e+00 -1.869788608511511256e+02 -5.117375423365886355e+00
4.150087926838589851e+02 5.032451493445924129e+00 -1.869786274642593185e+02 -5.116577656818621200e+00
4.150116628528438127e+02 5.029272841257599325e+00 -1.869782123083251122e+02 -5.116595267777609202e+00
4.146617159934471601e+02 5.025272881613363829e+00 -1.869781661705600015e+02 -5.114463891888010316e+00
4.147522415145683681e+02 5.026481546780918741e+00 -1.869780526507033471e+02 -5.115012179382133262e+00
4.136101984344187485e+02 5.031531090695315456e+00 -1.869779708139181196e+02 -5.108251854004231873e+00
4.145573840393714136e+02 5.030250017619025904e+00 -1.869778566039856003e+02 -5.113834635645589266e+00


==> anc/CPNest_posterior_LMXB_fspin_Nc2.dat <==
# mu1 logsigma1 mu2 logsigma2 weight2 logL logPrior
1.974357998691609168e+02 4.820793458362403250e+00 5.277978787912983307e+02 5.628739246959062470e+00 8.550927362401007370e-01 -1.955698269215131972e+02 -1.239010401851880872e+01
3.215446308251841856e+02 4.200822780454007699e+00 5.398177938718200721e+02 5.439209653814232936e+00 5.154837681041246622e-01 -1.934307489291618083e+02 -1.077903822125296074e+01
3.277717309166973223e+02 4.985495733446302147e+00 3.355345614218572337e+02 4.792990908872367228e+00 5.983203587471989937e-02 -1.921972773813695028e+02 -1.237482972608597365e+01
3.733893123938920553e+02 3.506838551271806104e+00 4.052149656290534949e+02 4.823324626561521278e+00 7.534489458660512673e-01 -1.919802171008960840e+02 -1.102724301685985253e+01
3.175041611789645799e+02 3.146533834737928359e+00 5.017967317300198715e+02 5.369065941997159364e+00 9.651035027562215873e-01 -1.917889338404238231e+02 -1.024434846067284077e+01
3.419378016029048695e+02 5.658687702435828193e+00 4.244447234729798879e+02 4.826621262038423232e+00 3.773841684670932728e-01 -1.916781741823638185e+02 -1.041901435457386249e+01
3.679319791687445900e+02 3.628142426152343614e+00 3.936961237802029814e+02 5.277305685002881219e+00 6.883808008441725246e-01 -1.914977908198897865e+02 -1.115297424808075100e+01
3.232386737544184143e+02 4.523808589099354904e+00 5.408992805431943225e+02 5.347701653302352476e+00 7.345473683002662346e-01 -1.909285119989579016e+02 -1.080262313699552834e+01
3.008730820983000740e+02 5.020152096719348478e+00 3.782721785126149143e+02 5.198010524845964042e+00 4.559253363746664789e-01 -1.906310468979364146e+02 -1.115253551875677118e+01
3.289765920914600201e+02 3.459483055817226926e+00 4.382437632680624233e+02 5.009148458583203123e+00 7.158808582718818592e-01 -1.905675567294863413e+02 -1.022245883545842915e+01
2.875477779386591237e+02 4.615036855474986766e+00 4.265753730621345881e+02 4.587938565710441452e+00 6.354262109187898133e-01 -1.904463224280520990e+02 -1.040887212221919178e+01
3.775868137341988131e+02 5.343326216389171712e+00 5.518827681763293640e+02 5.554686363164438312e+00 1.443838205415491904e-01 -1.904179081778918601e+02 -1.152208932286958998e+01
2.213039530892909568e+02 5.287548002886504506e+00 4.881877544648526737e+02 4.675341018794044956e+00 4.048650211821008260e-01 -1.903606198969936827e+02 -1.130762556602609159e+01
2.343076061850454437e+02 5.470612174186917365e+00 5.502423547815976690e+02 3.544023968819296044e+00 2.134698744662230641e-01 -1.902407997133248614e+02 -1.184969195137640696e+01
3.049877390006934093e+02 5.514290774788845440e+00 4.522120337578459726e+02 5.349924450379703877e+00 8.757884843772556493e-01 -1.902108779381370880e+02 -1.013363664264011632e+01
3.629435278480320903e+02 3.726979362379895022e+00 4.517434627301117303e+02 5.331654534165759962e+00 8.170741212237815354e-01 -1.900984762369503471e+02 -1.041229919854227859e+01
2.412364036245936347e+02 4.409391646100687900e+00 4.888795983563571781e+02 5.118027013710400475e+00 4.269257951896106573e-01 -1.900390720434608909e+02 -1.087241386631473716e+01
3.221106963376969361e+02 5.274392339871734947e+00 4.858693286749768845e+02 4.210909839533335308e+00 2.512868486636720133e-01 -1.896769235538292548e+02 -1.013917158027205545e+01
2.722986591400176053e+02 3.695068942591096750e+00 4.960791224406785886e+02 5.117723580492012481e+00 7.737177334942588747e-01 -1.895868518322871239e+02 -1.044217682174090278e+01
3.766589408827678653e+02 5.395690912032484299e+00 4.246383034642765324e+02 5.319715104857936083e+00 6.240366492117129793e-01 -1.894991849993767232e+02 -1.081223257132610271e+01
3.652697896144170500e+02 5.369810026249877133e+00 5.182991275955433821e+02 5.094561259468237679e+00 5.055549026438539428e-01 -1.894885621608762278e+02 -1.074895093532659018e+01
3.255350993386713299e+02 3.351410917647780430e+00 4.685668177092799169e+02 5.267979908427629532e+00 9.891940757866507505e-01 -1.894806632525110501e+02 -1.010182419958887579e+01
2.578027996113360132e+02 3.492695081302410021e+00 4.850420673292987317e+02 5.086105434233470390e+00 9.773101268957964383e-01 -1.894721350620667977e+02 -1.056676177455465293e+01
3.017539679801595298e+02 3.903529073979781661e+00 5.492385984769026663e+02 4.192880995330196647e+00 5.336575443598374768e-01 -1.893330962908858908e+02 -1.098958785453709908e+01
3.128186355144109712e+02 5.070593902917934770e+00 4.948975762545301791e+02 5.281390883370267630e+00 4.034094429959017569e-01 -1.893199392353508870e+02 -1.018912318384815130e+01
2.883920359883758806e+02 4.512043740524076973e+00 5.856500735732857947e+02 3.297140950121991043e+00 7.835705327240727325e-01 -1.892732070931687929e+02 -1.201275055333285380e+01
2.783561484390337455e+02 5.031574819043862057e+00 4.906766648138024607e+02 4.709528714007891637e+00 8.408475837594356905e-01 -1.891875802267354345e+02 -1.034168139381192830e+01
3.416247428989254900e+02 5.032881012314015301e+00 4.475204627417497250e+02 5.051742448230489124e+00 1.184567838876744300e-01 -1.891592466785263014e+02 -1.022807192778289931e+01
2.443683770244071525e+02 3.347864434620297924e+00 4.022853364102107889e+02 4.847085912442444133e+00 8.309578036930691525e-01 -1.891326115640931675e+02 -1.130442318050218375e+01
2.022873769432499955e+02 4.906373618119585167e+00 3.960689547114542393e+02 4.880375378797474184e+00 8.068463379750119291e-01 -1.891111483022956747e+02 -1.242911841160959163e+01
3.340875307503598606e+02 4.930703993889482106e+00 4.961707923819108146e+02 5.194512125686851611e+00 8.393842725027158558e-01 -1.890971618995119456e+02 -1.024171576356076763e+01
3.081184481724368425e+02 4.338445238833329221e+00 5.305342043484299666e+02 3.507767735930509723e+00 4.131283465876941507e-01 -1.890899844778638510e+02 -1.061758888498168929e+01
3.021230176135526335e+02 4.929649576974296288e+00 4.505718070304189951e+02 4.972365994007889256e+00 3.477491279848254901e-01 -1.890728287940372923e+02 -1.014951586791754323e+01
3.278971917982564719e+02 4.403274115520428467e+00 4.720464726255122514e+02 5.286435707776268700e+00 7.732276598742523488e-01 -1.890580175268121934e+02 -1.011133612536868398e+01
2.667076709605107112e+02 4.448265972966912507e+00 5.650698785338220205e+02 4.638240446636166858e+00 2.462828693891309928e-01 -1.890431997973799980e+02 -1.164823785875238116e+01
3.147110793296101292e+02 4.181873957843588840e+00 4.886894032898452451e+02 4.670750083249395779e+00 4.789954655017893415e-01 -1.890284175883433591e+02 -1.014855226220988627e+01
2.205238764843785475e+02 4.800175195355414814e+00 5.471456941614035259e+02 4.704025754541233617e+00 7.664004374191433211e-01 -1.890201897024405469e+02 -1.210140871073606306e+01
3.415517401480360036e+02 5.156182295511399616e+00 4.817889707912922290e+02 4.838477027934192876e+00 8.404403324940149522e-01 -1.890064716503843556e+02 -1.020362149058981771e+01
4.370576573864433385e+02 4.865430766963555698e+00 5.025110101402149780e+02 4.629231947707898698e+00 2.150062086522143978e-01 -1.889078304849700203e+02 -1.217332079323367822e+01
2.725278762912592470e+02 4.049567576383947376e+00 4.130342951560616598e+02 5.312991920391959333e+00 8.760262878561388966e-01 -1.888288389981065336e+02 -1.071650488667897072e+01
3.554495751032098951e+02 4.988311865488403996e+00 5.263424692007073418e+02 3.191769393410242017e+00 4.120606198865317538e-02 -1.888066747099477425e+02 -1.074983514960427300e+01
2.705787938493277807e+02 3.990955141087979108e+00 4.813531237761241641e+02 4.919755721866131637e+00 4.746037503487793296e-01 -1.887811123549215040e+02 -1.037984875743070923e+01
2.687642355081779897e+02 5.239022851549679949e+00 5.285805338333102554e+02 4.617330825581680287e+00 3.067227809993794407e-01 -1.887544043598802261e+02 -1.086549145311331266e+01
3.098705387051049911e+02 4.587271463240059965e+00 4.852251744396237996e+02 5.057610901054951036e+00 9.191244229807399302e-01 -1.886251833064565346e+02 -1.013507466485177311e+01
4.296892281555449813e+02 4.964604400248056493e+00 4.382083269010164486e+02 5.535668575786448997e+00 3.315298013157756407e-01 -1.886134305998210436e+02 -1.189617475732569574e+01
3.140030358839366613e+02 4.631488252417629958e+00 3.735556641884244300e+02 5.175743155935220940e+00 9.158210852275140423e-01 -1.885551822618666904e+02 -1.123687075319501716e+01
4.070979303705471466e+02 5.280086496488250347e+00 4.424707016583801078e+02 4.763403902987750627e+00 6.898373637842326600e-01 -1.885153353356089951e+02 -1.126046495232536593e+01
4.320621306742135630e+02 4.733905197986120861e+00 4.378563285154786513e+02 4.892199130339016655e+00 7.641639967282130019e-01 -1.884920085724493504e+02 -1.197021508585553562e+01
3.155854116397460416e+02 3.542462610181004834e+00 4.620462420308491573e+02 5.010581926842126776e+00 9.828414426706015838e-01 -1.884382223487696422e+02 -1.009256601434985257e+01
3.522374179501942990e+02 5.143877344897818560e+00 4.161644605163191386e+02 5.253104049228720207e+00 4.368552980532215968e-01 -1.884224636456424662e+02 -1.060510688593975992e+01
3.609049552009176978e+02 4.339935290339428597e+00 5.770958832339985065e+02 4.232953479783926554e+00 3.679785930522099235e-01 -1.884128833552890683e+02 -1.192813385311527341e+01
3.850890841534821902e+02 4.891550331955204278e+00 4.321710851289734592e+02 4.827221982760785401e+00 9.326443724135157209e-01 -1.884067341803158229e+02 -1.087916692254230000e+01
2.284806986955037189e+02 3.153448390482792352e+00 4.867918165859204009e+02 4.653640545482528701e+00 7.651735262898192724e-01 -1.883807970933581259e+02 -1.113025847844975402e+01
3.113576295058327332e+02 4.957307940466784579e+00 4.913562092012231801e+02 5.214586849851547967e+00 5.487939083297649345e-01 -1.883330294514922514e+02 -1.016664798373051504e+01
3.121686911240163909e+02 4.858206396505875269e+00 5.728393501485581965e+02 2.335819880765749090e+00 1.438413235975867233e-01 -1.883263305003168284e+02 -1.154310449299085128e+01
3.030639526713729879e+02 5.363959696067084337e+00 5.186508543866507353e+02 4.367266026873609874e+00 4.618359035040264793e-01 -1.883104770576774172e+02 -1.045329641622851824e+01
3.652228637266485407e+02 5.276574980298375905e+00 4.790285000738749659e+02 4.913211753221773392e+00 2.057935997414027662e-01 -1.882785179891751284e+02 -1.042723390269399886e+01
3.690623470043674388e+02 4.883908177438129883e+00 5.145743138427436634e+02 5.228275404295062323e+00 2.319233800218221953e-01 -1.882744638636082755e+02 -1.075219068666726052e+01
2.617505363685627344e+02 4.940354707101532128e+00 4.673070157772276048e+02 4.511957023182411319e+00 6.843507360029135178e-01 -1.882688241206161592e+02 -1.046825532799550906e+01
2.837013848816678774e+02 4.721143978455477175e+00 4.077281427734801014e+02 4.822944534880917011e+00 8.086148277525225803e-01 -1.882669252209580293e+02 -1.068586726949463284e+01
3.768069782017760758e+02 2.886297702082972982e+00 4.126863733579516520e+02 5.059167672904145263e+00 8.806230135864476782e-01 -1.882529494586046326e+02 -1.096641121158300081e+01
2.290872165408676153e+02 4.952789896690429572e+00 4.930597782012808352e+02 4.562977084958221852e+00 4.393398686143332177e-01 -1.882009244129698686e+02 -1.115346354995617162e+01
2.748735079597836943e+02 4.819454264662326182e+00 4.055499408420095051e+02 4.829713841890749038e+00 9.048404281191206877e-01 -1.881909395466437900e+02 -1.080418716684210878e+01
2.928378969765569764e+02 4.415726690928993392e+00 4.674952167116264832e+02 5.262695835613105722e+00 7.894020478407323127e-01 -1.881739812952630189e+02 -1.015692786158535199e+01
2.918865419251595767e+02 5.247630833272960871e+00 4.847063720823110202e+02 4.773471626884574270e+00 4.258949613366525000e-01 -1.881616851497887524e+02 -1.020209658652119877e+01
3.957665302229253257e+02 5.500155818021113419e+00 4.509572760133556812e+02 4.950809937285372442e+00 9.584226422818395985e-01 -1.881403991354010259e+02 -1.096115695370148835e+01
2.955136721990296564e+02 4.551195907453146283e+00 4.588745547952648849e+02 4.514869184082574982e+00 6.461933256010018445e-01 -1.881250473377830303e+02 -1.015125337861037025e+01
3.551061894654008029e+02 4.515439751900890641e+00 4.621963698180568372e+02 5.045852291211075702e+00 8.450887545802576728e-01 -1.880846625371132177e+02 -1.029534035932871916e+01
3.293373089821937469e+02 5.092197847867195648e+00 4.645880065894026529e+02 4.925379528794748829e+00 8.912968827764525814e-01 -1.880655319559385532e+02 -1.011428838998696200e+01
2.459726053214933756e+02 4.299154154231396241e+00 5.661343451577690757e+02 4.282042642835683921e+00 7.432422231580395611e-01 -1.880543378974185202e+02 -1.199658836885577173e+01
3.325483229149349995e+02 4.909636603156553036e+00 5.238489312862444649e+02 3.654901798373320077e+00 4.065473124222096502e-01 -1.880486480944778123e+02 -1.054290453951806938e+01
4.018226099031743388e+02 5.855474536566854127e+00 4.024229455536305409e+02 5.083587527394161754e+00 9.061915780949072463e-01 -1.880195452697552696e+02 -1.160736593655794735e+01
3.884262182065374418e+02 4.689335090476141055e+00 4.091261042961263001e+02 4.880856208688491016e+00 8.887639847934931669e-01 -1.880141059568165360e+02 -1.122186595819236032e+01
2.972631817343292937e+02 4.177725265197032023e+00 5.819962990096943258e+02 4.701853223846920393e+00 6.051398423774059232e-01 -1.880099488672623238e+02 -1.184878911880631946e+01
3.272250838223681626e+02 5.231585835780797389e+00 4.514604156397491010e+02 4.724180630223648869e+00 5.849184343208314596e-01 -1.879815558452250741e+02 -1.013922872094477157e+01
2.571423658637552307e+02 5.583739950954854869e+00 5.755410407741876497e+02 3.335145914031440562e+00 2.357375527384594216e-01 -1.879763895126552598e+02 -1.206380549295740323e+01
3.321357163543619890e+02 4.812660811219790169e+00 4.657482353587536750e+02 4.536860510139216984e+00 5.354180330097317864e-01 -1.879717944949346133e+02 -1.012463898059440481e+01
3.089569858201515444e+02 4.314508073726213588e+00 5.610353798336643649e+02 3.733174036051779776e+00 1.295130914128043986e-01 -1.879690825202997928e+02 -1.124053428337932914e+01
3.665400530338678209e+02 4.896900585004064332e+00 4.773229335588694084e+02 4.670787069107251277e+00 6.322198023769256547e-01 -1.879672302057213358e+02 -1.043966992319135301e+01
2.195607422791939598e+02 3.866314634078408474e+00 4.997958211968532964e+02 4.477538054839738990e+00 8.861734240577638921e-01 -1.879414795973484331e+02 -1.143171612146403859e+01
3.635919976698328355e+02 4.651458636823946335e+00 5.792166645334780242e+02 2.646603014687033184e+00 5.219860828128267127e-02 -1.879245878839921602e+02 -1.202214094700010882e+01
3.411074875709283560e+02 5.224143877735629715e+00 5.161402724544533385e+02 4.363492822181533448e+00 5.632052272454513009e-01 -1.878882938189987897e+02 -1.048422810128396421e+01
3.290757404841396010e+02 4.472933243934642533e+00 4.589000856372829844e+02 5.105535694746846431e+00 9.290066835920347543e-01 -1.878631134331098451e+02 -1.012166122374292421e+01
2.858895472407025409e+02 4.496569248841098876e+00 4.919625885063133524e+02 4.301090514785537167e+00 3.509134935263062416e-01 -1.878551796477167102e+02 -1.028378029697043239e+01
3.202854815877133206e+02 3.724391918253851408e+00 4.307099337422483245e+02 4.902453715732897344e+00 9.637057948686440501e-01 -1.878525650175579926e+02 -1.026672869166604229e+01
3.801973541944509520e+02 3.417310764627370823e+00 4.342087139532140441e+02 4.975979675714850892e+00 9.342819899928784810e-01 -1.878254530428524447e+02 -1.077550218283595918e+01
2.360861733563366442e+02 4.226990339258819063e+00 4.063169453606650450e+02 4.800390054950050889e+00 7.639637528038764058e-01 -1.878246330990761521e+02 -1.140116665219222725e+01
3.611941497948122901e+02 5.144157637646705084e+00 4.626251911699130233e+02 4.815473404628058063e+00 7.314833469402859389e-01 -1.878067600308052647e+02 -1.036229054082754075e+01
2.839556387479063915e+02 4.152826268093349427e+00 4.647174689209272174e+02 4.916439118503109107e+00 5.314179980486355426e-01 -1.877889042504413055e+02 -1.022103317325541383e+01
2.162258811375342304e+02 4.548586451155062882e+00 4.389935463633004247e+02 5.195088074801422096e+00 9.739700253885195114e-01 -1.877816224236611617e+02 -1.148410291598356991e+01
3.443825832022819213e+02 3.802914415453181096e+00 4.135425141604897021e+02 5.053187797479056442e+00 8.830145575447635453e-01 -1.877778489505042785e+02 -1.057409938451876030e+01
2.753835470367976654e+02 4.734984673984616421e+00 4.649662971232295376e+02 5.120698121621375165e+00 5.850710570217724227e-01 -1.877522963740208581e+02 -1.030140415950477006e+01
3.097221227891712942e+02 4.425435657776469967e+00 4.446983457042756527e+02 4.933183270239958951e+00 9.756994687138706990e-01 -1.877496187603175031e+02 -1.016038611217542176e+01
3.884071180928364129e+02 4.956518053111229172e+00 4.920078810429621399e+02 3.447837477864505118e+00 8.687812217949786309e-03 -1.877248947349426658e+02 -1.085882962697450793e+01
2.544961415523571304e+02 3.885975313262215458e+00 4.664706815433797829e+02 4.532441586492974572e+00 5.379845966578019612e-01 -1.877148845301371978e+02 -1.057729924320807058e+01
3.254948653433782511e+02 5.219547371154054538e+00 4.744232840099112423e+02 5.008000791029918908e+00 7.126187463012290113e-01 -1.877148569520015826e+02 -1.010808180966892422e+01
3.549277077483962444e+02 4.969434318136403128e+00 5.535893209308343330e+02 4.512091345329562131e+00 6.168404082296656821e-01 -1.877103801721260083e+02 -1.126094755715056550e+01
3.167617910700471384e+02 5.181300156679905733e+00 5.306889767028151255e+02 3.620545058111166448e+00 3.078597487429938218e-01 -1.876981377506732258e+02 -1.061286647647930081e+01
3.530010123654286645e+02 5.214770984773002382e+00 4.419933203309742566e+02 4.954998572600461060e+00 4.075255114887360586e-01 -1.876821377257222991e+02 -1.035459812237940014e+01
3.374285943815090150e+02 5.063716950740734468e+00 4.663695029683705116e+02 4.582396781722128942e+00 5.412126622710101698e-01 -1.876697360649154120e+02 -1.015083793268421353e+01
3.728221786165016169e+02 5.094647761305308720e+00 4.819171267229391447e+02 4.882276179519096537e+00 6.682075754076231000e-01 -1.876600100401631437e+02 -1.054296149288997420e+01
3.736062738044305434e+02 4.928881364426299427e+00 4.654626206832936646e+02 5.206850956220226756e+00 4.624341050341767567e-01 -1.876575041779793480e+02 -1.052744034971765075e+01
2.924868401732360326e+02 4.071024244921466639e+00 4.398006425243096942e+02 5.143638807708610372e+00 8.071237343701437306e-01 -1.876449354832008396e+02 -1.025795255977470433e+01
4.207966893959297749e+02 5.127486776588953354e+00 5.167542000552680292e+02 4.108485975997329120e+00 2.990967787418009616e-01 -1.875886627651207164e+02 -1.184989306613518600e+01
2.621692431503463467e+02 5.044414903831475172e+00 4.974823684973050604e+02 4.886359864560017030e+00 5.275403196029609942e-01 -1.875661335578841715e+02 -1.058100021138226587e+01
3.455945344415068234e+02 4.690252287117356644e+00 4.720693406132624546e+02 4.931443002766169315e+00 7.349371952691479137e-01 -1.875619114076974370e+02 -1.020872437828611723e+01
3.445207717450218752e+02 5.157227008798828116e+00 4.830155325770027162e+02 4.993534989976821770e+00 6.596310361667977462e-01 -1.875613038849739382e+02 -1.022965340270235934e+01
2.634083055274198841e+02 3.868665386108993243e+00 4.918741496385552523e+02 5.039713513334916684e+00 6.945421609366123628e-01 -1.875487149042849353e+02 -1.052387661708165112e+01
3.804459222024632936e+02 5.095936153195786744e+00 5.431954603772444443e+02 5.086321054812711573e+00 1.886173386974590305e-01 -1.875460585249071244e+02 -1.138751178526316821e+01
3.091580261293528906e+02 2.894952518384898532e+00 4.322675131421610786e+02 5.028493123184806457e+00 9.380596744372518003e-01 -1.875376646329157779e+02 -1.025490171794486649e+01
3.963939015562211239e+02 4.663070411504837587e+00 5.866920602474626776e+02 4.069614316934701215e+00 1.349614826431929093e-01 -1.875373933424450001e+02 -1.279840405719017227e+01
3.061463384956625760e+02 2.856369785805211059e+00 4.317563749437514957e+02 4.935113200132737354e+00 9.877436169542644917e-01 -1.875247653345509207e+02 -1.026591307732304692e+01
3.753851159216076212e+02 4.686264507480575325e+00 4.377096090536444990e+02 4.965482928958936171e+00 9.286890075520917165e-01 -1.875134154082214195e+02 -1.066881180721418154e+01
2.735588450831089062e+02 3.942523671993499068e+00 5.006700770138664325e+02 4.748747435572407305e+00 7.871712078343081620e-01 -1.875129406099651987e+02 -1.046531365580006323e+01
3.663724335027696952e+02 5.130452205785171138e+00 4.625599519877054036e+02 5.124680848639293629e+00 3.959938009741315046e-01 -1.875126021737471831e+02 -1.042739915539080187e+01
2.547284680228993352e+02 4.539539594883604146e+00 4.769793280888489448e+02 4.319802464190757085e+00 5.715018111528968880e-01 -1.875031481441046708e+02 -1.058564194482691967e+01
2.490243153853654405e+02 4.666909233540126323e+00 4.953906912531320472e+02 4.847880808802390362e+00 4.379904597286213841e-01 -1.874841666872694930e+02 -1.077119175926123873e+01
4.250083603501913672e+02 5.108448618531219232e+00 4.813602173894920497e+02 5.208424830688825224e+00 1.466051410710769720e-01 -1.874795222186169781e+02 -1.167472071134229950e+01
2.977242923210361027e+02 3.885375936631798588e+00 4.283162397782595008e+02 5.031425616481822516e+00 8.807635255771618654e-01 -1.874699050350887148e+02 -1.032958158350014699e+01
2.490604174212961652e+02 3.291210509975521337e+00 4.221173809867815976e+02 5.012224268044840336e+00 9.002867303931192389e-01 -1.874684277925254321e+02 -1.093462912206721427e+01
1.708286696833011433e+02 4.748007322434221855e+00 4.499724434445544716e+02 5.032436794791631307e+00 8.402842609390608342e-01 -1.874519534173470561e+02 -1.286574568700227239e+01
3.049507981162403212e+02 4.629524253267714329e+00 4.463470832170184508e+02 5.157544850431297512e+00 7.293827619934666329e-01 -1.874271710349295290e+02 -1.016137424325549965e+01
3.194813672616804183e+02 5.140949423025094944e+00 4.989337626334495894e+02 4.812518958000818081e+00 3.454886335769260519e-01 -1.874254975983130009e+02 -1.022112543659807571e+01
2.763223104918097306e+02 5.106994527148366103e+00 5.040812095652177049e+02 4.728958053525724736e+00 6.637760641061193345e-01 -1.874237950823720098e+02 -1.046713764788610490e+01
2.543352296670161081e+02 4.626086950109602469e+00 4.617410658427153294e+02 4.499496991192621920e+00 6.505449293743965633e-01 -1.873983693543212325e+02 -1.058385540488131582e+01
3.185370263290742514e+02 4.760984137947469996e+00 4.384618722314170896e+02 5.136323628974451161e+00 7.229032443620273529e-01 -1.873982100562469668e+02 -1.019876684036435321e+01
2.824091007142748140e+02 4.795961959918036754e+00 4.329155525549332424e+02 4.896648051434651983e+00 9.517142442704162875e-01 -1.873970828928845549e+02 -1.038783215442771635e+01
2.477565371235178588e+02 4.495921417307599199e+00 4.547267154443205754e+02 4.665267116838356820e+00 8.540491047942180280e-01 -1.873842856287961638e+02 -1.071146415016568554e+01
3.099964615417199525e+02 4.646616643853700879e+00 5.157487981373856201e+02 3.926134025002086858e+00 5.713253744915730570e-01 -1.873785144410443877e+02 -1.039899706050684358e+01
3.151012045869825897e+02 4.663765508929558656e+00 4.762108962823508023e+02 4.540316095576668154e+00 6.551329825442298027e-01 -1.873742163766538624e+02 -1.009924348602065436e+01
2.670542626756189293e+02 4.449166519691749144e+00 4.550229031540460483e+02 4.832251569622824761e+00 9.127979033340996029e-01 -1.873557914068851176e+02 -1.041707093214781921e+01
2.376448605487489658e+02 4.852761479019853219e+00 5.500157935311477786e+02 4.652855413075450919e+00 4.114245469750581474e-01 -1.873538425189510974e+02 -1.177538753290796336e+01
3.256344408807341892e+02 4.856674666825624875e+00 4.739733701232967746e+02 4.948774240482613607e+00 4.216278251449958603e-01 -1.873526939399844480e+02 -1.010763626869913168e+01
3.825227366848669703e+02 5.014478821118589558e+00 4.411113200259155747e+02 5.152509777091502485e+00 6.697213298158216643e-01 -1.873364330707323973e+02 -1.076191494904736778e+01
2.572914084891048105e+02 5.003692487631661301e+00 5.540333914413282628e+02 4.703183358033894201e+00 4.979845104887007934e-01 -1.873005001155067930e+02 -1.151450234221287516e+01
2.783555350704506850e+02 3.896971084622163684e+00 5.015635458329817311e+02 4.505895000089711111e+00 6.031118772438470721e-01 -1.872929699152632850e+02 -1.042348017992790155e+01
2.383040525110949943e+02 4.799326297271982789e+00 4.802076075001705249e+02 4.528611459631144420e+00 5.177603344273216113e-01 -1.872546711082773925e+02 -1.089154621686087765e+01
3.885361856319830167e+02 5.048837760021265275e+00 4.475052638723257132e+02 4.728254440580927032e+00 2.635789355108831278e-01 -1.872364649151674598e+02 -1.083313710534905994e+01
2.785569952959016291e+02 4.312703663842904156e+00 4.592608993634225953e+02 4.990632365705827134e+00 5.571282422119754330e-01 -1.872080551706698657e+02 -1.027712706866181769e+01
4.082794432302324026e+02 5.069008769164172534e+00 4.476421038174760838e+02 4.337154698237339900e+00 3.311864943874862077e-02 -1.872036592412214873e+02 -1.125877434007179545e+01
2.297618715442543476e+02 5.084033333535439070e+00 4.187801463754284441e+02 5.046034651045928854e+00 9.285456875375954766e-01 -1.871922896879468681e+02 -1.135953810336369862e+01
2.470393774946185488e+02 3.505767589575574661e+00 4.539540786054088244e+02 4.984478553044660032e+00 9.217958833001583807e-01 -1.871719967478904039e+02 -1.072686195513693619e+01
3.573041250009733290e+02 5.217383965413995739e+00 4.289125312166968342e+02 4.975851442123590651e+00 7.912587715734535898e-01 -1.871628222539374349e+02 -1.050777998902455224e+01
2.836145652921052260e+02 4.770454623769101232e+00 5.149249514091350193e+02 4.666904887958259529e+00 7.595855206114595637e-01 -1.871264975007131000e+02 -1.051854091481961895e+01
2.476139013768186032e+02 3.527230296581229663e+00 4.377409055044688557e+02 4.996648188992975470e+00 8.319390675330524676e-01 -1.871250548296062561e+02 -1.080753057384070459e+01
3.365226928816825307e+02 4.718326368261306136e+00 4.884016497533487495e+02 4.508025508717022234e+00 4.093262829096867006e-01 -1.871040512458344267e+02 -1.020360130361926032e+01
2.715352427033383265e+02 5.100108640829294160e+00 5.378944648333518899e+02 4.389086680584504130e+00 6.085046482382571176e-01 -1.870986135611708505e+02 -1.099277453280211247e+01
3.614700310586765681e+02 5.008509956893132831e+00 5.037164253406647276e+02 4.347808235180945502e+00 1.356965754199131458e-01 -1.870712559632293335e+02 -1.053542393005904110e+01
3.460434686159538273e+02 3.633909796444438012e+00 4.252997985864255384e+02 5.044427533065875657e+00 9.989740122364373365e-01 -1.870641370120234228e+02 -1.043988844580366937e+01
2.723691386641853001e+02 4.985864223396155204e+00 4.686952133463520340e+02 4.740644609740726878e+00 6.880765993147897053e-01 -1.870562267988327392e+02 -1.033379238022154922e+01
3.877962536978360504e+02 4.963766821505543270e+00 4.312965195185553284e+02 5.047275148095204500e+00 7.973955793171061401e-01 -1.870519646812817882e+02 -1.093729829900144956e+01
3.059930617131979602e+02 5.220899884708810390e+00 5.224886724956336366e+02 4.278187284532490864e+00 4.802208242388074089e-01 -1.870329964887370409e+02 -1.049810443476371802e+01
2.757439976283750980e+02 4.753303663696951453e+00 4.653750263390676309e+02 4.964868741277880027e+00 5.655260481650619120e-01 -1.870263314349682844e+02 -1.029740086609684013e+01
3.494740719892548100e+02 4.908448218190677892e+00 5.298533891541642333e+02 4.317160941954258035e+00 1.220682338217605745e-01 -1.870155054424703565e+02 -1.074813092018126071e+01
3.918320351053276340e+02 5.233958063540637973e+00 5.204734902774167722e+02 4.152878682008106281e+00 2.010354968996970748e-01 -1.870050703037746587e+02 -1.121442858551687927e+01
2.454620577219840243e+02 4.621719385552927939e+00 5.644168872524146536e+02 3.874589363197722847e+00 6.986173808402809104e-01 -1.869990894531464392e+02 -1.196200779232500722e+01
3.191037118386599332e+02 4.696894739762648818e+00 4.913909578645842657e+02 4.829450272110913822e+00 7.220848268492575661e-01 -1.869943128533759307e+02 -1.016598458262542692e+01
2.323482408114797693e+02 4.740016180226115594e+00 6.064676630836058848e+02 3.791369040481263664e+00 3.256342540201168090e-01 -1.869942632830797891e+02 -1.352093709924936249e+01
1.725891098477048331e+02 3.851251259314124820e+00 4.691916639371187898e+02 4.735512895900661157e+00 6.346980013302019330e-01 -1.869881624580270341e+02 -1.276072388024643445e+01
3.522183297621820088e+02 4.886902821728436486e+00 4.727109303898592430e+02 4.907789198623635052e+00 4.459763374170359063e-01 -1.869850731894148623e+02 -1.026703349516473196e+01
2.366724508972416174e+02 4.662243022614824817e+00 5.828907845025743200e+02 3.784781845325443150e+00 6.591953805434066505e-01 -1.869802191090196004e+02 -1.264575523623540043e+01
2.709253255206526205e+02 5.019324842998388547e+00 5.080843606167216535e+02 4.685982598555719747e+00 4.350519714992566178e-01 -1.869753579332092102e+02 -1.056684104434706661e+01
3.555077550007290483e+02 4.959284588040134167e+00 4.703428812696405998e+02 4.955052815980718783e+00 4.233105809491858884e-01 -1.869714567528091607e+02 -1.029723321189909235e+01
3.075948272484844779e+02 4.885695823207810484e+00 4.601376773699307137e+02 4.902614564175453715e+00 7.890415946530612290e-01 -1.869638772624043668e+02 -1.010417629299464792e+01
3.919758548574644692e+02 5.057446465466835406e+00 5.721495361696797772e+02 4.469108113323536635e+00 4.292085641877341207e-01 -1.869500092219610394e+02 -1.228245076808894609e+01
2.668552159640669288e+02 4.019977847124447834e+00 5.372802965981811667e+02 3.920588525126367241e+00 4.740898528920309274e-01 -1.869399699792074614e+02 -1.103827492690176726e+01
3.753754041420311296e+02 4.884375175015697401e+00 5.035185382720736698e+02 4.371953646563794926e+00 1.853758687998077470e-01 -1.869381847921368660e+02 -1.072500804923080686e+01
2.311330071409070115e+02 4.463978207684078825e+00 4.362649176087314800e+02 5.037487555599819089e+00 9.719337760488729883e-01 -1.869197822607607975e+02 -1.114737406000605446e+01
3.158105446699963750e+02 4.699975737738822268e+00 4.613109693598993317e+02 4.853164799276051156e+00 7.441674739210137890e-01 -1.869146207502352866e+02 -1.009365297673487305e+01
2.906587615234785744e+02 4.258159534334877705e+00 5.242728872541941882e+02 4.370191393504243571e+00 7.567993626733222623e-01 -1.868836677788480642e+02 -1.059360189528986140e+01
2.861064002435379621e+02 4.817468154269268332e+00 5.091797181055337660e+02 4.091896900897503464e+00 5.490385115738675159e-01 -1.868782726720748144e+02 -1.043145349672530031e+01
2.837620548779941601e+02 4.080226733349381796e+00 4.683261954038852082e+02 4.877762344057743782e+00 7.691127711295345781e-01 -1.868620773134132662e+02 -1.022187589866177859e+01
2.678211754334026296e+02 4.134310211181713157e+00 4.965350658097192422e+02 4.992190919089430245e+00 5.668150854747157075e-01 -1.868355323757174347e+02 -1.049891899314395438e+01
3.370234670930933021e+02 5.390598809545587677e+00 5.496443157617244424e+02 3.766334709388162505e+00 2.086025716042199663e-01 -1.868298655671556503e+02 -1.103254304958581145e+01
3.883281353653097199e+02 4.837280641852477636e+00 5.474936405360429035e+02 4.475863349240719380e+00 4.462940578917349854e-01 -1.868192260739588164e+02 -1.161639071825453584e+01
2.288119373625912658e+02 4.353627394840037468e+00 5.446252599002862098e+02 4.772346404483795546e+00 4.912048770941931375e-01 -1.867874418256841409e+02 -1.185289991812597066e+01
2.844701916109521562e+02 5.012579328394121347e+00 4.840139264478131054e+02 4.666602261301033394e+00 5.443315478136848684e-01 -1.867823092471629991e+02 -1.025222504876781748e+01
3.382694595307506802e+02 4.699050555544590502e+00 5.106788170796193640e+02 4.580734921855737163e+00 3.170763158716458086e-01 -1.867757608191621159e+02 -1.040075986362418092e+01
3.250621836809618799e+02 4.550413684862917307e+00 5.579341223091327038e+02 4.598763475446093096e+00 6.366509768520005608e-01 -1.867689780991849489e+02 -1.117159268540758177e+01
2.988477436499026680e+02 4.629261412280389010e+00 4.991535694760883075e+02 4.897323666757954719e+00 7.467575156018602112e-01 -1.867615285745166602e+02 -1.025795910795858568e+01
2.883394004617491646e+02 4.279522125615635275e+00 5.561810379102837487e+02 4.349569826507013737e+00 7.363393455795674836e-01 -1.867530901115765687e+02 -1.121647138963690793e+01
3.844840650844868151e+02 5.109949766736872512e+00 5.067849106146200597e+02 4.640545810451826014e+00 3.697624185552423892e-01 -1.867246656610229252e+02 -1.091001629480090784e+01
2.251055422827872121e+02 4.673414802230968945e+00 5.577448399183639367e+02 3.206296280498157181e+00 4.937616842958573171e-01 -1.867157934300823570e+02 -1.222582042122154533e+01
3.296506650611176497e+02 5.096266345610002801e+00 5.572671371650299079e+02 2.823155895299667151e+00 2.672381636419535744e-01 -1.867110881073843132e+02 -1.116987833813983499e+01
2.877534167915804915e+02 4.475673296050843852e+00 5.413039802790369777e+02 4.930625806050004556e+00 4.759899045859373734e-01 -1.867101621128135776e+02 -1.090460666975772597e+01
2.306875774865281414e+02 4.283659231917520849e+00 4.638133637414002237e+02 5.039527113154422366e+00 9.211414980914274242e-01 -1.866808658907802112e+02 -1.103288559893620757e+01
2.664747701324870377e+02 4.046163735713357745e+00 5.316272488737282629e+02 4.912091416724556403e+00 6.496932955494452155e-01 -1.866799858887958692e+02 -1.094411279537984427e+01
3.210637449493196414e+02 4.976587769653101567e+00 4.795213539503789093e+02 4.669745631036926525e+00 4.947448743186268483e-01 -1.866731939248547008e+02 -1.011210301886367269e+01
2.374646291318042017e+02 3.427411118550617086e+00 4.389445898180475183e+02 5.049535285869973578e+00 9.018442554232782848e-01 -1.866671980084715017e+02 -1.099212514173501276e+01
2.662305481381185928e+02 4.434712045469638042e+00 5.931258456297358634e+02 2.926699756334667502e+00 3.866523580313714903e-01 -1.866517473755838239e+02 -1.247273075295699130e+01
2.784179468497521270e+02 4.565571681906797963e+00 4.520916863206512630e+02 4.721638295310492062e+00 7.192369707454767669e-01 -1.866446055261799586e+02 -1.030028744148335385e+01
2.844898760689085293e+02 4.198621569706590506e+00 5.594885155164299704e+02 3.988156373491392515e+00 2.162925346427952422e-01 -1.866435228049424779e+02 -1.132398178191961691e+01
2.303423526323725810e+02 3.560022267944706442e+00 5.236970084698045866e+02 4.693842047454167776e+00 7.663230497373358929e-01 -1.866432258195386567e+02 -1.145350077852108583e+01
3.054405946504414260e+02 4.506704548898279761e+00 4.988113244527625056e+02 4.879424552840494478e+00 7.113953770804362087e-01 -1.866289359220633060e+02 -1.023186470823775807e+01
2.382662428284397720e+02 3.695661241361481775e+00 4.268000314576200367e+02 5.042611325548659984e+00 9.631767187921652651e-01 -1.866181152148201647e+02 -1.108507493807442934e+01
3.606470156133962064e+02 5.116384633981875041e+00 5.078148860339743464e+02 4.313529250319990460e+00 2.216729087550544097e-01 -1.866180247007626178e+02 -1.056678285317271282e+01
2.928937487512213238e+02 4.749485995649585846e+00 4.710975196674872905e+02 4.865290100776778814e+00 5.482212759023478155e-01 -1.866101471171419917e+02 -1.015844105804188047e+01
2.720520766080569501e+02 4.108818698915117196e+00 4.567781819637098124e+02 4.868073480030704836e+00 8.480284344126008955e-01 -1.865841775913562799e+02 -1.035168473332125494e+01
3.308188014804441650e+02 5.087144986319851903e+00 5.328977612881852792e+02 3.583689410061418279e+00 2.502828265741610103e-01 -1.865810924498383940e+02 -1.067982847916772826e+01
2.843196400513583058e+02 4.648018724200552398e+00 4.746577751605078106e+02 4.976048986399009166e+00 5.880049797908757370e-01 -1.865810402357042790e+02 -1.022414563608592530e+01
2.348911989784288608e+02 3.580973516185815608e+00 4.568449369005094809e+02 4.768269703170695983e+00 8.896114513196199391e-01 -1.865575991069288477e+02 -1.095470003936354253e+01
2.929568122912234571e+02 4.991199815996031575e+00 5.390991630893373667e+02 4.512901976275225380e+00 6.251412676078033082e-01 -1.865522644023368741e+02 -1.082830267198220220e+01
2.371290440967264885e+02 3.956928603022433766e+00 5.138128272249443853e+02 4.854259678266290123e+00 8.484641145623709191e-01 -1.865447761081182705e+02 -1.117573230404771678e+01
3.775112471776989196e+02 5.197583109294162895e+00 5.229449863029599328e+02 4.352618288204948449e+00 3.412461823739497135e-01 -1.865354050285262701e+02 -1.099159385744707862e+01
2.719021355778325528e+02 4.472073018900313279e+00 4.385365001409285242e+02 4.947563091476650854e+00 6.905456941768998158e-01 -1.865277879416690041e+02 -1.044706867074187784e+01
2.919914438545368398e+02 4.820565974577715629e+00 5.092161989474960819e+02 4.901924643494406375e+00 6.336290168707482406e-01 -1.865141487510712750e+02 -1.039096938400879466e+01
2.359450932250397273e+02 4.348951029961678927e+00 5.649961596113132600e+02 3.216970415458709986e+00 4.356840894046933310e-01 -1.865140111133798939e+02 -1.216292246657116038e+01
2.344361659379152911e+02 4.326916171477967588e+00 4.532623910818861077e+02 5.113280845597305557e+00 8.708214261875265594e-01 -1.865024608147741958e+02 -1.097580122457049434e+01
2.420242116058409181e+02 4.866748430529545644e+00 5.610350443328360370e+02 4.519872484660805156e+00 5.602428239119490172e-01 -1.864987141124380230e+02 -1.194234481422769001e+01
3.863179458530188981e+02 4.957771955424041366e+00 5.346493641833600350e+02 3.431641928180132695e+00 2.501547005443104932e-01 -1.864790964372855342e+02 -1.133161321947373246e+01
3.257345036963102416e+02 5.265285592242016754e+00 6.072467112681522394e+02 3.329302495348223978e+00 4.397057361282518673e-01 -1.864636485052243700e+02 -1.265665196395937997e+01
3.390512750036742773e+02 4.689799509820434587e+00 5.904253781850004543e+02 3.455062301270019454e+00 7.251528180521513156e-02 -1.864450368556745730e+02 -1.213746769745693399e+01
2.272020368278728029e+02 3.400640733545708727e+00 4.951558316389339893e+02 4.744900033380421434e+00 8.479780238600926889e-01 -1.864422826911768141e+02 -1.121117179725309043e+01
2.541625476718076584e+02 4.502586648418106741e+00 4.935375704019728573e+02 4.235245310106662942e+00 6.020376188502912784e-01 -1.864188812088341081e+02 -1.067214728134506174e+01
2.979959743374626555e+02 4.910447922919960462e+00 5.103864354534319432e+02 4.195350126598418328e+00 5.492262103027084619e-01 -1.864114680098111876e+02 -1.037154313268089467e+01
2.562070366632923424e+02 4.201208441959596307e+00 5.414024414165568260e+02 4.645540478650303839e+00 3.975585719677958707e-01 -1.863953991063578428e+02 -1.126618760365072092e+01
3.919100058748841775e+02 5.199524349580335603e+00 5.383368239748840551e+02 4.186070965267068011e+00 3.719316450038058219e-01 -1.863888915620520379e+02 -1.150536409662908888e+01
2.613140148594320635e+02 5.233873418546004075e+00 5.883614289195410265e+02 2.912609678818387948e+00 1.171205862526906172e-01 -1.863809485349292459e+02 -1.238586448977956600e+01
1.936194567656733341e+02 2.834911703282538387e+00 4.550510798773578927e+02 5.158863170309715862e+00 9.697166116650715040e-01 -1.863728434294701515e+02 -1.205237080368824110e+01
2.823686393428670840e+02 4.476951980111208762e+00 5.223813243629884937e+02 4.964002565810237577e+00 5.520377232613288276e-01 -1.863447721885457327e+02 -1.062903501866361111e+01
3.381904222521986867e+02 4.409733635662007600e+00 5.324143225931977668e+02 3.936634788660321682e+00 5.476996819040040876e-01 -1.863088469490350292e+02 -1.070782889234358848e+01
2.687221780019392554e+02 4.878915559638074662e+00 5.254197648375884455e+02 4.018043207499759184e+00 5.718530403484624047e-01 -1.862957343902625098e+02 -1.081678619908564443e+01
2.497459394758432722e+02 3.830997836331965889e+00 4.956767244661154450e+02 4.928142655247048864e+00 7.847982437806203526e-01 -1.862815931276954586e+02 -1.076081384717373268e+01
2.283032307020495466e+02 4.324853879746903829e+00 4.347025465399063364e+02 4.854178505773132812e+00 6.981226701226521669e-01 -1.862659048194508955e+02 -1.122383697531425462e+01
2.490817295516366130e+02 4.740609037993617214e+00 5.044644795970920654e+02 4.810648405635471470e+00 5.369012988595659452e-01 -1.862564433763827196e+02 -1.084738134480531713e+01
3.243210841219310510e+02 5.099261319680437055e+00 5.114439626502871192e+02 4.406596949885943637e+00 3.593790253679699509e-01 -1.862421454878012526e+02 -1.035259856247028765e+01
2.448570829892047129e+02 3.868040396766871503e+00 4.891310206088850236e+02 4.466540035700159450e+00 5.398579226046419377e-01 -1.862341723206676818e+02 -1.080521374915558752e+01
2.661778505914816719e+02 4.959559214065062172e+00 5.705163752165484539e+02 4.433065515129737122e+00 3.339664714030698422e-01 -1.862208894560855867e+02 -1.179784435843714085e+01
1.954476050729619772e+02 3.905852722037788105e+00 4.479324738665097811e+02 4.608474545240777154e+00 8.585772638344938423e-01 -1.861982667616460390e+02 -1.202400686841670385e+01
2.760970942894531959e+02 5.268600641748280466e+00 5.618648768987948188e+02 3.973833493462167521e+00 2.545149405848735058e-01 -1.861807015351948849e+02 -1.145935489032680010e+01
2.820614732826620639e+02 4.533930132142021563e+00 4.745199364024846318e+02 4.870743299625728717e+00 5.654097986167583301e-01 -1.861491731973998185e+02 -1.024302448340459293e+01
3.622318978733352424e+02 4.602108730284918181e+00 5.397178960631472364e+02 3.926954118283788375e+00 2.336399996036444549e-01 -1.861439698856402174e+02 -1.105559275012106113e+01
2.960574805513922456e+02 4.883003964535085117e+00 5.008196246040271262e+02 4.775431340342637831e+00 5.862812193353856838e-01 -1.861291339152508897e+02 -1.028542123008801568e+01
2.644036109061955244e+02 4.045575495360069773e+00 4.963111513110573014e+02 4.705271627628802911e+00 7.907631446324225877e-01 -1.861280471465289850e+02 -1.054141843980952409e+01
2.603635657784754471e+02 4.650992021111089336e+00 4.773913584977515825e+02 4.840311763155872526e+00 5.719679972505062882e-01 -1.861231067325132642e+02 -1.050122411123827604e+01
3.183085463528607875e+02 5.161104855241869238e+00 5.374856143018295143e+02 4.448956077602693071e+00 4.315224856778932527e-01 -1.861183400622514341e+02 -1.073203116301307070e+01
2.270285863968934450e+02 4.269999838597271058e+00 5.341621885582833329e+02 4.843213661150409521e+00 5.856112283752288317e-01 -1.861122451904512900e+02 -1.169696275981296907e+01
2.919623313709408876e+02 4.642274480716931606e+00 5.131575901383927203e+02 4.071768950180654656e+00 5.878971825819292452e-01 -1.861078151550355528e+02 -1.043625940782257189e+01
3.274159172663688651e+02 5.252935374234446897e+00 5.646032961916295108e+02 3.448068262590880728e+00 9.758695895329017045e-02 -1.860864141559578684e+02 -1.134158804781472796e+01
2.707325767846990630e+02 4.567360730348956288e+00 4.788425551261941564e+02 4.605303811036335127e+00 4.997862063333992633e-01 -1.860817341116171804e+02 -1.036967859665569591e+01
3.386431119061056165e+02 5.173959216266412753e+00 5.752296997165246921e+02 3.814869227823142417e+00 8.471834852601078936e-02 -1.860784243571796424e+02 -1.167696304036719113e+01
2.356795135233598728e+02 4.057902191367871225e+00 4.471250790201465861e+02 5.027825902621154697e+00 7.045086538289251354e-01 -1.860750603107094605e+02 -1.097709735672773412e+01
2.740866596837216207e+02 5.072333458125930505e+00 5.493680188916077896e+02 3.768279023968775565e+00 5.784697182202720445e-01 -1.860549184705209882e+02 -1.119270755779066562e+01
3.805480754516688080e+02 5.178745718321891012e+00 5.361404215364642596e+02 4.238378256675276567e+00 3.604253153644315089e-01 -1.860499619690429256e+02 -1.125605246731607068e+01
2.704685940461017140e+02 5.178983801185335523e+00 5.447297249536214849e+02 3.639079250418117084e+00 3.867432608276049066e-01 -1.860423898008752133e+02 -1.113718006270480743e+01
3.232774499249857172e+02 4.737121317917793561e+00 5.196489349860007678e+02 4.596354519532018124e+00 3.322815144080871752e-01 -1.860381478926113630e+02 -1.045362654259587387e+01
2.764429652947835052e+02 4.640805552198349559e+00 4.787567525191594768e+02 4.701605509341648670e+00 7.282594113880502817e-01 -1.860256798490829340e+02 -1.030671011022411321e+01
3.315542149253421940e+02 5.035676128174683797e+00 5.572254890666691836e+02 2.859641436796532599e+00 2.391521691143904393e-01 -1.860197835763530065e+02 -1.117632113494378387e+01
4.044689684548907849e+02 4.736536060063916587e+00 5.673509531833487927e+02 3.812848350152273191e+00 4.818956411379584082e-01 -1.859706464994561941e+02 -1.242336340063509859e+01
3.330358096014143712e+02 5.073503938651135137e+00 5.289111603743137948e+02 3.821023431041586704e+00 2.744262536079548065e-01 -1.859628054193431126e+02 -1.062309443093666417e+01
3.139907411288793355e+02 4.842436721920900133e+00 5.296056407351984490e+02 4.131953893528200084e+00 6.252851374829373476e-01 -1.859605742904734598e+02 -1.059531669340387694e+01
1.906694714855497921e+02 4.285484453937536742e+00 4.421905974783253441e+02 4.935204827056707266e+00 7.965109143046765761e-01 -1.859604977632905047e+02 -1.221027841626454702e+01
3.029172660315584835e+02 5.430204102245753894e+00 5.628741089581920960e+02 3.229968765073902848e+00 3.688098417360180514e-01 -1.859594076745178199e+02 -1.130127815973180461e+01
2.345181790026554722e+02 4.100240117691547503e+00 4.616429428449682177e+02 5.011419775509096119e+00 8.887681597033054715e-01 -1.859557456890843241e+02 -1.095245228373087443e+01
3.080553326404213976e+02 5.239355124752293591e+00 5.881281597903115426e+02 4.167391239994684859e+00 3.227349024952649303e-01 -1.859526575069499756e+02 -1.200055802914393865e+01
3.361839262486102484e+02 4.450677654865702770e+00 5.994776723168318995e+02 3.273248783188773992e+00 5.993926097254312912e-01 -1.859525505812410415e+02 -1.242254275119394791e+01
2.337258019232840240e+02 4.126333403640919606e+00 4.768302711907505795e+02 4.392251018528771311e+00 6.406718970862228524e-01 -1.859517276542971160e+02 -1.097685971944258831e+01
2.540689285232123495e+02 4.707959412304353108e+00 5.328436022292435155e+02 3.835454816367350084e+00 5.526998778435805448e-01 -1.859285978937600987e+02 -1.114407135262590387e+01
2.963555930936700520e+02 5.016130014198528109e+00 5.430880604028716334e+02 4.593394193359685573e+00 4.108022433485200020e-01 -1.859263873329742012e+02 -1.088645374027990620e+01
2.960071596967538881e+02 4.359248738489343467e+00 5.086795082704368269e+02 4.190861887593700708e+00 6.298728766748766805e-01 -1.859095224984895935e+02 -1.036243200533137099e+01
2.525209945499719026e+02 4.435322539805347297e+00 5.849759878586108925e+02 4.240040706405411086e+00 3.288336665980756135e-01 -1.859070192900802283e+02 -1.241524631505930643e+01
2.776803798943137735e+02 5.002807833962271467e+00 5.510115568937310400e+02 3.223217206570302640e+00 4.437092831456705966e-01 -1.858965278595370592e+02 -1.119093499555554772e+01
2.991547243472116975e+02 4.171607969124100812e+00 5.403938878007253379e+02 3.734540907360626605e+00 3.214263970908743939e-01 -1.858961914327521470e+02 -1.082104946144174740e+01
3.681274480653091246e+02 4.932446193596902617e+00 5.716818791198288636e+02 3.734162231332537552e+00 6.403034533548133123e-01 -1.858867420897296370e+02 -1.186894626389146623e+01
3.563351377014909076e+02 5.148128898602092995e+00 5.559744059739252862e+02 3.609559374484478500e+00 5.701804979480148416e-01 -1.858804087406836345e+02 -1.133006204844059184e+01
2.554642749778815016e+02 4.723149088507474502e+00 4.974140649842465223e+02 4.404095481781385324e+00 6.340922845482707126e-01 -1.858773518992819902e+02 -1.067994552908177219e+01
1.921896670280540604e+02 2.807224705302188816e+00 3.912126623081672392e+02 5.146565343861233544e+00 9.154201042235671215e-01 -1.858685850767527370e+02 -1.283462040666212900e+01
3.057174896129134254e+02 4.676862956654335157e+00 5.884748873375107223e+02 3.541374201841501979e+00 7.192734313591651052e-01 -1.858685548532321832e+02 -1.201686184479367725e+01
3.106541659025982085e+02 5.020780763295718430e+00 6.002956455081862259e+02 3.096994304750585236e+00 5.689099739072503992e-01 -1.858492244386408174e+02 -1.239918668894520515e+01
3.246493535406625597e+02 4.831835550690700920e+00 5.066269121844326833e+02 4.656300423379953202e+00 5.281914896603472354e-01 -1.858371901020140342e+02 -1.030092673811657278e+01
4.029465474172447443e+02 5.075049889700761874e+00 5.482423546928075666e+02 4.095610986228099826e+00 4.013364149668255387e-01 -1.858335759912808953e+02 -1.193723279729002407e+01
3.992370595074875155e+02 4.893387188747586158e+00 5.833850291224570128e+02 3.425348269411483848e+00 6.021690224405077396e-01 -1.858333126339553019e+02 -1.275777029117868011e+01
3.745054362425920544e+02 4.775206337563135506e+00 5.615552939576574545e+02 4.027352262508918201e+00 5.730100131908071326e-01 -1.858331708857606088e+02 -1.169917769094015370e+01
2.961062999209773352e+02 5.149134693956624709e+00 5.698262927792651453e+02 4.337059342385480853e+00 3.849210066228487825e-01 -1.858292858276098514e+02 -1.150965370678084909e+01
3.256347209898843289e+02 4.835467013303008876e+00 5.065365152979040317e+02 4.657321744233716032e+00 5.047370919661632316e-01 -1.858178066044692684e+02 -1.030243753654517569e+01
2.015299548310069895e+02 3.600810601556357238e+00 4.384588456532129044e+02 5.091310188757970145e+00 9.397288936358694222e-01 -1.857869333749447378e+02 -1.189767732403763745e+01
2.525292677949500444e+02 5.356577500996185570e+00 5.835346861358168553e+02 2.962694462987838229e+00 4.363598289833440225e-01 -1.857853714528395699e+02 -1.237112849756099209e+01
3.827105658980454450e+02 5.010048028414571419e+00 5.209077793098207394e+02 4.320480697622758548e+00 2.823557107252287479e-01 -1.857810073911323627e+02 -1.105001546105954091e+01
2.815430494983574476e+02 5.068768677518990629e+00 5.366100407863474402e+02 4.196307518017781568e+00 5.254513590498927078e-01 -1.857786659287344548e+02 -1.086713904074862569e+01
3.033609449715094684e+02 5.109764873244997396e+00 6.055283698776779602e+02 2.664084524831663359e+00 3.990694363124329680e-01 -1.857784280302145419e+02 -1.260082481092768703e+01
2.233661372677958923e+02 4.092649807892384750e+00 4.916606226005293365e+02 4.688586410151081907e+00 8.569724290210836148e-01 -1.857762940772067850e+02 -1.127786994580182878e+01
2.709864645249793398e+02 5.033477337351588865e+00 5.616142567205872638e+02 4.082469563661386580e+00 5.833789692403529292e-01 -1.857483340930651536e+02 -1.150936639869939171e+01
2.338345280897181340e+02 4.201364005590190409e+00 5.302886195468053074e+02 4.886641465698226661e+00 6.837387781997782410e-01 -1.857393515827042734e+02 -1.147996022063348498e+01
3.138580181526132264e+02 4.707278521823271333e+00 5.483295628437321056e+02 4.593645722217152283e+00 6.132093259584577849e-01 -1.857352660789815388e+02 -1.094543210295599422e+01
3.354907855165529327e+02 4.858143181250048848e+00 5.176084586905855076e+02 4.582301096770533100e+00 3.573642281309843405e-01 -1.857064896329404178e+02 -1.047003449118356322e+01
2.672667969315324399e+02 4.260416883174959146e+00 5.069762753259345232e+02 4.870870301203647834e+00 7.439012527454720303e-01 -1.857055132059699076e+02 -1.059968316658957477e+01
2.914135420302010857e+02 4.564885082172979835e+00 5.293603752039621213e+02 4.063318692529874987e+00 6.769557000631575283e-01 -1.856994296309136701e+02 -1.066772998472163536e+01
3.769193522539086985e+02 4.766623323620997610e+00 5.637997385691741101e+02 4.424827022775404295e+00 3.156826238479395474e-01 -1.856883266587015271e+02 -1.179285634843327557e+01
2.315368289868254408e+02 4.721673604316013240e+00 5.370269291652947459e+02 4.008403417130075752e+00 5.435066525789569170e-01 -1.856881526797029949e+02 -1.164636023547426191e+01
2.878227072215586304e+02 5.406180913672781863e+00 5.840765643957468001e+02 3.500311729281788686e+00 4.648433591972281897e-01 -1.856709416499706435e+02 -1.196858003191070274e+01
2.615655495195373987e+02 3.952109017642904121e+00 5.223258693307712974e+02 4.262342143501299141e+00 5.997913107125348864e-01 -1.856541242721331173e+02 -1.086549827457162465e+01
3.113701271490655245e+02 4.338409050765294594e+00 5.545534488805041065e+02 4.195979869283406494e+00 6.745455772312658471e-01 -1.856535234604035622e+02 -1.108403551034082213e+01
2.492903150439296951e+02 4.070152678244943090e+00 4.705768269774847568e+02 4.901330039293157803e+00 8.380005721723859935e-01 -1.856485060382992742e+02 -1.066522089949534546e+01
3.034871782453903961e+02 4.937132321626054754e+00 5.682088460748344687e+02 4.037418052588366280e+00 1.494266415247826607e-01 -1.856463896671282612e+02 -1.143615905647111930e+01
1.943322845214883898e+02 2.893898994052938267e+00 4.915123792103403844e+02 4.970873363225229546e+00 9.385502820029810733e-01 -1.856446115183142069e+02 -1.208633607618473960e+01
2.635016999121173740e+02 4.492365933168041003e+00 5.224102665206097527e+02 4.758767382428689352e+00 4.521949583319769816e-01 -1.856409435667748653e+02 -1.083986184939030828e+01
3.211695174814029201e+02 4.613399162491507610e+00 5.323696260390986481e+02 3.650812600213471093e+00 4.406785808573708274e-01 -1.856355517818070950e+02 -1.064481960998967658e+01
3.877027333382866345e+02 5.212639289344601856e+00 5.722287200378698344e+02 2.658570370585722209e+00 6.599539670077464448e-02 -1.856321723777717239e+02 -1.220189826849264492e+01
2.884087058767707390e+02 4.797780473594812634e+00 5.596342001602848768e+02 4.652536920904338125e+00 4.129738157822520073e-01 -1.856310185100857097e+02 -1.129760599840484758e+01
4.230904591744290428e+02 4.920779326174873347e+00 5.497042833431104327e+02 3.866561839612090878e+00 2.475707099118634180e-01 -1.856133767909509231e+02 -1.248018958061100214e+01
3.318856132685912712e+02 4.854568718857866116e+00 5.419223627205990397e+02 3.598196773301751694e+00 5.578265921781064840e-01 -1.856051204724618628e+02 -1.084924761777377356e+01
2.953810064875505645e+02 4.559838945739781657e+00 5.043256749017518814e+02 4.358834273118391778e+00 4.003215553394051107e-01 -1.855753509139516666e+02 -1.032118810882148452e+01
2.871106195961148728e+02 4.623764397698355566e+00 5.385925135694089931e+02 3.595372525936880059e+00 5.629855333525817240e-01 -1.855681387143402787e+02 -1.085795688860282482e+01
3.765830041975174822e+02 5.133933753868460848e+00 5.333449619112046776e+02 4.004663891625462213e+00 2.049533281488772896e-01 -1.855665061318821074e+02 -1.114178231622493698e+01
2.799981911341103569e+02 4.598728667255254976e+00 5.330757458586542725e+02 3.795247248674331608e+00 5.960966823152431537e-01 -1.855596059927670467e+02 -1.081893756764544179e+01
2.524782144943079629e+02 4.612620959610069349e+00 4.768413704768267962e+02 4.678292492170292860e+00 6.795465467572620044e-01 -1.855518132550475343e+02 -1.062174608766633099e+01
3.311634314512178321e+02 4.995221262532949957e+00 5.412156845396167455e+02 4.529598974401359612e+00 3.005701549979000187e-01 -1.855313186141870290e+02 -1.083256716291874255e+01
2.825849121001079993e+02 4.599173725798074486e+00 5.072986955969842597e+02 4.270696498884056780e+00 3.981832946853792743e-01 -1.855310166369626756e+02 -1.044015785293032650e+01
2.022249056888882990e+02 3.345925204484555326e+00 4.928473873890399659e+02 4.926029016844245767e+00 6.571895326992422959e-01 -1.855215911857633557e+02 -1.185318885321872173e+01
3.520769640167889634e+02 4.298588173366741039e+00 5.735384949431316954e+02 3.912864553830854408e+00 3.551327106154418267e-01 -1.855173574291712555e+02 -1.173381945205195365e+01
3.616621164620165132e+02 5.012857706475790209e+00 5.430879101635530333e+02 4.452000592483377872e+00 2.181238272577230852e-01 -1.855113626613769782e+02 -1.111385698286987278e+01
2.892656035611977359e+02 4.780139386309418370e+00 5.497959006309928327e+02 3.185058643991166338e+00 3.266795008233239206e-01 -1.855084076186542177e+02 -1.106723869784318381e+01
2.457078100802934557e+02 4.905422401536363886e+00 5.400587742155042861e+02 4.365073148838271244e+00 4.928139754823203100e-01 -1.854837671834526134e+02 -1.141776239779684410e+01
4.044445078992528693e+02 5.342192600692157178e+00 5.650744271627532953e+02 3.291969174932020792e+00 4.104505270609193346e-01 -1.854592723021021925e+02 -1.236404805193582135e+01
3.690508235649197673e+02 4.931870666988239726e+00 5.425944121881946103e+02 4.515527243287685621e+00 3.323356478427896832e-01 -1.854543584278061132e+02 -1.119995145562841898e+01
3.546390279014891007e+02 5.248218836456637781e+00 5.450245540515438734e+02 3.624846561653654042e+00 2.246193665749090518e-01 -1.854511785519050022e+02 -1.107476550491426082e+01
2.334542341687279929e+02 4.302126403216192330e+00 5.492612706754442797e+02 4.146971622079301589e+00 5.312766876353565149e-01 -1.854497022105155111e+02 -1.184680392446345465e+01
3.341061242888561651e+02 4.309857632869766420e+00 5.938245380051499751e+02 3.705339457451491292e+00 2.150226394615498138e-01 -1.854485128040994368e+02 -1.222118538321929826e+01
4.272813937112492795e+02 4.885111043891045668e+00 5.693240363014425611e+02 2.751015088098475392e+00 1.185216867125964274e-01 -1.854394417563869979e+02 -1.307199122311921435e+01
2.627357496140953117e+02 4.468026261704700630e+00 5.263746113725243276e+02 4.689866045757576707e+00 7.263259353795857853e-01 -1.854371772440884740e+02 -1.090940209053023580e+01
2.908512349324178103e+02 5.457873239452068148e+00 5.742324427374487641e+02 3.148522721238690814e+00 3.723873856593844511e-01 -1.854274535207973997e+02 -1.166047941194642235e+01
2.717749864119685981e+02 4.770087738090812657e+00 5.262631757338938314e+02 3.967386669718800718e+00 5.330315099814484370e-01 -1.854194607189788826e+02 -1.079347842246489186e+01
2.899746824210300815e+02 4.874805665305822266e+00 5.663392449604873491e+02 4.246854158785311917e+00 6.146076229959658299e-01 -1.854179082654045487e+02 -1.145417231754637477e+01
3.762614388584633502e+02 5.173985319387642612e+00 5.447190864663589309e+02 4.059453876157940400e+00 3.764858436782222428e-01 -1.854014791561486959e+02 -1.134952082813845742e+01
3.611798069096998347e+02 4.758525581299937635e+00 6.044879010222635998e+02 2.619884148956463044e+00 5.692955043151828876e-02 -1.853932488611550582e+02 -1.281398878909716998e+01
3.899592701492035189e+02 5.100221103085671892e+00 5.384756577495211332e+02 3.755522129174472035e+00 1.555538112304936660e-01 -1.853928778723103221e+02 -1.146961917460511771e+01
2.362837557176023608e+02 4.429318691706731315e+00 5.690510018482290207e+02 3.248032825089931297e+00 5.420143328454671838e-01 -1.853754277622805944e+02 -1.226138939434325614e+01
2.215223179034702241e+02 3.946404829626020572e+00 5.222106928931169705e+02 4.494807775627704061e+00 7.096155659750451594e-01 -1.853686321522862670e+02 -1.163848575298190546e+01
2.272442379315840526e+02 4.013231905993744242e+00 5.091173986926442012e+02 4.748628621388329307e+00 8.171351620741453825e-01 -1.853625974723888419e+02 -1.133701339867937818e+01
3.003323860582444809e+02 4.340524535645174709e+00 5.348197493442917221e+02 3.666164094797784045e+00 3.707114014839664184e-01 -1.853496833419686993e+02 -1.071392316851765258e+01
3.399070944892319517e+02 4.650521103475952600e+00 5.879289223431062510e+02 4.112552693050939290e+00 6.048323852656285471e-01 -1.853455604977288829e+02 -1.206340001008726404e+01
3.456351942398916890e+02 4.903305777510749586e+00 5.679266490039453856e+02 4.009769249179566231e+00 6.125755931778485985e-01 -1.853403257558178723e+02 -1.152658041895970698e+01
2.597164568474360635e+02 4.389084571419258118e+00 5.166720936275072518e+02 4.811132304605832744e+00 7.208380052861805831e-01 -1.853382825985098634e+02 -1.081507943682260731e+01
2.311001071075783670e+02 4.388595495760175602e+00 5.248921247298912931e+02 4.375805419273397057e+00 4.519705163859769059e-01 -1.853340189682204766e+02 -1.145446839035798980e+01
3.134467652239900985e+02 5.197022068586993448e+00 6.018231573095167732e+02 3.890148081965598248e+00 4.213570719957626109e-01 -1.853249114456813800e+02 -1.244986239612406465e+01
2.145252499568889846e+02 4.228794362084559388e+00 4.840382347223331863e+02 4.492050999622699159e+00 6.477448064136642758e-01 -1.852993252476836119e+02 -1.146022607991718445e+01
3.648913002924487614e+02 4.738710587350398740e+00 6.007996727458289570e+02 4.311378325296382208e+00 3.358827735444134266e-01 -1.852955988935229357e+02 -1.272962568051417165e+01
2.886117065051093959e+02 4.665139891349095791e+00 5.822910006253483743e+02 2.488718612724064361e+00 4.325825695692723794e-01 -1.852953163625071511e+02 -1.190894035852173616e+01
3.431740419347431157e+02 5.201994595072616967e+00 5.446088273325417504e+02 3.876813974659579110e+00 4.174539787437622218e-01 -1.852857660749885156e+02 -1.096689791792827862e+01
2.691669994208108960e+02 4.376030752048382766e+00 4.853139628692151177e+02 4.447320225226431667e+00 6.364121924227205129e-01 -1.852838573499251140e+02 -1.041326177352963889e+01
2.902632069593379356e+02 4.691297380983550980e+00 6.110124435123165085e+02 4.140492857418098360e+00 2.751299681178027146e-01 -1.852782023983527324e+02 -1.286699537043072183e+01
2.337904999781397919e+02 3.825549063549232187e+00 4.855199814620660277e+02 4.630093301238547454e+00 8.190873434140216736e-01 -1.852676813081493776e+02 -1.100686847531868295e+01
3.011084315087150003e+02 4.532304455350747219e+00 5.019996740191089089e+02 4.567781471863048282e+00 4.840798251993561063e-01 -1.852535033986916631e+02 -1.027339567220076511e+01
1.894572935860151404e+02 2.774975960551619103e+00 4.649413765984782572e+02 4.539472338815441432e+00 8.615042619335497864e-01 -1.852524927903579055e+02 -1.216826883556760208e+01
3.176655087415957155e+02 4.254910699479275138e+00 5.932648291023493812e+02 3.032139115816835151e+00 3.180072726170201092e-01 -1.852495799083680197e+02 -1.215890066994397500e+01
4.143771603265116710e+02 5.029777583369381411e+00 5.468161228693518296e+02 3.402756676160225702e+00 2.324235027221136507e-01 -1.852466902452153761e+02 -1.218480862961825117e+01
2.559079344075832694e+02 4.565920966760945277e+00 5.760788248939835512e+02 4.358172914375317397e+00 5.970970410930706018e-01 -1.852418825278644761e+02 -1.209808433160552710e+01
3.579945330061045752e+02 4.831509892680470486e+00 5.442476489086433276e+02 3.442620462292720784e+00 1.734555400922442869e-01 -1.852355580804629369e+02 -1.109469048323466467e+01
3.210061166260256869e+02 4.759491375161613469e+00 5.218605050703765755e+02 4.455076185524157850e+00 5.749740087397077204e-01 -1.852335336254232345e+02 -1.048062250322649902e+01
3.485807660426671646e+02 4.958402691013826136e+00 5.248113361040176414e+02 4.090748737404878099e+00 2.804161098098268967e-01 -1.852293859445739201e+02 -1.066139984704939891e+01
2.445259736182357813e+02 4.294614061065934685e+00 5.429622817117899558e+02 4.703491270575804961e+00 6.717858120215589590e-01 -1.852207276474061359e+02 -1.149573284283997765e+01
2.677969912763437037e+02 5.255298706993931646e+00 5.674916152087894261e+02 3.186866624695231298e+00 5.042780837713481956e-01 -1.852037843950836304e+02 -1.169701261948424609e+01
2.335568372006112554e+02 4.469804840394867362e+00 5.041878785173187225e+02 4.406494406068379277e+00 6.878462950751794702e-01 -1.851943441775040640e+02 -1.114595110036368197e+01
2.879657360935718202e+02 4.212295827124648895e+00 5.067886903394855267e+02 4.618564677171971944e+00 5.890599969694194638e-01 -1.851879757819150711e+02 -1.039219290934675044e+01
1.759949188136378098e+02 3.927274238056850386e+00 4.635764567879846254e+02 4.837083150950031829e+00 8.305361703222045033e-01 -1.851726069899453080e+02 -1.263645113481838145e+01
2.762997051880627737e+02 4.377796781926731384e+00 5.134507866294793530e+02 4.610062659430396614e+00 7.221140471758284995e-01 -1.851588840637836881e+02 -1.056868665525013640e+01
2.862301514396638140e+02 4.310079897553751316e+00 5.580581226874076037e+02 3.185222453463859349e+00 6.024307365230047173e-01 -1.851579481612808706e+02 -1.127608102438877857e+01
3.878855471467496727e+02 4.571769465289240664e+00 5.646258258885565056e+02 3.125360093298136466e+00 3.331690200880986219e-01 -1.851453552232590596e+02 -1.200474338477435587e+01
2.210311591699207270e+02 3.811387332895881386e+00 5.010833904355025652e+02 4.832760188046067107e+00 8.330158342856550657e-01 -1.851402658945404482e+02 -1.140624168811964090e+01
2.333751087171240783e+02 4.848983913949639124e+00 5.806201662257685712e+02 4.057697935234647169e+00 4.522406960024396572e-01 -1.851357409021770195e+02 -1.264734678271370427e+01
3.037210430931049814e+02 4.332835827184731592e+00 5.373724200514847098e+02 4.248672660735583584e+00 3.025769142952463020e-01 -1.851210217480384017e+02 -1.074767074239547071e+01
2.596288241188174197e+02 4.612887168659184134e+00 5.151271279982580609e+02 4.671670680645521934e+00 4.940366220194005731e-01 -1.851162528693757281e+02 -1.079677738621054672e+01
3.154846359539303648e+02 4.732872684927012408e+00 5.174987374545579542e+02 4.501136729146663740e+00 5.612030400624977711e-01 -1.851045465591179493e+02 -1.041731735504031242e+01
2.452315803427949277e+02 4.437271998481200797e+00 4.752128827985334851e+02 4.804548875924410822e+00 6.755984172900953988e-01 -1.850988556176880593e+02 -1.074441063689828368e+01
3.638052056562404459e+02 4.938040335796948455e+00 5.397067366758531080e+02 3.687806976738525311e+00 1.566489170658327545e-01 -1.850963234776274930e+02 -1.107482523574889299e+01
3.129959156999191805e+02 4.914766108368012532e+00 5.227494353987801787e+02 4.478975949412903113e+00 4.709329570641069829e-01 -1.850924766002309525e+02 -1.049058634288461889e+01
2.452453286306898121e+02 4.743069009835283900e+00 5.244640218948170514e+02 4.338042838593983319e+00 5.893176997175344489e-01 -1.850823917623656314e+02 -1.116197554317276897e+01
3.437943707810285332e+02 4.608123601670092384e+00 5.624985138038055084e+02 3.326697941904828149e+00 6.719419520549896330e-01 -1.850783213993840661e+02 -1.137396200401247626e+01
2.604989270327857298e+02 4.565805824845622141e+00 5.375941594511795074e+02 3.969974641126440940e+00 6.378014042002959627e-01 -1.850775501398784684e+02 -1.113026338520096559e+01
3.906762522772695547e+02 5.153638582508223820e+00 5.581827730717174063e+02 3.784589640851803161e+00 1.067454193121704920e-01 -1.850690175969507720e+02 -1.190017413436108029e+01
3.696596538154151403e+02 4.906860720369436102e+00 5.485733731331870331e+02 4.429246402906253266e+00 3.078890059467710993e-01 -1.850665506536008706e+02 -1.133058694955809642e+01
2.836452852354249217e+02 5.155978239620571557e+00 5.551937322189642146e+02 4.106228003724880615e+00 3.862345405685363997e-01 -1.850658885560589511e+02 -1.123005895129894505e+01
2.589425205683604645e+02 4.470618096014733922e+00 4.957114714321912174e+02 4.351660666156471180e+00 5.698399065495848292e-01 -1.850597873844025401e+02 -1.061388571229922917e+01
2.385420575656432334e+02 4.445178149445411009e+00 4.895846596994448419e+02 4.558316482713696161e+00 7.214765145721155903e-01 -1.850549963718697484e+02 -1.092972936307488752e+01
3.682344971021167339e+02 4.492003967135723030e+00 5.569965917383586884e+02 3.650510662076994262e+00 2.586759550810817654e-01 -1.850528720073082241e+02 -1.149862205445784369e+01
3.138936125064894895e+02 5.424082633529570430e+00 5.920270245707179129e+02 2.396133521663391441e+00 2.785405703763111918e-01 -1.850465292783656821e+02 -1.211830720651697035e+01
3.132428539362192055e+02 5.012993730183705310e+00 6.154476899138659292e+02 3.254192001798945633e+00 2.528785431189193300e-01 -1.850459623312925146e+02 -1.295243139164519519e+01
3.641457879150634653e+02 5.209213034673578768e+00 5.511936774684679676e+02 4.015497397706131899e+00 2.242145074932271331e-01 -1.850447992455472388e+02 -1.131330906735625952e+01
2.503179558931977624e+02 4.778849770923553564e+00 5.657478294900181481e+02 3.079153678117443782e+00 5.801772931626361096e-01 -1.850423316881678204e+02 -1.191006663637406682e+01
2.084329195806644748e+02 4.247683131999076878e+00 4.731507635010593162e+02 4.773308491768537110e+00 6.964443407685454446e-01 -1.850363167821174670e+02 -1.159388779175423778e+01
2.600279036122840921e+02 4.376597120566942500e+00 5.199280958776757871e+02 4.070027881686070437e+00 5.932722188173705780e-01 -1.850256467505828937e+02 -1.085385448897243599e+01
2.642074524585544282e+02 4.874799833240903268e+00 5.961618044707043964e+02 3.903893470467889593e+00 5.579003644800832884e-01 -1.850143111002062426e+02 -1.260024108640684659e+01
3.165398272069817267e+02 4.316242222847586518e+00 5.408731852736664223e+02 4.401843993978841851e+00 5.415110323151275384e-01 -1.849936760305723737e+02 -1.079473981282034600e+01
2.930331473094030343e+02 4.976826075445152320e+00 5.637954569761444645e+02 4.334785494770318159e+00 3.051488152175413360e-01 -1.849703680358881002e+02 -1.136999998588614957e+01
3.260100482523483265e+02 4.250964697140982018e+00 5.962521820900130933e+02 3.690566770490957715e+00 5.631939725638204219e-01 -1.849657398074140531e+02 -1.227168852036618318e+01
2.325414524686836728e+02 4.018885668721224214e+00 4.943607156061399905e+02 4.782587055627665507e+00 6.029763912933407966e-01 -1.849627350927831628e+02 -1.108592398804247381e+01
3.358906253902062531e+02 4.704840860933007463e+00 5.373864790604362724e+02 3.660964837340809908e+00 4.889438071941112907e-01 -1.849581825411210048e+02 -1.078267954311373344e+01
2.545210383594410928e+02 5.085538789759233680e+00 5.608983782773068469e+02 3.854758208486225968e+00 5.179455364199122558e-01 -1.849504529770308352e+02 -1.171919888664543308e+01
1.841431017472348799e+02 3.459732072040085704e+00 4.344055596159256538e+02 4.730212916689283453e+00 8.815028108796663098e-01 -1.849451544726182419e+02 -1.248773755768027627e+01
3.067783961727369046e+02 4.214023695068032538e+00 5.411127769884615191e+02 3.677068433473888120e+00 4.674422653609864309e-01 -1.849395930911994128e+02 -1.080955544198122453e+01
2.885006570810214157e+02 4.431536002700674715e+00 5.259434400647605798e+02 4.066991626550731098e+00 6.386137943944287798e-01 -1.849150667220847595e+02 -1.063348442084952694e+01
2.996796934150278844e+02 5.118385411634296389e+00 5.426093061423782729e+02 4.028953137793664041e+00 3.289094187650884460e-01 -1.849130532768527075e+02 -1.086170685322391094e+01
2.541231843757667264e+02 4.123087722248555131e+00 4.840720189152985995e+02 4.824005705778585451e+00 6.791420349237917709e-01 -1.849123280817700845e+02 -1.061973656024074231e+01
3.257679542962986829e+02 5.025080648911472103e+00 6.053022928161269647e+02 2.690204921949322703e+00 4.276160895192624434e-01 -1.849091303936117754e+02 -1.258623184356017077e+01
3.257048480509096180e+02 4.928839400500964807e+00 5.245630533119677921e+02 4.138643446331426112e+00 3.550089228792417950e-01 -1.849063095129277770e+02 -1.052946408037375114e+01
2.322994717568749365e+02 4.060943384057297934e+00 4.692216615479186430e+02 4.924884648671861598e+00 7.665533591621096488e-01 -1.849060367012856432e+02 -1.099632383857426277e+01
3.883867846297058577e+02 4.926156264657143069e+00 5.380347740611539393e+02 3.848963891815455174e+00 2.291543988007818111e-01 -1.848692712919321934e+02 -1.143129168589884337e+01
2.344859980895436706e+02 4.428017573375027993e+00 5.470474253911241931e+02 4.227831439965430427e+00 4.555187219070204740e-01 -1.848671578611777022e+02 -1.177810779527306906e+01
3.135510141765049639e+02 4.584759165692726235e+00 5.460981356242442644e+02 4.612970804177673578e+00 4.688709334457706324e-01 -1.848653935221227016e+02 -1.089906904161061263e+01
2.389213418019414519e+02 4.757348508733759473e+00 5.630211199478720800e+02 4.233412484026896294e+00 5.022443775550178291e-01 -1.848638998384311378e+02 -1.205232150342122033e+01
2.995177124951233623e+02 4.310415768556100424e+00 5.141841506477376242e+02 4.301962494300129336e+00 5.762980143130869148e-01 -1.848585398251718175e+02 -1.040938164368609442e+01
4.373016958536060201e+02 5.250249108840900902e+00 5.689028381480422922e+02 3.467018537272246181e+00 2.761279165249374556e-01 -1.848526875768929187e+02 -1.336579641838269517e+01
2.176719236594476001e+02 3.790095389672949899e+00 4.697722725151294867e+02 4.908019480908830445e+00 8.659539289619819780e-01 -1.848496633346583451e+02 -1.134281827704923984e+01
3.182616715910592688e+02 4.843166355763924180e+00 5.541149807479048377e+02 4.546546794061683272e+00 4.368430427032057306e-01 -1.848400022280799533e+02 -1.107254942102803952e+01
3.278165180176611671e+02 5.358497207578823307e+00 6.014924563714587293e+02 2.955786862212337773e+00 2.799863293702408718e-01 -1.848180803038528381e+02 -1.245688926820265863e+01
2.882119903052984000e+02 4.375739385112619395e+00 5.642825096339985294e+02 4.449881360164145150e+00 3.395270761000188098e-01 -1.848180610207343761e+02 -1.141380461935724000e+01
4.269184768424168510e+02 5.229511928763790785e+00 5.922634589161872327e+02 3.599841601091872789e+00 2.861984636596598963e-01 -1.848048811075165929e+02 -1.374071152090043846e+01
2.865914326405665520e+02 4.464583017539816900e+00 5.196973264312574656e+02 4.038187826685884829e+00 5.574756834901899438e-01 -1.847885953281622449e+02 -1.055704401054619268e+01
3.630179829656373727e+02 4.923181503111503154e+00 5.310299506539113281e+02 4.082122441454234973e+00 3.626049156468831303e-01 -1.847864700385031824e+02 -1.091094866244153039e+01
3.161914321406989075e+02 4.841699494732480069e+00 5.680097852565148742e+02 3.465740607600342749e+00 6.912945876576177540e-01 -1.847834984085808401e+02 -1.141160206105387509e+01
3.860527055279823685e+02 4.694402437634366265e+00 5.552341372967781581e+02 3.977062695380329416e+00 3.361624685941454471e-01 -1.847790224278061828e+02 -1.174367166800280771e+01
3.546118216596966590e+02 5.335032723108678709e+00 5.968286896045088952e+02 2.563708350995606899e+00 3.832767346312559997e-01 -1.847532120540975313e+02 -1.247509091333612652e+01
2.795833733052109551e+02 4.589310577358493681e+00 5.887402166299921191e+02 4.371819711546294229e+00 3.434324797431762000e-01 -1.847430623389135746e+02 -1.218224573577207082e+01
2.692923032385145916e+02 4.516216325273734178e+00 5.552622639996136513e+02 4.495563242375746782e+00 6.418010454087467176e-01 -1.847390589521670847e+02 -1.137846391296970694e+01
3.633285707926610257e+02 4.822719356468434526e+00 6.201087558269671263e+02 3.807546089936874267e+00 3.371339264705318084e-01 -1.847377476879266567e+02 -1.343111389451035365e+01
2.188452906539131675e+02 3.831110449428341003e+00 5.077202608788719544e+02 4.810643477224530784e+00 7.485784222277798161e-01 -1.847072841897227136e+02 -1.152506081845979047e+01
3.606564826065497300e+02 4.549652579846013012e+00 5.700156527005527778e+02 3.701905711209709349e+00 1.689874617525621292e-01 -1.847019873221822195e+02 -1.172892544447400276e+01
2.081721614193327525e+02 3.928322229543932842e+00 4.456177229473602210e+02 4.879224301824410581e+00 8.215527165331134585e-01 -1.846945139092584895e+02 -1.165831467561551626e+01
2.715163910325364327e+02 4.309441249453067613e+00 5.598741641044568951e+02 4.581919498363260956e+00 4.720867563198298256e-01 -1.846877024251217279e+02 -1.146080185536174767e+01
1.949971650211935810e+02 3.275371970225450902e+00 4.485494767962249512e+02 4.873531572629263842e+00 6.948062696871337707e-01 -1.846828055822245744e+02 -1.203509173551579536e+01
3.413597762125509689e+02 5.080554653984163949e+00 5.602857662767772808e+02 3.691230431023310388e+00 5.740257425494689203e-01 -1.846825068802447163e+02 -1.130254442178459051e+01
3.227840695880627209e+02 4.946532927282491165e+00 5.330854972426151335e+02 4.150005922790694690e+00 2.879945280893614346e-01 -1.846734344880617584e+02 -1.065969635202492150e+01
3.574848932687061165e+02 5.312124065800285955e+00 5.639686785043287500e+02 3.381390931093038787e+00 4.590521074525560352e-01 -1.846676799486851621e+02 -1.153571838054013909e+01
3.361619439655549400e+02 5.126705715641386440e+00 5.494838317242026733e+02 3.664246785343649560e+00 1.718621171644430790e-01 -1.846671181682823715e+02 -1.102439373697902703e+01
3.315512712496111476e+02 4.624962226682264976e+00 5.349743303038917475e+02 3.938028773736966137e+00 5.509380327986347359e-01 -1.846586443285264920e+02 -1.071889087480112224e+01
2.690354483003781070e+02 4.188518140029846570e+00 5.338885955149748952e+02 4.329959565172416092e+00 6.813918967993031206e-01 -1.846559669546250575e+02 -1.095070574067525015e+01
3.316812021174628171e+02 4.888799573259344555e+00 6.132250590193074231e+02 3.157504638614299530e+00 1.393803745821699525e-01 -1.846536792450504549e+02 -1.289985864493022305e+01
2.293980828101049099e+02 4.183354779158720227e+00 5.281979900311397387e+02 4.579421514062795850e+00 6.552911468892299585e-01 -1.846508876348941044e+02 -1.154349852819367328e+01
2.925628052855401506e+02 4.370792774392582736e+00 5.820315792448584489e+02 4.266719765107164442e+00 6.056438353392328278e-01 -1.846436044384967943e+02 -1.187530435268266515e+01
3.421391296022975439e+02 4.521230571989091729e+00 5.718393240192618805e+02 4.204472190508898422e+00 2.753378577475165123e-01 -1.846424104557342787e+02 -1.160555056213857839e+01
2.551944469362562131e+02 4.234906164133138695e+00 5.071298838204783692e+02 4.265389596206859757e+00 5.812707082122993141e-01 -1.846368156122556456e+02 -1.077278853869062658e+01
3.650713742909597954e+02 4.653772335106062030e+00 5.556535649198725650e+02 4.183022036704699076e+00 4.231937050169352066e-01 -1.846316180991466922e+02 -1.142533846589392965e+01
2.615972442712387647e+02 4.037857097582818966e+00 5.270445084913920937e+02 4.425514345718380760e+00 5.393797286974818528e-01 -1.846298512868452804e+02 -1.093567986728782770e+01
2.907562954670040654e+02 4.693684499654247944e+00 5.234192678452614018e+02 4.570053459553109931e+00 4.720978909970640625e-01 -1.846237867106113129e+02 -1.058037645259396520e+01
1.965644839614462001e+02 3.709240789150893391e+00 4.358439251606676521e+02 4.816532397352425221e+00 7.907345976140436328e-01 -1.846232536489946199e+02 -1.206940509966806729e+01
3.496000482124564996e+02 5.054724012569689506e+00 5.950180212865562908e+02 3.808810137617002933e+00 5.276500007123637870e-01 -1.846194428986092930e+02 -1.236666149693078509e+01
2.443294548406940407e+02 4.320508401977862789e+00 5.550659974375489583e+02 4.381667135214758702e+00 5.802989006728284105e-01 -1.846181633281270251e+02 -1.175740901834903163e+01
2.199282357344682737e+02 3.631197313606475241e+00 4.932883682834773253e+02 4.809348127870635814e+00 8.104108069120070645e-01 -1.846066744207055592e+02 -1.137290914162563205e+01
3.264477904294997757e+02 4.636832412875029341e+00 5.567125887734231355e+02 4.446868682681531126e+00 5.325069447751957785e-01 -1.846037585711962379e+02 -1.114655167518095524e+01
2.897809783208205090e+02 4.544436521507323690e+00 5.263325614615354198e+02 4.654122256408140146e+00 5.732267904759948962e-01 -1.845997015132929562e+02 -1.063059282867094524e+01
3.359760575182086200e+02 4.510472372396423069e+00 5.965932217920287712e+02 3.749344431819835677e+00 6.149015415895024983e-01 -1.845955656478315632e+02 -1.232304226118797885e+01
2.565596376379638173e+02 4.842518385213042009e+00 6.025255024852428960e+02 3.690462642275682548e+00 4.896426499130044352e-01 -1.845928801728646533e+02 -1.292983331762161292e+01
2.300468986837314844e+02 4.554810168320972075e+00 5.852818721914449043e+02 3.661374579013440211e+00 3.690643371481799329e-01 -1.845858072893902602e+02 -1.286093786735614586e+01
2.616404503356907298e+02 4.408032574755891275e+00 5.193548312999386098e+02 4.652235257597513218e+00 6.870347304836543767e-01 -1.845838516171286585e+02 -1.082295198329120112e+01
2.464071518962433345e+02 4.454210807073615719e+00 4.962301796522980908e+02 4.479017850009647361e+00 6.173682901312276261e-01 -1.845815224832775812e+02 -1.082384453390118217e+01
3.894794714546706018e+02 5.293432384218998088e+00 5.841351689843057784e+02 3.608062801587769375e+00 4.171405865244838251e-01 -1.845763080177296729e+02 -1.258016770466913670e+01
3.002610419739702365e+02 5.084935354688936648e+00 5.801937713867238244e+02 4.185947517847161237e+00 3.828531398330089486e-01 -1.845743580874199381e+02 -1.178204534718320318e+01
3.058710547977091210e+02 4.178222883145829236e+00 5.910515840356241597e+02 3.484697686449953924e+00 2.520115979379160542e-01 -1.845713464031826732e+02 -1.209879833338831467e+01
2.172749657574836419e+02 3.485422976631805447e+00 4.771806328055197355e+02 4.915007303562910934e+00 7.812084061731081608e-01 -1.845679427342742258e+02 -1.136486880323974802e+01
3.055809330350410846e+02 4.503154186215001076e+00 5.181612033641915787e+02 4.511960132149076763e+00 4.922492082633947996e-01 -1.845615479988915411e+02 -1.043931770070907206e+01
2.787479772702363903e+02 4.602897866936839222e+00 5.098778772088666074e+02 4.529187017013977190e+00 4.906958062489173988e-01 -1.845600123403087309e+02 -1.050297676903353050e+01
3.014829213707589020e+02 4.351695233705262567e+00 5.578483529290999741e+02 4.540760191397853696e+00 4.823601247579865081e-01 -1.845591330658874654e+02 -1.118429866279541329e+01
3.065757931809910701e+02 4.638864785110897948e+00 5.643797141001739419e+02 4.526719013644740386e+00 5.239435291107811254e-01 -1.845406594600422068e+02 -1.132868921893682135e+01
2.524815636629077176e+02 4.060113181045229780e+00 4.890312303669702487e+02 4.597237428729396669e+00 6.725070383847019384e-01 -1.845401525061666632e+02 -1.067133003788796231e+01
2.126069916448774961e+02 3.301636205245939593e+00 4.567773190799133545e+02 4.688718244655943224e+00 7.781926382843924461e-01 -1.845374131202568435e+02 -1.148946785400667991e+01
4.001536231620788158e+02 4.937807964920540194e+00 5.922715499021275036e+02 3.984767360325113916e+00 1.439521114507124055e-01 -1.845320937618532469e+02 -1.305733067469215669e+01
3.637517681518588688e+02 5.072404268118782866e+00 5.419758818894301839e+02 3.716952948858808448e+00 3.644227284050535198e-01 -1.845315401155465906e+02 -1.111768692996630392e+01
2.563538685529076702e+02 4.160564147914410427e+00 4.976223802272351122e+02 4.738423700169725805e+00 6.613826474909054731e-01 -1.845269540841382536e+02 -1.066771255131529195e+01
2.601868317168453473e+02 5.153410070644972585e+00 5.635885889857154325e+02 3.659196458729702783e+00 5.107727438346146842e-01 -1.845218822829257306e+02 -1.169960931859332121e+01
3.144239361261153931e+02 4.756330160612690428e+00 5.390974760048908365e+02 4.058185358620678862e+00 2.447375782380960818e-01 -1.845176644435605908e+02 -1.076117224198782552e+01
2.739590527603720602e+02 4.410195585578370547e+00 5.045729394265466681e+02 4.383669593669947240e+00 4.827351400989003949e-01 -1.845113761733675517e+02 -1.049688083017322882e+01
3.167971072636046870e+02 4.462596258922404857e+00 5.752756489560961199e+02 3.506350341543507554e+00 1.369739319104718578e-01 -1.845010383541062424e+02 -1.160953426805092548e+01
3.293935742657099581e+02 4.944962400752650922e+00 5.400205918646682903e+02 3.807935201270880476e+00 4.913257050378575519e-01 -1.844897140496004795e+02 -1.080296002733833305e+01
2.492292711185911003e+02 5.260193952459376376e+00 5.648378084157164949e+02 3.478363475626294221e+00 3.738068139696674175e-01 -1.844887971928150705e+02 -1.190552326358480784e+01
3.277231703372868310e+02 4.509075658615572912e+00 5.684967102964251353e+02 4.199264261260299058e+00 5.970662718982685524e-01 -1.844882996340718080e+02 -1.144335956882382987e+01
3.477478385089070798e+02 4.487529947414096831e+00 5.613308115229538089e+02 4.203453419946330705e+00 4.376293690574888928e-01 -1.844860646373926727e+02 -1.137619972915372379e+01
2.491263827128772732e+02 4.141775422850180632e+00 4.883303345279208543e+02 4.703669623200839034e+00 6.298379869990917701e-01 -1.844829586555808021e+02 -1.072422261705683688e+01
2.925330510462799793e+02 4.619417024908810454e+00 5.613600776151433820e+02 3.759514491617997667e+00 6.860518679392527686e-01 -1.844791099468062043e+02 -1.131244915421644492e+01
4.379272211640536057e+02 5.102502488634367950e+00 5.689642690801160825e+02 3.052607812374724894e+00 1.790440345372640296e-01 -1.844739787967261009e+02 -1.338733379472872542e+01
2.969120844743604266e+02 4.930344771872479548e+00 5.504463565907306020e+02 4.070376920029003642e+00 2.398850652119264848e-01 -1.844737117547380194e+02 -1.103623578389482418e+01
3.697611561043923416e+02 4.532814263906741914e+00 5.929842675595409673e+02 3.853254266899386771e+00 2.882838428999378588e-01 -1.844471065269529504e+02 -1.253102023106642271e+01
3.299318434327618661e+02 4.603821507822317471e+00 5.494820709138554093e+02 4.435044652503918883e+00 3.900943295946588951e-01 -1.844343515402565572e+02 -1.099609617757382551e+01
3.944670827568843379e+02 4.808067005691960993e+00 5.732905223245822981e+02 2.609527429043239533e+00 1.242763431846523881e-01 -1.844321380448392631e+02 -1.236425748844278871e+01
2.472166406637794012e+02 4.664838394219900763e+00 5.457999303709459582e+02 3.953458253160501368e+00 5.689271883228903537e-01 -1.844319555788491982e+02 -1.150378127029171438e+01
3.273393072600004530e+02 4.888461464469687989e+00 5.349873285099459963e+02 3.796740373033098859e+00 4.193921763117811619e-01 -1.844290390782490192e+02 -1.070397396883348407e+01
2.114480056876199683e+02 3.384419386883473990e+00 4.463670780497011492e+02 4.942434200279846479e+00 8.140356577855925035e-01 -1.844256389338220572e+02 -1.156363864701127753e+01
3.051085320576453910e+02 4.211062576203970842e+00 5.423516374844305119e+02 3.709005727154180310e+00 4.343042819089701911e-01 -1.844203558464993478e+02 -1.083784805340243373e+01
2.588115579118083929e+02 4.780970031682994836e+00 5.340676448474039262e+02 4.107105478926938780e+00 4.189287871016542097e-01 -1.844202855010730389e+02 -1.109188637680369816e+01
2.661553545424617937e+02 4.498858747684639781e+00 5.306120829760525339e+02 4.573320475241438032e+00 6.524399207126536648e-01 -1.844200844657824234e+02 -1.093132703749497381e+01
3.190591448288126344e+02 4.604590839779800326e+00 5.604534557230350629e+02 4.509424867448759144e+00 4.262620753586157663e-01 -1.844172637919458282e+02 -1.122197456129662640e+01
2.615323429689774457e+02 4.506789948006776569e+00 5.703990585934971023e+02 3.680073894486680874e+00 6.604810291565281766e-01 -1.844169715152003732e+02 -1.185750409374591996e+01
2.489978677571936601e+02 4.679431324929530511e+00 5.414134020320830132e+02 4.112971884830571412e+00 5.768353024706979193e-01 -1.844161698846311026e+02 -1.138505473183714756e+01
2.802760101822716479e+02 5.237438206036660659e+00 5.777782459117796634e+02 2.819439447564115575e+00 4.110110505420070393e-01 -1.844142291749129754e+02 -1.184412963173743627e+01
2.220517406499702986e+02 4.882189025082459999e+00 5.841916994588800662e+02 3.725802084080903409e+00 4.003967904030171221e-01 -1.844133021490945055e+02 -1.301453252057356025e+01
2.829159279725221836e+02 4.463772286482369900e+00 5.591285445897938189e+02 3.982912323777146657e+00 2.192547810596033320e-01 -1.844068427722448860e+02 -1.132847099395504742e+01
2.691298830964634590e+02 4.367115510351896823e+00 5.635585957772308348e+02 3.053699930467132173e+00 3.169797706914611601e-01 -1.843939439216718768e+02 -1.157980159164459977e+01
3.238091686220510041e+02 4.740245920248801426e+00 5.333778057090175935e+02 4.096332457750421874e+00 2.875966177016641145e-01 -1.843924980163753844e+02 -1.066676494543309772e+01
3.474104258931222375e+02 5.216079423544647931e+00 5.512753385830282014e+02 3.665471781322955813e+00 3.828864966681947424e-01 -1.843919030145790998e+02 -1.113990206347108014e+01
2.936695816767660858e+02 4.363303291002344153e+00 5.450929372282281520e+02 4.528365563296511631e+00 4.220487585609665748e-01 -1.843895536489214919e+02 -1.094109545877708101e+01
2.877843385270124941e+02 5.073429698373737473e+00 5.993948777222361741e+02 2.319465052084402235e+00 1.353310315332952596e-01 -1.843838417119264079e+02 -1.246620474481162688e+01
3.820914803519082739e+02 4.756003343973224773e+00 5.766545148946006520e+02 4.118420779066211956e+00 3.723218822220235591e-01 -1.843776027427012423e+02 -1.222423085944766008e+01
3.526505734690996974e+02 5.000227202714770058e+00 5.494176345756361570e+02 4.244144420311872778e+00 2.598844814486912513e-01 -1.843685228609695628e+02 -1.114665058141016729e+01
3.158256822779459299e+02 4.271169288605497272e+00 5.745262888853224013e+02 2.874775284766065475e+00 3.989121578064259710e-01 -1.843535464437800329e+02 -1.158833346838550682e+01
3.120768689958397886e+02 4.088292797603840789e+00 5.816252278330161971e+02 3.337050685923149906e+00 5.196155748312123457e-01 -1.843513784510511755e+02 -1.179518760929608945e+01
2.422393215013795498e+02 4.603789061334078170e+00 5.550024979869705248e+02 3.486939650593228635e+00 3.067127069364509739e-01 -1.843453192697369047e+02 -1.179543993840117011e+01
1.877175704418480393e+02 3.305547055716534732e+00 4.827407041815096704e+02 4.997657998561646053e+00 8.294785781421752935e-01 -1.843422762594708786e+02 -1.225619936487102990e+01
2.698009895310426032e+02 5.197466680171554998e+00 5.853627010895156673e+02 3.569829151962196967e+00 2.144190680672328486e-01 -1.843361324330348907e+02 -1.218132662088512319e+01
2.218542705741729151e+02 3.757710633773364783e+00 4.910607545071404729e+02 4.649869227308493613e+00 6.943266901644886691e-01 -1.843333649234548375e+02 -1.131082625473887404e+01
3.417380847453360957e+02 4.956170842692327660e+00 5.810587384628015570e+02 4.157244757057062756e+00 4.937920933465001494e-01 -1.843247468512769274e+02 -1.186534908408740918e+01
2.406641461569541320e+02 4.948085088488437755e+00 5.594216503332169168e+02 3.879152042098474862e+00 4.796708305677897521e-01 -1.843235872905958388e+02 -1.192961053008353645e+01
2.713081659689180469e+02 4.435307360981944669e+00 5.111149126432428602e+02 4.663605950488574514e+00 5.847790297608317367e-01 -1.843234868859144626e+02 -1.059581965109809332e+01
1.819031777945408805e+02 2.846457679863383827e+00 4.945105040129032545e+02 4.791045741375173250e+00 7.638322109617398104e-01 -1.843188708281295476e+02 -1.252017603005729285e+01
3.116662146175452222e+02 4.549460074003353505e+00 6.090933826881788491e+02 3.388981538369023383e+00 4.420623250120152004e-01 -1.843176189734130901e+02 -1.271339058585704329e+01
2.637808461678068284e+02 4.348294994499385169e+00 5.408426728800766341e+02 3.854958541954779161e+00 5.624553244966956633e-01 -1.843138720991148034e+02 -1.114536124045820920e+01
4.048980308286475065e+02 4.951317325458001406e+00 5.653170627505151060e+02 3.227006157915153661e+00 8.825448484410795824e-02 -1.843097002517915541e+02 -1.238078006064988301e+01
3.846518087472831553e+02 4.831875791318551272e+00 5.773175988402198300e+02 4.132686109559498000e+00 2.214195137286366077e-01 -1.843082944510912569e+02 -1.228844823489838589e+01
3.089231064959944888e+02 4.505735738500085574e+00 5.194538869213801036e+02 4.326037776858794537e+00 5.258483938812505976e-01 -1.843041182910717453e+02 -1.044934394494296015e+01
2.701116608316342536e+02 4.330421878368564848e+00 5.233458601746178829e+02 4.073822040638965802e+00 4.538359589128543869e-01 -1.842922839840835536e+02 -1.076913562646528888e+01
2.210641605035787052e+02 4.015680582419492772e+00 4.965824215079119881e+02 4.643233763369837952e+00 7.448727858213722852e-01 -1.842871926000492238e+02 -1.136842438649121689e+01
3.203658501453556937e+02 4.771050961408638713e+00 5.463926662040853444e+02 4.423954565627050250e+00 3.518057489122661807e-01 -1.842848815736709298e+02 -1.090743241548599940e+01
1.853392634130345868e+02 3.127273791583583762e+00 4.352304741235789152e+02 5.067329789221152403e+00 8.874267822326845634e-01 -1.842843112323185721e+02 -1.243986462661152892e+01
3.453122503862705912e+02 4.402753808030945848e+00 5.704215811228535813e+02 4.040112255057930923e+00 3.195680668641486810e-01 -1.842838616421361451e+02 -1.159038123165659329e+01
1.808682162265192801e+02 2.558999323032588258e+00 4.602823968403156414e+02 4.645767333294968715e+00 7.462074841516530554e-01 -1.842832204272206980e+02 -1.246655214676849965e+01
1.981309815750748839e+02 3.107672972130593347e+00 4.591108573549024072e+02 4.679880705961778631e+00 7.415619913630391302e-01 -1.842671265445513029e+02 -1.190045962099894794e+01
3.265082214618307717e+02 4.555372408093994352e+00 5.749954316079741830e+02 4.011748446579686878e+00 1.948971703257650345e-01 -1.842574982227091596e+02 -1.161682171605941427e+01
3.098899047553996979e+02 5.092366555423627261e+00 5.944872207097104138e+02 3.136176712533608857e+00 1.026847591505296031e-01 -1.842333662845029494e+02 -1.220310468037844487e+01
2.104278668604692655e+02 3.374998978522558701e+00 4.916600355733027641e+02 4.778124230780787407e+00 7.464275494465932859e-01 -1.842251691178898341e+02 -1.161138362492357956e+01
2.481002718063697330e+02 4.346738530955177815e+00 5.314321417714352265e+02 4.476655127484886698e+00 4.834818029542828910e-01 -1.842135775918809202e+02 -1.122080127586939824e+01
2.893399042528328096e+02 4.668847490246290199e+00 5.179325775551552624e+02 4.283016919853313453e+00 4.882475651269487793e-01 -1.842120954034151339e+02 -1.051346245190401696e+01
2.801677225776778641e+02 4.597220837811391014e+00 5.125752981027131909e+02 4.371793369119997053e+00 5.334345199227791268e-01 -1.842032928532289588e+02 -1.052046061620217365e+01
2.463692617414371568e+02 4.696567197400151272e+00 5.469204971865069638e+02 3.688281994855978851e+00 4.622640419354452357e-01 -1.841908162457724245e+02 -1.154212469108664330e+01
2.110133623021030189e+02 3.607674510741653684e+00 4.607336756019591348e+02 4.854327581969901217e+00 8.522407290154417892e-01 -1.841886148806497374e+02 -1.152380636237236367e+01
3.078081926892522802e+02 4.335716257767382231e+00 5.609042762861083702e+02 4.278139357014406841e+00 5.903104328619358521e-01 -1.841885597533949408e+02 -1.123951429999282681e+01
1.789736608312832971e+02 2.968778632076715329e+00 4.801254768152405745e+02 4.687968893840485762e+00 8.224695191837146924e-01 -1.841841909252603955e+02 -1.254853841790261981e+01
2.890641743461607120e+02 5.043545331787179009e+00 5.583676362062813041e+02 4.122571548259905683e+00 3.300951650074436805e-01 -1.841795236578641664e+02 -1.126269775536811579e+01
3.468027739970401626e+02 5.214500654933866386e+00 5.688118904320494948e+02 3.975673697924254846e+00 2.726668949072874604e-01 -1.841753175921957109e+02 -1.155923339355933877e+01
3.190267247635956096e+02 4.758071742808238191e+00 5.443170408573765826e+02 4.358802145267890893e+00 5.356448769265241827e-01 -1.841697012840234606e+02 -1.086375896949689945e+01
2.790167330343898016e+02 4.879737646203095913e+00 5.940625262292585376e+02 2.820348029364410980e+00 5.030936688591793882e-01 -1.841667006225360126e+02 -1.235996092542935898e+01
1.924098902307003129e+02 2.457568890526881766e+00 4.623540281889747234e+02 5.084853216212206206e+00 9.007182304764260738e-01 -1.841574281508010245e+02 -1.207463967010894734e+01
2.624052045563196316e+02 4.662547508719586453e+00 5.286054980584387977e+02 4.167900330339378456e+00 5.528699331310367171e-01 -1.841540942456754522e+02 -1.094900776852266411e+01
3.609059435814795052e+02 4.853665570465198087e+00 5.412388362919696192e+02 3.610668503324415468e+00 2.962547038955511969e-01 -1.841540444135542884e+02 -1.106874255717700706e+01
3.261635507793685633e+02 4.843336942772423548e+00 5.300295211869242848e+02 4.090817293126593590e+00 4.037829405846272701e-01 -1.841531912588368414e+02 -1.061624099831586676e+01
3.599790040172302383e+02 4.731953319419046622e+00 5.409138315550727611e+02 3.940627856236263771e+00 4.294829411979184108e-01 -1.841515131696515084e+02 -1.105165540800021517e+01
3.675327846969095162e+02 4.458329909306737449e+00 5.857193022150108845e+02 3.399196295915312138e+00 5.287654200738428623e-01 -1.841490062714366616e+02 -1.226885377468563831e+01
1.995665048107750863e+02 3.360589352207660419e+00 4.981621595090786059e+02 4.813599160899287632e+00 7.606824205421061080e-01 -1.841483298037827012e+02 -1.197189404741145324e+01
3.189248650038247774e+02 4.801148910164565464e+00 5.505403506924293424e+02 4.311707800512181166e+00 5.410970397114436281e-01 -1.841433928640606439e+02 -1.099376207258398175e+01
2.481682316113281388e+02 4.681621935506766974e+00 5.403175498936411714e+02 4.235096442568197617e+00 5.318046792837941572e-01 -1.841404598036538687e+02 -1.137854953890238363e+01
3.041061569947382281e+02 4.234327645579945454e+00 5.667091893798656201e+02 3.496821869486425705e+00 6.556113724398208165e-01 -1.841291238842048017e+02 -1.139505324713654488e+01
3.525561337430764297e+02 4.628547629232668825e+00 5.675282488098765725e+02 4.055045513138175295e+00 2.248878906788575882e-01 -1.841237236852423962e+02 -1.157652366292485624e+01
2.546554932764436501e+02 5.164377791861394229e+00 5.712385313313181996e+02 3.026535957172964864e+00 3.489157984090595077e-01 -1.841146574175378703e+02 -1.198350657362285787e+01
3.727429012969376458e+02 5.258449454056949968e+00 5.671267002622148539e+02 3.767737338728700092e+00 2.242314475256482476e-01 -1.841122864418459244e+02 -1.181357268070576083e+01
2.962626712508724722e+02 4.741915105197437086e+00 5.271170119672141254e+02 4.112943558651521947e+00 3.949898663678431121e-01 -1.841116495843240273e+02 -1.060444526775443741e+01
2.918235400842820582e+02 4.568930045435481979e+00 5.163262441412159660e+02 4.407480467211311925e+00 5.535853158748146319e-01 -1.841063777043722212e+02 -1.047632637328937832e+01
3.545489190379906859e+02 4.770900402355540137e+00 5.412886030189426947e+02 4.046838565047631953e+00 4.618785156432569927e-01 -1.841000437711763027e+02 -1.099991978038010210e+01
3.211995199390581206e+02 4.343743040219108842e+00 5.370272347050757844e+02 3.941494358336313564e+00 4.217338542134427271e-01 -1.840981913851906597e+02 -1.072675013237435948e+01
1.945878984391856932e+02 2.348400305760816931e+00 4.189463030583987688e+02 4.962213500279330169e+00 8.992819129646061338e-01 -1.840969425325236557e+02 -1.230748518377096801e+01
3.296070687501658085e+02 4.801190393267510181e+00 5.386382828754747152e+02 4.191571704469577497e+00 2.939490583336001883e-01 -1.840940701219557809e+02 -1.077775718759513879e+01
3.011152341111477995e+02 4.666485998152520409e+00 5.444067463331888348e+02 4.424689914796968715e+00 5.701249269850524604e-01 -1.840855306367002129e+02 -1.089172031815998665e+01
1.945878454825397057e+02 2.356051143317006158e+00 4.189462189021055565e+02 4.955562078665785464e+00 8.978453083591192430e-01 -1.840850273592056112e+02 -1.230748791995850056e+01
2.965582221508379916e+02 5.336635616316929287e+00 5.778822282177283114e+02 3.400740966742531679e+00 4.533875317716127284e-01 -1.840847924976458785e+02 -1.173133286107424311e+01
3.126033426642196105e+02 4.548462464217312373e+00 5.234061532773497447e+02 4.223408582900145092e+00 4.495618000044408480e-01 -1.840839426002680455e+02 -1.050043439782283627e+01
3.736484461875542138e+02 4.571928409893467382e+00 5.744596144935977691e+02 2.902526938061779305e+00 1.857613965280526802e-01 -1.840837867006107160e+02 -1.202516966331420889e+01
2.910021243756207809e+02 5.187555932905342004e+00 5.784058649418814184e+02 2.790178404027532366e+00 4.410492966398185111e-01 -1.840827681312557615e+02 -1.177821342986689146e+01
2.986228275522118452e+02 4.890075665197323396e+00 5.515820646342237978e+02 4.303428455135740904e+00 5.012124298496286601e-01 -1.840745964735438633e+02 -1.105304754049014804e+01
2.710891392172748056e+02 4.439132200262445593e+00 5.716365938658038885e+02 3.817080574592808695e+00 6.510047013785147385e-01 -1.840728463644117028e+02 -1.176788868215600914e+01
3.018602850053318889e+02 5.188164706802305126e+00 6.038167599362811870e+02 3.435124338511077013e+00 2.818401895647605904e-01 -1.840720275741776391e+02 -1.254458774608148275e+01
2.976585821798985307e+02 4.265413441528811411e+00 5.375679248329206530e+02 3.930918603837461500e+00 5.572543941147517499e-01 -1.840628861531502594e+02 -1.077494613826333314e+01
2.039650283349474194e+02 3.334424652019465363e+00 4.571347161327079789e+02 4.906919124506111451e+00 7.560787700718223370e-01 -1.840623268170999722e+02 -1.173069044011015727e+01
3.875616735911330011e+02 5.184612417645162452e+00 5.767118329520948237e+02 3.751726763895558037e+00 4.295343636688613298e-01 -1.840611529443251584e+02 -1.232460271206964286e+01
3.021301865644375653e+02 4.395346930093458226e+00 5.343619956468485270e+02 3.809705193703401438e+00 3.787270617484870816e-01 -1.840577480028175898e+02 -1.069911494916799555e+01
3.775107155825686505e+02 4.774670459548440604e+00 5.581684615456423444e+02 4.052416326809074043e+00 4.074444556301451414e-01 -1.840486772308996422e+02 -1.166471805576832566e+01
3.395510804670595917e+02 4.919528447767303803e+00 5.376863732042523907e+02 4.090738620964404326e+00 4.329381777718527835e-01 -1.840416744229214885e+02 -1.080924327336725099e+01
2.664075109925066727e+02 4.850834991947083452e+00 5.752104029120247333e+02 4.207003029633236579e+00 4.608030247152998804e-01 -1.840413768110656463e+02 -1.192416769377400243e+01
2.005370833784660363e+02 3.358405562656591847e+00 4.806431058159068925e+02 4.652789291324199716e+00 7.271491245883212606e-01 -1.840374260078711757e+02 -1.184170163290606936e+01
2.865273610573901237e+02 4.561939850092600501e+00 5.220699120960866821e+02 4.200914563909877941e+00 4.121319210272403333e-01 -1.840227328961348974e+02 -1.059068981207740023e+01
2.122457072191311340e+02 3.415015745036117600e+00 4.679556022247425062e+02 4.833529016524390265e+00 7.719522727498059345e-01 -1.840197080896111572e+02 -1.148471215328384964e+01
3.013548701284323670e+02 4.533381291022482884e+00 5.641752240248401904e+02 4.420625303391632954e+00 5.639427276313778714e-01 -1.840060809921623104e+02 -1.133945953639898718e+01
3.554101622766641526e+02 4.509079474639597684e+00 5.496027914076140632e+02 3.849506494920674093e+00 3.541859992893623410e-01 -1.840037199425683525e+02 -1.117825182766560133e+01
3.468212423378447511e+02 4.652679753469421975e+00 5.708067140706258442e+02 3.513786113422655344e+00 6.634639191839885042e-01 -1.840026127771442930e+02 -1.161273484281042734e+01
2.941694534245045816e+02 4.434265127488308700e+00 5.182613259863227313e+02 4.445587469617003684e+00 5.337745534433976369e-01 -1.840010675687627213e+02 -1.048767807899391968e+01
3.875132081508338047e+02 4.675137647422842768e+00 5.683203148791458261e+02 2.931631559160530642e+00 2.818004985508922866e-01 -1.840007375884617318e+02 -1.209333540739223167e+01
2.912849454059641516e+02 4.737285516366108951e+00 5.801054363894138532e+02 3.374927028649708394e+00 6.877856727772746481e-01 -1.839966951548013299e+02 -1.182604823494454038e+01
3.608495205946544502e+02 5.269585198590429620e+00 5.598819795026074644e+02 3.393297535672206600e+00 3.808225852217943519e-01 -1.839884193235259602e+02 -1.147302778629730646e+01
2.656574888914672101e+02 4.281224053497552973e+00 5.340323447794002050e+02 4.108744550864194878e+00 4.129552179514275334e-01 -1.839848763289416809e+02 -1.099580460763229084e+01
2.869155340555296902e+02 4.358071048084876331e+00 5.388656492103646087e+02 3.779625792212205848e+00 5.485384859631577958e-01 -1.839798251296898286e+02 -1.086450521279833126e+01
2.061459716842551870e+02 3.349293226614343588e+00 4.657270666865925932e+02 4.914580358764321311e+00 7.810557773074267018e-01 -1.839789296251717019e+02 -1.165449465337504265e+01
3.188240913930522993e+02 4.779564270095506551e+00 5.341625411797954257e+02 4.170575698531218123e+00 5.150240630608173831e-01 -1.839777381306404322e+02 -1.067302075993567811e+01
3.608571010570128124e+02 5.174259601871584735e+00 5.620066279827092330e+02 3.003858738783154791e+00 2.531719996174955911e-01 -1.839759810546928236e+02 -1.152502497329080811e+01
2.576909533235075855e+02 4.314573152256961031e+00 5.070831012434732088e+02 4.544933000201051954e+00 6.415664121817989951e-01 -1.839644800232389059e+02 -1.073371522443881432e+01
3.199978998469514977e+02 4.824586023973772342e+00 5.711774850346938592e+02 2.842727301412030005e+00 5.322532484712173551e-01 -1.839574598358948094e+02 -1.149855559661644122e+01
3.148020794354690111e+02 4.966641917451938504e+00 5.668242692288666831e+02 2.986067417196814233e+00 1.529582231434417627e-01 -1.839437986674554679e+02 -1.138069736117654607e+01
3.316571261382381977e+02 4.671083598028991979e+00 5.977165807955590253e+02 4.220973102787843878e+00 3.061992941542912572e-01 -1.839383672651715074e+02 -1.234064529121880938e+01
3.467718751827858910e+02 4.542087003406511059e+00 5.491529182828732019e+02 4.101603426989512968e+00 3.632419977477264195e-01 -1.839293908719886588e+02 -1.108875541532307452e+01
2.823914957955562386e+02 4.237957036106071662e+00 5.393904709685019725e+02 3.842402394750344730e+00 4.748312017163647814e-01 -1.839241563014799965e+02 -1.091095673572481140e+01
3.038220769793035174e+02 4.515199925621794286e+00 5.839596113507985820e+02 3.423676795401195960e+00 6.929992104604223435e-01 -1.839178631300173379e+02 -1.188215617256648571e+01
1.889795376136739264e+02 2.814777513448669222e+00 4.384466646330879485e+02 4.904906627464202806e+00 9.384358694468947215e-01 -1.839172847710816256e+02 -1.229217771275693849e+01
3.362655691348998062e+02 5.123118028757111198e+00 5.467630649891165149e+02 3.704779937887186847e+00 3.331300130195576914e-01 -1.839138818885833473e+02 -1.096758162358269395e+01
2.738127880081638637e+02 5.300336480274291162e+00 5.741403510900336187e+02 3.524932432496705736e+00 2.992704065172269723e-01 -1.839134908071321206e+02 -1.180614415304619058e+01
1.769239399180614214e+02 2.318509403462738039e+00 4.577121840898452092e+02 4.731109477326542745e+00 8.780682526046111880e-01 -1.839132164210305405e+02 -1.261293614617216718e+01
3.364658685691604774e+02 5.099272360087916844e+00 5.981601184233480808e+02 2.366802340236751068e+00 4.320337449829590448e-01 -1.839112704935553779e+02 -1.237884966012139287e+01
2.846556084035864842e+02 4.819617797521151381e+00 5.693173447522639208e+02 3.084643196851271085e+00 1.656414193787617006e-01 -1.839038217532429655e+02 -1.157163935204242833e+01
3.184026055218029683e+02 5.303854377803320475e+00 5.866175226845590487e+02 3.662284152405221427e+00 3.535917903195311962e-01 -1.839007913318194198e+02 -1.194664866547795512e+01
2.937720796575792406e+02 4.570083718239330572e+00 5.237593268859658338e+02 4.364172503984486085e+00 4.325760345758983272e-01 -1.838975174438317026e+02 -1.056694959617055041e+01
3.667701808114483697e+02 5.043514873336621740e+00 5.844247110148899083e+02 2.400400524851107331e+00 4.380904692062785322e-01 -1.838951988288740722e+02 -1.221882624810153928e+01
2.688564157882917698e+02 4.561763744031779311e+00 5.599708882087439861e+02 4.085907893021517800e+00 6.290348633540793211e-01 -1.838908868268820527e+02 -1.149471239978194248e+01
2.911350953006557347e+02 4.548544052468453280e+00 5.493838817891476083e+02 4.135429980273316097e+00 6.414154718260964838e-01 -1.838883779792918176e+02 -1.104596818194590213e+01
3.208460482547002925e+02 4.565019749382107861e+00 5.814171068186235516e+02 4.363495866197238726e+00 3.936320467853474114e-01 -1.838868385355017097e+02 -1.179080427835078737e+01
2.659784695662045237e+02 4.274357126865540479e+00 5.144505933486803997e+02 4.398158316023010883e+00 5.112728332984040058e-01 -1.838865951699125674e+02 -1.070079508589262218e+01
3.023106530892968635e+02 4.561521318064973407e+00 5.268474593163134614e+02 4.259057871426632502e+00 5.655511582767550616e-01 -1.838835750076192141e+02 -1.057439406487909572e+01
3.166356176693858515e+02 5.073867819101113064e+00 5.475026736343280618e+02 3.995873723236799346e+00 3.430795288155241707e-01 -1.838750625900541991e+02 -1.092773739837930158e+01
3.484951703605276521e+02 5.243544519269929260e+00 6.033017787059358170e+02 2.401746302128701771e+00 2.683649230688002763e-01 -1.838580412413946021e+02 -1.264203854091179480e+01
3.539967101782866621e+02 4.452453046827267613e+00 5.734068262896273609e+02 3.914953907942562594e+00 2.950754390371072011e-01 -1.838545647886237475e+02 -1.174889562601850201e+01
2.860300280125927657e+02 5.130594042334845284e+00 5.707032586695526106e+02 3.644027524788583605e+00 1.967558161357848556e-01 -1.838501754032854194e+02 -1.159790083155560581e+01
2.996952269132995070e+02 4.254070679932499210e+00 5.416089952126201297e+02 3.883733712688817175e+00 3.528582162273295464e-01 -1.838495159199545412e+02 -1.084212049648417064e+01
3.003135761852657311e+02 4.947426363470108335e+00 5.586710590961222351e+02 3.897501658118587287e+00 2.076665023223685791e-01 -1.838429070040311046e+02 -1.120832904843060440e+01
3.107550330667065737e+02 4.774380538032089838e+00 5.417425135845335262e+02 3.720191028570951186e+00 2.655487213600425389e-01 -1.838396219884861864e+02 -1.081457194833786772e+01
2.664144716092656608e+02 4.599491078051149984e+00 5.291072238891908910e+02 4.425918094883019016e+00 4.833070591980797026e-01 -1.838364193739842278e+02 -1.090343042063847889e+01
3.934800481631331763e+02 5.241526814071138851e+00 5.665607348299084833e+02 3.101516096109845133e+00 2.059364988702931942e-01 -1.838327376469985381e+02 -1.216389368220448119e+01
2.982503633216891217e+02 4.409349782599513823e+00 6.062717188835511024e+02 3.610589193011277231e+00 3.133090629033439267e-01 -1.838312960969289804e+02 -1.264752889740488939e+01
2.234795200697113842e+02 4.824178390900539348e+00 5.703355215929840369e+02 3.598717060801090106e+00 4.938255976728204155e-01 -1.838305505653126204e+02 -1.258237589154831682e+01
2.832206733738727849e+02 4.913042135232334573e+00 5.899863958075884511e+02 3.942789317823614414e+00 2.374869687001726348e-01 -1.838294875433809636e+02 -1.218940732625911849e+01
3.880953413833852323e+02 4.948212326175665865e+00 5.511021218231536523e+02 3.722308507413275791e+00 1.824502177910138911e-01 -1.838281185380911325e+02 -1.168917460831587007e+01
2.924332333100956021e+02 5.020097048125184536e+00 5.598692582022897568e+02 3.114564930259576148e+00 4.349967725537827734e-01 -1.838237764137142563e+02 -1.127675880537857900e+01
2.855172533591934894e+02 4.879639165866429984e+00 5.453624652848729966e+02 4.055599437353709646e+00 5.244377989287483111e-01 -1.838037780509761774e+02 -1.100204957596956490e+01
3.283722624997002981e+02 4.948932381353635890e+00 5.437843265741682899e+02 3.537195305115420130e+00 3.363043641326826094e-01 -1.838028323621256561e+02 -1.087268541535391719e+01
2.882112630687627188e+02 5.171860028400080189e+00 5.730069693449462420e+02 3.563660553035983725e+00 5.380246920499383023e-01 -1.837814156320156656e+02 -1.164449282811983721e+01
3.349099746971971854e+02 5.168560465907124701e+00 5.574488858754813236e+02 3.512396018285440569e+00 1.905846427640839336e-01 -1.837691071628058808e+02 -1.119695265301014153e+01
1.960393519108344549e+02 2.807894008470782854e+00 4.335165928682832828e+02 4.944439903279420179e+00 8.628501808980860721e-01 -1.837670442688030903e+02 -1.210559792972632565e+01
2.919373722122857089e+02 4.455842333109642617e+00 5.200415049353961194e+02 4.361399453125264891e+00 4.917495204194365921e-01 -1.837500914071103750e+02 -1.052492614913849067e+01
1.956473898004171303e+02 2.494970964186535411e+00 4.592564541195969809e+02 4.854138776568507119e+00 8.451749210071680674e-01 -1.837494902504088543e+02 -1.197713971320105841e+01
2.680167326564529731e+02 4.236906171690553613e+00 5.508745920928947726e+02 4.027026898654277431e+00 3.883867396113413473e-01 -1.837419638172814871e+02 -1.129593720681065960e+01
3.608624168374861370e+02 5.031511446730526416e+00 5.590699084440327624e+02 3.406118586955493743e+00 1.250803324344156864e-01 -1.837396184598758850e+02 -1.145365118608235022e+01
2.888606221233133056e+02 4.941513574035313994e+00 5.883506908619356182e+02 2.592328647231162631e+00 1.335827611469351250e-01 -1.837220306204342819e+02 -1.209378807380339538e+01
2.900210998031102463e+02 5.109749476243129251e+00 5.873544714323552398e+02 3.735359547361294386e+00 5.036577103887714957e-01 -1.837206408970866107e+02 -1.205451004747397192e+01
2.792021317119480841e+02 4.525256625423632606e+00 5.526910645445425416e+02 3.998614702175811608e+00 6.392353573333963146e-01 -1.837080366982136752e+02 -1.121319737429628560e+01
2.372105057831417128e+02 5.009154771528439909e+00 5.629944839786741113e+02 3.667632082953963923e+00 3.650997774717823496e-01 -1.837067462693247535e+02 -1.208630558943081112e+01
3.796329351887486609e+02 4.609962762801834479e+00 5.770317181082604066e+02 3.575334103593380775e+00 1.927660949463279039e-01 -1.837056311247702070e+02 -1.219317896739659091e+01
3.398794318191634147e+02 4.813947807110246835e+00 5.590027534680053805e+02 4.310278748220252254e+00 4.069586952988435979e-01 -1.836976899132544077e+02 -1.126199357186963645e+01
3.218501899656203022e+02 4.444403482646015924e+00 5.416039271174124679e+02 3.894677614680089661e+00 5.488243317194416715e-01 -1.836945276728469310e+02 -1.081372462973714121e+01
3.650757585142516177e+02 4.605107368949523661e+00 5.717938630613854230e+02 3.030282200455631791e+00 5.426052465701494132e-01 -1.836919502671329099e+02 -1.183143044620070938e+01
3.274457993611361530e+02 5.109378079139266227e+00 5.783490571120424875e+02 2.493109183327094858e+00 3.399701993747795692e-01 -1.836909829404209233e+02 -1.171528844125712610e+01
3.839429955255494065e+02 4.986867483050932748e+00 5.479190744575445251e+02 3.737269167732377273e+00 2.434649129728698735e-01 -1.836906766600017704e+02 -1.154466563019860459e+01
1.778078198905094780e+02 2.429686408219037919e+00 4.484224744639455480e+02 5.057893881311835038e+00 8.672293815257552385e-01 -1.836851551549061128e+02 -1.261562058942529951e+01
3.490577888515785503e+02 5.154080520136684385e+00 5.930407936286767381e+02 2.822245247769163523e+00 4.839237921711790902e-01 -1.836818306820756561e+02 -1.229651848835592709e+01
2.699218539075257013e+02 5.275648232458172160e+00 5.758937128106846330e+02 3.452698465780702719e+00 4.328594431608506210e-01 -1.836794986107152567e+02 -1.189989817365301228e+01
2.850896629994502405e+02 4.616517014282322862e+00 5.318554611925140989e+02 4.419822473713661992e+00 5.448879090008680315e-01 -1.836778984997347379e+02 -1.075418060977073509e+01
3.079898665492345913e+02 4.864151739943630481e+00 5.561627246132270557e+02 3.119908532221375985e+00 4.227268168425803996e-01 -1.836775083843508583e+02 -1.112628735842965710e+01
2.938278279098469739e+02 4.165574648359008592e+00 5.894968516516057662e+02 3.286288422521153940e+00 4.019596334316728470e-01 -1.836758592211173209e+02 -1.209862875942633842e+01
3.791644831560388411e+02 4.603631206462628356e+00 5.619871243016345943e+02 3.440178236538876888e+00 2.545810684966889337e-01 -1.836757773919365491e+02 -1.178419863180943850e+01
3.289255532891725125e+02 4.999007153915179025e+00 5.654688262447407396e+02 2.877867548278066678e+00 3.726261772124142002e-01 -1.836475301917762977e+02 -1.136858485585683454e+01
2.879655025022657924e+02 4.911345120325123936e+00 5.602889815908314404e+02 4.193969482033223173e+00 3.489542193581738339e-01 -1.836456189867348030e+02 -1.131661375175196049e+01
2.507028474106473084e+02 4.872814165247627116e+00 5.586798427348289806e+02 3.239701574175985144e+00 4.217055171057500496e-01 -1.836422622302655157e+02 -1.172850008062304639e+01
2.540695738401226436e+02 4.860537373912129588e+00 5.769309671929144088e+02 2.854252497466956306e+00 4.078492986497668227e-01 -1.836411792536489145e+02 -1.215147640129952222e+01
2.620430833746145254e+02 4.489842728331440824e+00 5.242856733630277404e+02 4.232231229084916002e+00 5.206434811465786572e-01 -1.836370531035764202e+02 -1.088741436571094745e+01
3.923801464109250219e+02 5.062159056183406669e+00 5.773511014695742460e+02 3.266118957795483446e+00 5.238516097233619773e-01 -1.836298790103263912e+02 -1.243634674142439600e+01
3.037306759658509350e+02 4.563443702603022345e+00 5.779217030783995597e+02 4.361520091109060360e+00 5.019208999041714359e-01 -1.836288855980681944e+02 -1.170341569112557067e+01
3.513100033608315584e+02 4.413016671939466562e+00 5.713493260917008456e+02 3.734130102189834766e+00 5.471486977762420878e-01 -1.836272604068561236e+02 -1.166655374579722704e+01
2.940050252727505722e+02 4.365904158795812506e+00 5.318808245848769047e+02 4.403254509355273072e+00 4.719947720985656070e-01 -1.836227243287132467e+02 -1.069383354913633966e+01
2.735552908290404162e+02 4.403883997231405445e+00 5.260724154677844808e+02 4.426017573791815707e+00 4.662598012674335490e-01 -1.836209374348729568e+02 -1.077056923076741413e+01
3.507457017162528814e+02 4.681649747533509043e+00 5.417454455868910372e+02 3.973210553501440145e+00 3.758841271666387707e-01 -1.836191424539200909e+02 -1.097205808337905353e+01
3.849791119912168824e+02 5.266929027522323281e+00 5.828946734134409553e+02 3.560602773820761069e+00 1.993798164704964071e-01 -1.836188799331259531e+02 -1.245850075994750483e+01
3.002275271117892430e+02 5.204431323873818904e+00 5.645635720769831778e+02 3.211351541129536802e+00 2.363887665380094705e-01 -1.836183951501428453e+02 -1.135367119200649100e+01
2.775850534319995404e+02 4.585677380783284462e+00 5.271863891622302845e+02 4.138519005514782023e+00 4.416937817380938713e-01 -1.836154904110217103e+02 -1.074563843322750500e+01
3.836529454815124609e+02 4.822956855471362658e+00 5.618799570392783380e+02 3.348343558748008153e+00 5.085015565810278027e-01 -1.835914881618124923e+02 -1.185856493183666593e+01
3.254327614069231345e+02 4.831401211656295658e+00 5.452210096935516503e+02 4.048617047911799105e+00 2.633202270541755707e-01 -1.835912743802263094e+02 -1.089300066172387460e+01
3.011419853795326844e+02 4.749992425299447873e+00 5.649889279089831007e+02 4.370445080975375873e+00 4.606575173950044344e-01 -1.835859200320830382e+02 -1.136091294704867494e+01
1.908055557042181078e+02 3.055421377132303107e+00 4.420369954751506612e+02 4.944647090573470294e+00 8.080869169530466856e-01 -1.835826623370613504e+02 -1.220685241132031607e+01
4.164740592985335184e+02 4.778532627390355003e+00 5.909169958021982438e+02 3.258382480716113250e+00 1.809031473794171230e-01 -1.835806748025352704e+02 -1.340802506441411879e+01
2.649989313578129781e+02 4.965237118168660757e+00 5.953784065506699790e+02 3.826269515714033620e+00 4.233970526635608689e-01 -1.835801675314617682e+02 -1.256343338338544591e+01
2.902714351305411924e+02 4.563524884830687078e+00 5.379412886262269922e+02 3.834800660869554623e+00 5.487541619126842241e-01 -1.835793791422543677e+02 -1.082364788314605875e+01
3.863087764020379495e+02 5.002138258769337043e+00 5.554171725109906674e+02 3.710981317165010118e+00 4.136553894472668191e-01 -1.835682112630478287e+02 -1.175258757908627238e+01
3.658519086777607754e+02 4.791979268981125806e+00 6.102746804310307880e+02 3.725245360527916549e+00 3.755094488919434870e-01 -1.835677047703017308e+02 -1.308384478345687185e+01
2.718999847339741223e+02 4.385939229962357189e+00 5.308675450867249310e+02 4.485161148532161413e+00 5.861991449310794966e-01 -1.835676461096247749e+02 -1.086562989268064072e+01
2.963722915987980855e+02 4.728357494804962258e+00 5.423710262061348431e+02 3.637880556206432026e+00 3.133525363393111496e-01 -1.835603324254300333e+02 -1.087226023219982451e+01
3.013551900633099194e+02 4.945426561213281502e+00 5.848004523962746362e+02 2.400279110489718537e+00 3.673334068288280907e-01 -1.835586858394838146e+02 -1.191626186109514052e+01
2.920938531537633480e+02 5.021939049065910154e+00 5.525602951755805634e+02 4.009839661718016757e+00 3.688124597599242716e-01 -1.835582968067307377e+02 -1.110928648237161909e+01
3.198827218199772346e+02 4.461049524138602784e+00 5.916313141165092020e+02 3.993896756832647998e+00 5.698707538255134430e-01 -1.835489115560849314e+02 -1.210735917062231870e+01
3.347588141013379754e+02 4.779331931645238285e+00 5.842002908225118745e+02 4.267066666195484359e+00 3.321965246310275566e-01 -1.835396453325042785e+02 -1.191874820794790679e+01
3.155903392792911291e+02 5.121961218674084826e+00 5.546230686419731910e+02 3.804369669029792345e+00 4.272637237575784841e-01 -1.835346350889737153e+02 -1.108321273717684363e+01
1.935073089914592970e+02 3.311182847476648483e+00 4.600939834378116871e+02 4.897695393986755796e+00 8.434991777777426369e-01 -1.835315797700440612e+02 -1.204309815589202515e+01
3.897731257993431768e+02 5.028019419807246315e+00 5.635053477132972830e+02 3.642861075326806031e+00 1.352721867586947901e-01 -1.835231149515035440e+02 -1.201249832717172694e+01
3.525753998752774123e+02 5.251499880753462968e+00 5.599959597564778733e+02 3.582813540698960075e+00 2.879625329669190381e-01 -1.835220634621815918e+02 -1.138714675010837496e+01
2.680127074535838574e+02 4.984400744573101782e+00 5.859378129528189447e+02 2.577763023243138996e+00 2.979460317500442490e-01 -1.835220497871999044e+02 -1.222090925357186464e+01
2.707891048784301233e+02 5.147291179294300356e+00 5.617462454889977153e+02 3.548140587590826733e+00 2.855165687916561557e-01 -1.835163171625235350e+02 -1.151492288221348659e+01
1.788187750267323395e+02 2.381341631689192884e+00 4.207429491850114118e+02 4.911905945743674451e+00 8.955238160550186288e-01 -1.835136233600993023e+02 -1.281597071949510358e+01
2.730868017226316056e+02 4.291316960817157522e+00 5.503140725386481336e+02 4.199068629773997863e+00 3.814278626387046511e-01 -1.835116293804825318e+02 -1.122406009136871852e+01
3.585795198416977314e+02 4.640137620205219804e+00 5.748455017990614806e+02 3.862130470437433960e+00 5.540766247208993578e-01 -1.835113321775951931e+02 -1.183757912881148400e+01
2.983464054892535842e+02 4.754809709664435502e+00 5.365064313078064515e+02 4.229936256101571423e+00 3.971493879705119689e-01 -1.835050164501209906e+02 -1.075246472452907831e+01
2.885839378231443675e+02 4.562602383615414148e+00 5.466022755757737741e+02 3.462552686219261489e+00 3.144354395715041606e-01 -1.835046810677454800e+02 -1.100459509207786901e+01
4.094212495483144494e+02 4.942675347520030904e+00 5.615344784828107549e+02 3.696938803679226559e+00 2.695135399289839140e-01 -1.835014460789223563e+02 -1.239392466279847582e+01
3.156890764271325338e+02 4.723790102104123534e+00 5.377905595619421319e+02 3.994520395136319291e+00 3.152237196284316534e-01 -1.835013541946269982e+02 -1.073671577035405278e+01
3.303871931664852468e+02 5.199455318941316406e+00 5.737704515698416117e+02 3.550209015774781651e+00 5.167074888635712071e-01 -1.834999300802918185e+02 -1.159553658052230851e+01
3.059955024486392858e+02 4.971687574708109736e+00 6.087376413643075921e+02 3.698342744308486196e+00 3.585109542689340900e-01 -1.834996181120575329e+02 -1.271036242502714941e+01
3.431429854267448150e+02 4.792364625249679655e+00 5.671060580191708596e+02 2.788151429427430550e+00 3.354523897450631398e-01 -1.834967467825224219e+02 -1.148644283728083160e+01
3.443229797103502392e+02 4.389029182826963194e+00 5.975404942096066634e+02 3.683702613614834309e+00 3.327872333572132191e-01 -1.834953612823930200e+02 -1.240845007925952359e+01
1.931742680994120747e+02 2.871809281494199340e+00 4.351564798953065178e+02 4.952621980507142752e+00 8.558774415892532739e-01 -1.834897224057782523e+02 -1.218199808952336838e+01
3.309189801559970192e+02 5.327574522802116519e+00 5.876002334587523137e+02 2.948105971486324695e+00 3.945558849412034164e-01 -1.834892542020896542e+02 -1.200674835489783376e+01
2.870074349156814151e+02 4.700641766267028565e+00 5.341811941441497993e+02 4.093979642621111026e+00 5.221850105086436322e-01 -1.834883633180171785e+02 -1.077922620715636981e+01
3.199521567356102310e+02 5.355166795078951658e+00 5.869795485833277553e+02 3.258122789681280551e+00 2.699153147786784168e-01 -1.834848761645311583e+02 -1.195935599453557074e+01
3.687103232293229667e+02 4.816575879684190653e+00 5.807331156255178257e+02 3.775180197433595009e+00 5.481845462837523497e-01 -1.834834545933407242e+02 -1.213415952055633795e+01
2.771862104321108404e+02 4.646896027212656932e+00 5.637530326500091178e+02 4.257539644830666603e+00 5.622582869992007737e-01 -1.834789255847258289e+02 -1.149531107341347180e+01
2.413528879448709574e+02 4.805783324402404411e+00 5.571647112559573998e+02 3.451404340596365916e+00 3.447049969492356758e-01 -1.834685971478266424e+02 -1.186261231741424460e+01
3.957779245890133097e+02 5.063488489452609542e+00 5.992907993228938039e+02 3.283556950377113814e+00 9.819347184368928949e-02 -1.834683479893510309e+02 -1.319865282113166671e+01
3.092068309548525917e+02 4.620958503480181889e+00 5.920634720551671535e+02 2.380260194585101186e+00 3.073718207374252498e-01 -1.834594054606125724e+02 -1.212452869402906330e+01
3.172563513356575413e+02 4.798021239612414668e+00 5.378751290252747594e+02 4.172673873737297257e+00 3.812525890980712484e-01 -1.834591747762345335e+02 -1.073860150595393215e+01
2.797300505075728552e+02 4.783893985688708383e+00 5.748558972671993388e+02 2.959976224751547758e+00 1.787779840058636160e-01 -1.834561315570030615e+02 -1.176608996368944204e+01
3.553866965130802669e+02 4.552384670060625638e+00 5.668093542933801245e+02 4.052341287705267803e+00 3.890583995518656635e-01 -1.834529583241473745e+02 -1.158608956975129445e+01
2.816396282692430759e+02 4.865735858167283823e+00 5.572223474915077759e+02 4.104920379547640330e+00 3.184811046263282819e-01 -1.834489667813228948e+02 -1.129439948273624950e+01
3.042148332729171329e+02 4.762407576590992342e+00 5.464385836782453225e+02 4.334814219832174409e+00 4.413190567338899362e-01 -1.834473563354952432e+02 -1.092261202417198618e+01
3.563245732990760075e+02 5.091639722071543694e+00 6.060228951032274836e+02 3.373908383080500784e+00 3.737035816122770138e-01 -1.834462341310758404e+02 -1.281464628593735533e+01
2.994602170056963359e+02 4.484514333395086538e+00 5.377358703814584260e+02 3.907876807798214891e+00 5.622914871587445518e-01 -1.834449951471910367e+02 -1.076998442287863966e+01
2.954638141650436296e+02 4.514490818929921545e+00 5.304665804540467207e+02 4.383323192849653438e+00 5.139121761089234797e-01 -1.834447555362571620e+02 -1.066230069564403315e+01
3.708900790203659312e+02 4.873244887227310862e+00 5.713273915057818613e+02 2.750231234761840504e+00 4.107668610042409796e-01 -1.834438465137583307e+02 -1.189812940289162668e+01
3.552184281537775519e+02 5.079941193289575274e+00 5.682427838727918470e+02 2.800475605754049635e+00 3.186353368568165534e-01 -1.834419727964025526e+02 -1.162183166352715702e+01
3.762528364121557729e+02 4.861978611650413562e+00 5.557965392676641159e+02 3.887889650555457877e+00 4.314386430678417428e-01 -1.834414181658162306e+02 -1.158912527165798423e+01
3.944385445323272279e+02 4.611000377378863035e+00 5.745576863476692324e+02 3.235647885765785770e+00 3.733506219661010261e-01 -1.834378547514732531e+02 -1.239892165662623924e+01
2.977943000041885284e+02 5.136778257909496936e+00 5.567063744736479975e+02 3.780671431944904182e+00 3.313167335379242906e-01 -1.834280829848687517e+02 -1.117292153539273158e+01
3.587851785117256895e+02 4.864442402738596627e+00 5.665649639582959480e+02 4.116630010579453547e+00 4.405443499222135850e-01 -1.834235532095829626e+02 -1.161648972310430494e+01
2.847314748465701086e+02 4.149173603003578847e+00 5.625689610821922315e+02 3.420361098323250193e+00 5.002795160701564159e-01 -1.834194345791307228e+02 -1.139735054994261532e+01
2.860845175509455203e+02 4.833068669114037874e+00 5.595096102954265689e+02 4.240668844875090215e+00 3.803525100720606122e-01 -1.834149859896833163e+02 -1.131184585286121802e+01
3.853171599059525079e+02 4.920069325929929072e+00 5.700328735349253293e+02 3.424739071377024047e+00 1.034524777037362231e-01 -1.834131358298772341e+02 -1.209830600736506057e+01
3.046987333583281270e+02 4.722559441619721632e+00 5.687693320203777603e+02 2.861510112932570404e+00 2.399204644272723841e-01 -1.834117873010033577e+02 -1.144729646106468302e+01
2.896631649434186784e+02 5.142882605311062783e+00 5.617152908043485695e+02 3.285800682024119013e+00 2.559198602868785755e-01 -1.834092507234703646e+02 -1.133958437753285864e+01
2.884522707560028039e+02 4.494686796121069250e+00 5.267891864167518179e+02 4.370810031941631202e+00 5.210722717636742107e-01 -1.834067414155047686e+02 -1.064685805788236195e+01
3.269423015471500662e+02 5.074863512948287969e+00 5.923000647670824037e+02 3.120158250625299168e+00 1.009414968601148044e-01 -1.834037440677295763e+02 -1.214338329094800883e+01
1.870018796754561095e+02 2.905905059035965188e+00 4.431909934363018237e+02 4.949867716765278480e+00 7.912785279760102819e-01 -1.834032629653360971e+02 -1.232524627804803075e+01
3.887033376693355535e+02 4.812310323331765005e+00 5.675335666020233703e+02 3.827749557755355525e+00 4.256833101451343304e-01 -1.833973169812420281e+02 -1.209518137987919673e+01
2.803231896151996807e+02 4.259430244332184756e+00 5.600043823120106481e+02 3.786914948498599998e+00 5.891888450199894711e-01 -1.833935006857592498e+02 -1.137259252436467172e+01
2.980000791058242839e+02 4.356015494041688640e+00 5.321764249766512194e+02 4.241366299790906069e+00 4.481909302302940490e-01 -1.833926894626934541e+02 -1.067832172971342253e+01
3.311817657669451478e+02 4.539363308990892243e+00 5.454970029171126953e+02 3.606887435411292753e+00 3.039418727405457377e-01 -1.833860081387203991e+02 -1.091758703763686356e+01
2.979959939292297122e+02 4.408356823745101849e+00 5.708100976413279568e+02 3.234989668455996004e+00 1.742531491409968769e-01 -1.833796246302184443e+02 -1.152691521609867920e+01
3.184662435774541223e+02 4.791000698881202169e+00 5.786117357051837189e+02 4.289901864958748590e+00 3.703500478982651445e-01 -1.833768113886137030e+02 -1.170582526157107672e+01
2.791162724659759533e+02 4.227444361384874227e+00 5.807344758585255704e+02 3.685051726002667394e+00 2.775974808511026959e-01 -1.833747806456724447e+02 -1.194136984686733527e+01
2.949810811638582777e+02 4.925608211276142789e+00 5.583563877555405952e+02 4.090116278099340974e+00 3.042390379540500511e-01 -1.833708497131776483e+02 -1.122591856681759914e+01
3.375556714597918244e+02 5.040179274566651380e+00 5.664939547669520152e+02 4.059074293916575371e+00 4.206895522833447587e-01 -1.833637128211534844e+02 -1.143456029836031718e+01
3.995744114209238091e+02 5.151574476210186937e+00 6.054316863893072878e+02 2.969370436261160151e+00 2.421576725333099145e-01 -1.833622648273828872e+02 -1.349631858959861042e+01
2.660357158158923312e+02 4.483067813041349936e+00 5.626717102784834879e+02 3.065038552175531894e+00 4.121019728741966981e-01 -1.833607386812688276e+02 -1.159646091284778180e+01
3.143219792456314394e+02 4.483498169230746733e+00 5.355546969616621027e+02 4.194628866591776806e+00 4.928752102511645972e-01 -1.833595341518333441e+02 -1.069649004403303216e+01
2.928096799173180216e+02 5.189119970059611120e+00 5.853461724668426314e+02 3.126121646353349881e+00 4.908344662146448822e-01 -1.833587839583430537e+02 -1.197447885344245577e+01
3.585464120873573961e+02 4.828005468909068121e+00 5.575134956503586636e+02 3.108667476818571362e+00 3.799416836671829500e-01 -1.833582560936551431e+02 -1.139008511285518921e+01
3.117898712432713069e+02 4.815140705664059162e+00 5.377735852498520899e+02 3.881782933607893060e+00 3.917337748369468242e-01 -1.833563483366124558e+02 -1.073836486861702255e+01
2.905838272832136795e+02 4.373341524661350732e+00 5.651483760659546078e+02 4.195396503120886855e+00 3.200429297099107728e-01 -1.833526817259580923e+02 -1.141955016455047556e+01
2.708171107283931178e+02 4.249467147967138203e+00 5.519514658271689314e+02 4.071674550118119740e+00 5.556004635759370647e-01 -1.833514761107839774e+02 -1.128576561944854717e+01
3.202776185567565221e+02 4.863623002518854044e+00 5.547024192682509920e+02 3.887946215882908341e+00 2.086922973285818828e-01 -1.833431253731954200e+02 -1.108779492825491175e+01
3.416342514243398227e+02 4.756366515862062272e+00 5.893514431166522627e+02 3.286365965614210793e+00 1.026912621071012222e-01 -1.833366376359182084e+02 -1.211975231937838871e+01
3.737593774280108505e+02 5.070590810855995834e+00 5.804276369019763706e+02 2.578413381582509434e+00 4.192286218522425223e-01 -1.833360600746201783e+02 -1.219835504382536762e+01
2.749713347672843042e+02 4.333230889391336049e+00 5.460430928652688181e+02 3.878137635732220811e+00 5.657021194286121490e-01 -1.833304610992595940e+02 -1.111346536829712051e+01
3.614789789318198814e+02 5.161927807610898533e+00 5.943267194516931795e+02 2.649482108454243257e+00 4.349223669806237536e-01 -1.833195027471724075e+02 -1.246730250058756084e+01
3.309616560212749050e+02 4.883266095311462607e+00 5.610220123753056214e+02 4.237962553536724464e+00 3.452851546086919132e-01 -1.833160483643807765e+02 -1.126485982076113501e+01
3.758898333099460274e+02 5.002013842161539436e+00 6.017952385305603684e+02 3.755027861782889609e+00 3.755179412573521613e-01 -1.833147659840418555e+02 -1.292151700531605840e+01
2.466309579195590231e+02 4.705849657724175295e+00 5.622537462963903181e+02 3.304502786874205622e+00 2.812130519570088527e-01 -1.833101074180422643e+02 -1.188657087685837155e+01
2.706675654611525488e+02 4.824706956826640969e+00 5.756035822684010554e+02 3.957447263324384235e+00 2.650475767934316051e-01 -1.833062436660160586e+02 -1.188285860375031433e+01
3.314537388204890362e+02 5.160584105231005303e+00 5.728180716400854635e+02 3.435672580514101959e+00 5.415275721018333321e-01 -1.833015530326321141e+02 -1.157344503465903784e+01
3.186313310981097402e+02 4.957354443374256903e+00 5.593093719593986179e+02 3.865862690533613311e+00 2.032643843492639713e-01 -1.832915044510450571e+02 -1.119398564992266643e+01
2.928654426509322093e+02 4.281461163591250063e+00 5.550141720302489148e+02 3.427144367048132967e+00 5.610885338974735959e-01 -1.832909849259101520e+02 -1.115998484799811052e+01
3.350294459911589229e+02 4.495119647680703601e+00 5.501306689070015636e+02 4.078908722947845789e+00 3.622819631451917322e-01 -1.832889224678517621e+02 -1.103242629037577771e+01
2.900878172704623239e+02 4.382579983262330892e+00 5.699087143239778470e+02 4.346782627483415595e+00 4.895716688164292174e-01 -1.832878689994357444e+02 -1.154731041487461241e+01
2.778777810877498382e+02 4.257317466520063931e+00 5.738174017982396435e+02 3.136505407853659388e+00 2.745822592428737718e-01 -1.832875522434125060e+02 -1.175490857704740044e+01
2.843289396658910277e+02 4.386476545008392236e+00 5.754747677550599292e+02 4.293457208385785151e+00 5.029836700602837718e-01 -1.832855166229052770e+02 -1.174313366548651771e+01
3.558215335257527840e+02 4.935026679471758548e+00 5.480157596409228518e+02 4.013395803903176073e+00 3.165300101499402552e-01 -1.832848595239763370e+02 -1.114879398516764653e+01
2.576486726908701712e+02 4.724409224668673524e+00 5.590850199110260519e+02 3.198907954168175305e+00 4.693374984040306619e-01 -1.832792499666977619e+02 -1.162671219285007851e+01
2.900441407372193794e+02 4.642316561097118210e+00 5.419589569486962546e+02 4.312192221717136675e+00 4.027111875297382237e-01 -1.832791409668990639e+02 -1.090130406417313758e+01
3.433971914837330246e+02 5.204938236345498126e+00 5.573030993918439435e+02 3.589702839406661461e+00 3.240831504078392489e-01 -1.832701094352074449e+02 -1.124555142706576660e+01
2.815798406900363489e+02 4.653062094016510386e+00 5.905519901404762777e+02 3.222865387655928338e+00 5.930546823007990520e-01 -1.832644359202527085e+02 -1.222180009006441281e+01
3.306285706390372638e+02 4.973486620327150831e+00 5.710517148431554233e+02 2.718422992559256013e+00 1.887053567175430713e-01 -1.832620256458482402e+02 -1.152191311604799395e+01
1.824186809813431864e+02 2.489021113548397501e+00 4.609838330456817630e+02 4.676108636624739745e+00 8.445698639807444064e-01 -1.832536892879261927e+02 -1.241109293988230888e+01
3.561966443202820756e+02 4.774150219065920631e+00 5.711536975183734057e+02 4.174734572449716907e+00 3.377326137694703911e-01 -1.832517766483333901e+02 -1.170982183778917651e+01
3.017828414921003741e+02 4.910810595503589226e+00 5.831583186380637471e+02 3.737950390453775640e+00 5.947036821040032617e-01 -1.832502889664741019e+02 -1.186469677472195627e+01
3.597185121643583443e+02 4.810882308615527236e+00 5.487634174571134054e+02 4.023457471919048345e+00 3.448451323692885984e-01 -1.832443209771639658e+02 -1.120743205699748302e+01
3.428015415803312749e+02 4.315118660614323254e+00 5.621779655348940423e+02 3.496972647666100720e+00 5.110627857200779056e-01 -1.832433183450381478e+02 -1.135885430533058127e+01
3.292566943455268529e+02 4.611114517116723377e+00 5.957788641428129495e+02 4.163409100116410855e+00 3.645268258952745200e-01 -1.832425625436469261e+02 -1.226593221033808589e+01
2.869384583267892026e+02 4.416061034487953840e+00 5.617249114567486004e+02 4.244324792701908322e+00 3.409000219130647324e-01 -1.832392807105643442e+02 -1.135928157755017764e+01
2.758342167982360138e+02 4.903951633720096126e+00 5.847462088143405481e+02 3.973983973993266083e+00 4.852723444559912669e-01 -1.832324220919414870e+02 -1.209491586916536221e+01
1.832785256701633330e+02 2.381831288764325372e+00 4.228497623962624061e+02 4.848357616884387156e+00 8.543481231105682916e-01 -1.832300025906107805e+02 -1.263424536363164918e+01
3.106460510852797938e+02 4.489118702243828807e+00 5.538751083760542997e+02 4.283002003505293587e+00 3.642776505486022831e-01 -1.832298383681594771e+02 -1.106953463479149136e+01
3.625127148563485093e+02 4.633735509063289904e+00 6.016429245580358156e+02 3.808033630307114947e+00 2.930322685150964501e-01 -1.832295556478033802e+02 -1.272927207121843551e+01
2.697967289937824376e+02 4.757766762785794690e+00 5.441285047640893708e+02 4.101402904492695178e+00 4.674830105183644391e-01 -1.832265482735011233e+02 -1.113306721363334795e+01
2.690374550304592844e+02 4.644084558838248888e+00 5.367871355604889914e+02 4.111430687599547440e+00 4.692256797523020606e-01 -1.832187308590691828e+02 -1.100212545343718773e+01
2.733937357201520513e+02 4.932497139623391647e+00 5.570332019821773883e+02 3.531602092016638217e+00 2.494363695937089342e-01 -1.832151857671451864e+02 -1.137206825878606153e+01
3.346287522254392570e+02 5.293879216774074692e+00 5.888424168487479164e+02 2.829195457395521807e+00 3.875381908220095206e-01 -1.832113967793494851e+02 -1.206250268962134342e+01
3.086578050168994309e+02 4.366389042243016938e+00 5.882173672492929200e+02 2.827675071903399839e+00 3.482783383801385524e-01 -1.832091516196138912e+02 -1.200222198933167839e+01
3.476877978632491022e+02 4.850147080701244562e+00 5.497462902871154711e+02 3.640732866690279401e+00 4.960459374993423931e-01 -1.832037254593752209e+02 -1.110901711195040065e+01
2.480089272405235192e+02 4.758246468197726564e+00 5.696625643201152798e+02 3.884619189324173050e+00 5.158121276564290314e-01 -1.832014027415764588e+02 -1.205269260366633155e+01
2.618830094656100300e+02 4.719954609204917162e+00 5.503791100658264668e+02 3.817754263099853773e+00 3.193246324416861848e-01 -1.831990663274831661e+02 -1.136635469302587254e+01
2.917486889113969823e+02 4.594651552857415666e+00 5.338923773068463561e+02 4.284914532439151991e+00 5.199538317569469825e-01 -1.831986447315587156e+02 -1.074166861844439680e+01
2.633653888074967426e+02 4.834382414441151354e+00 5.483781079603921853e+02 3.825349056106280621e+00 3.953021959384826478e-01 -1.831985363270800349e+02 -1.130298659776421744e+01
2.811573743952056361e+02 4.792346842627997816e+00 6.062017401592792112e+02 3.664579311692115482e+00 3.879223597347977170e-01 -1.831948926307232739e+02 -1.276081326950281891e+01
2.764680922547848922e+02 4.826081942499386379e+00 5.444014052558125059e+02 3.873085249793130291e+00 3.776727202617744528e-01 -1.831943172184219861e+02 -1.106448852328891874e+01
3.789153797426773167e+02 4.985056692384960186e+00 5.824690140315639155e+02 2.391809926098671379e+00 7.619938496672995498e-02 -1.831941680349644059e+02 -1.234079387924166227e+01
3.537939953714810031e+02 5.042975666871149620e+00 5.595968196109486144e+02 3.287562614035388631e+00 4.785996357170942961e-01 -1.831937213023013271e+02 -1.138944698050304183e+01
3.052651720738606400e+02 5.051819604852944678e+00 5.544867025435985397e+02 3.919103787493191327e+00 3.331541883824494232e-01 -1.831928945579932702e+02 -1.109422601075407400e+01
3.734231161401775125e+02 4.514917537820418936e+00 5.906967234213028632e+02 3.134293265681625584e+00 4.389942147885833590e-01 -1.831916812981525879e+02 -1.251013637419369573e+01
3.059698805106194754e+02 4.639661538551960618e+00 5.466534298472084856e+02 4.070516065401052153e+00 5.787141861581616142e-01 -1.831883969464314248e+02 -1.092221013730421930e+01
2.905626535629688192e+02 4.566157939261711540e+00 5.569955436607858701e+02 3.124340654644126580e+00 4.643875276538921293e-01 -1.831856759338630809e+02 -1.122023343064414647e+01
3.294658509914269757e+02 4.214098780305964631e+00 5.649183856383077682e+02 3.549513784604215516e+00 3.109961104345004834e-01 -1.831849606357327787e+02 -1.135643420351486199e+01
3.219434013163982513e+02 4.990043882245227103e+00 5.530521685583298677e+02 3.410068464588085657e+00 2.303711221395922382e-01 -1.831846635018923166e+02 -1.105288767722434073e+01
2.746767600650634336e+02 4.488380571622804460e+00 5.691565270525004507e+02 3.477703870069672298e+00 1.888476731043493839e-01 -1.831806902652382121e+02 -1.166112013201304975e+01
3.384890123227739878e+02 4.780602114014711468e+00 5.876555115547283776e+02 3.621105125326764984e+00 1.319103239928856031e-01 -1.831778765239386360e+02 -1.204609548321121437e+01
2.859174339927277515e+02 4.211641046802903965e+00 5.451320562542887274e+02 4.047802797100135130e+00 4.622557373544554649e-01 -1.831747465553133907e+02 -1.099423635605993255e+01
3.073666359926133396e+02 4.562558129890287084e+00 5.808276677454318815e+02 3.618644898778882624e+00 6.710269278220429845e-01 -1.831725730799008431e+02 -1.177878858345465041e+01
1.805191549333770809e+02 2.587739475060497618e+00 4.248366403370919215e+02 4.916334673411896006e+00 8.624399602479365656e-01 -1.831684709137499567e+02 -1.270802777931239014e+01
2.973014418670653640e+02 4.470008748966937340e+00 5.304196614116433466e+02 4.231127159617618538e+00 4.977099755715901908e-01 -1.831678358832877507e+02 -1.065227933792973758e+01
3.267065835122100452e+02 5.218299574824390774e+00 5.821811570616091558e+02 2.836005715147929429e+00 1.406658236295520170e-01 -1.831631658778449321e+02 -1.182603346566371272e+01
3.334197894547461374e+02 4.792268487015568290e+00 5.621900833688785042e+02 4.147663708405803007e+00 4.993088310148726117e-01 -1.831605032473827066e+02 -1.130419982614363050e+01
2.866912538190340456e+02 4.803800625777983946e+00 5.764016960361619795e+02 2.953941700520366087e+00 1.652947386892151815e-01 -1.831598702516584467e+02 -1.175081442109614471e+01
2.939864669443617231e+02 4.621406508560035320e+00 5.653606018487347455e+02 4.318962670373809765e+00 3.735167285497645318e-01 -1.831595592005223523e+02 -1.140421000940277096e+01
2.589875796715813294e+02 5.034755647199851580e+00 5.669875752473542434e+02 3.215666303790085667e+00 2.686871404679786468e-01 -1.831577875157546487e+02 -1.180405634050966945e+01
3.003605204491436211e+02 4.853349699573720422e+00 5.578445643506782972e+02 4.049368329827903068e+00 2.709760663933459268e-01 -1.831574684707317715e+02 -1.118852843164795630e+01
3.468103366505259260e+02 5.121599765411949612e+00 5.741501910940926336e+02 3.654426651696140116e+00 5.117440739502734370e-01 -1.831551535676999549e+02 -1.170439620389492674e+01
3.366621890160072326e+02 4.772767554293664283e+00 6.118827613643206860e+02 3.693600598821908498e+00 3.814091271425534280e-01 -1.831543375214632761e+02 -1.287304069287755226e+01
2.748800725842379507e+02 5.051517815613252083e+00 5.569029496470160439e+02 3.736539642936848704e+00 4.208098703914179839e-01 -1.831519404021289574e+02 -1.135291120691967670e+01
3.116360518742372960e+02 4.825680409118421998e+00 5.947669266245798099e+02 3.451886753976254330e+00 1.423840241669627471e-01 -1.831486198683541033e+02 -1.221016235347407886e+01
2.918476281087012012e+02 4.636071610756133943e+00 5.416575463968160875e+02 4.092292518497036014e+00 3.319413954526456711e-01 -1.831446507049180639e+02 -1.088380981375944856e+01
3.074594989090970785e+02 4.713489601426568143e+00 5.578494288277092892e+02 4.211132587373686675e+00 3.096000464515620276e-01 -1.831431392638054376e+02 -1.116686131180022556e+01
3.246609846051384807e+02 4.593152642281280507e+00 5.683148896646176809e+02 4.042705803621181815e+00 2.393855776070335506e-01 -1.831422559894083690e+02 -1.143015159031484629e+01
2.919280774775186273e+02 4.387283084475147810e+00 5.676507743552026568e+02 3.246731427818422944e+00 6.522102779758947033e-01 -1.831378343867241938e+02 -1.147568559763822904e+01
2.885834695385663053e+02 4.467039372761923310e+00 5.624781148395462651e+02 3.828372457264068274e+00 2.201264317958424865e-01 -1.831361931283156252e+02 -1.136593009338246851e+01
3.229076152567080840e+02 4.617106906424137236e+00 5.636179940478302797e+02 4.238912694282793048e+00 5.108355207073511650e-01 -1.831356016764401602e+02 -1.130552966260335523e+01
1.840547643563689064e+02 2.320735000870398412e+00 4.673913305508701796e+02 4.931926076724352903e+00 9.008316931409023898e-01 -1.831305815273358633e+02 -1.234928528596052999e+01
2.820995662018286794e+02 5.104069133941751879e+00 5.634266984239209251e+02 3.460928890336374408e+00 2.377555073218454718e-01 -1.831296781087812064e+02 -1.144091894056484549e+01
3.071396400267894933e+02 4.803621828076041211e+00 5.404375601050802516e+02 4.115956271701437075e+00 4.423147423472724715e-01 -1.831284231132773357e+02 -1.079579236285504429e+01
3.930264394443343576e+02 5.041035358417675916e+00 5.760399350049843861e+02 3.845665259393775681e+00 3.467032960813549725e-01 -1.831237462860073322e+02 -1.241191737766594727e+01
3.223733981516390941e+02 4.652274952325335278e+00 5.633197956842082021e+02 3.680900800982559229e+00 6.427342006205023495e-01 -1.831225360974197542e+02 -1.129707551101407859e+01
3.280680982386471669e+02 4.967059734103910884e+00 6.012068846669037612e+02 2.705072043534157977e+00 4.233332750464470218e-01 -1.831202931783429335e+02 -1.244770697531357584e+01
3.718961045300547426e+02 4.602966902234626012e+00 5.599070019100237232e+02 3.667679280404244402e+00 3.056296574727833670e-01 -1.831153612168432119e+02 -1.161981876963540117e+01
2.779412919694377706e+02 4.488597957275263894e+00 5.478750673085096423e+02 4.379676784698808945e+00 5.311096208762975390e-01 -1.831076585863904427e+02 -1.112114341013832863e+01
4.197862489937378427e+02 5.107784905376048457e+00 5.711577714046050005e+02 3.366603434253756966e+00 2.152964952101793505e-01 -1.830993182573850788e+02 -1.291023814538078440e+01
3.525913909432390483e+02 4.466379516132809258e+00 5.664685100549445451e+02 3.854579975394403668e+00 4.750298144296417613e-01 -1.830959642975663542e+02 -1.154929811778754001e+01
3.176235151701962991e+02 4.348795373089301641e+00 5.429424195470913901e+02 3.910219045496971191e+00 4.409167186999881083e-01 -1.830950798974644158e+02 -1.083541343845160654e+01
3.030607917129897260e+02 5.209959520174564318e+00 5.980999438993696913e+02 2.512685628833604579e+00 2.434858657850419161e-01 -1.830926538907397116e+02 -1.234107963988284418e+01
3.531844824307686395e+02 4.912398580707379558e+00 5.788169862082055488e+02 2.391639156105690667e+00 3.129120898743308898e-01 -1.830824443177588137e+02 -1.189444974223628648e+01
2.383690639549549246e+02 4.887167133763033355e+00 5.793328887430035365e+02 3.191570850584707131e+00 2.751617659039768959e-01 -1.830801469204425302e+02 -1.250550207257618496e+01
3.382406509303593225e+02 5.086655869553852405e+00 5.633954297101595330e+02 3.964411387316263191e+00 2.922078150478292224e-01 -1.830762917637802900e+02 -1.135959882680047528e+01
3.575113129959881348e+02 4.954633983434590050e+00 5.541863286924872227e+02 3.609017728842152994e+00 4.812022603276606136e-01 -1.830750031021670452e+02 -1.130177797648365257e+01
3.394580029892017592e+02 4.904608329945193468e+00 5.665927151437859948e+02 2.824336861346095517e+00 2.878246650922374195e-01 -1.830743286723055974e+02 -1.144845722256062892e+01
3.081363928568392225e+02 4.819232265252827219e+00 5.603667776111849435e+02 4.018383824092932599e+00 2.438690989618272353e-01 -1.830739493533517361e+02 -1.122576678909348225e+01
3.793956005093162958e+02 4.690124150768011368e+00 5.796011724772110938e+02 3.880614937791773578e+00 3.271311974406703182e-01 -1.830717129526599365e+02 -1.226364876780547775e+01
1.805222004301715799e+02 2.649489594647178592e+00 4.351394398679091751e+02 4.966492960159731851e+00 8.775192925499779584e-01 -1.830684162373690924e+02 -1.260750276339138054e+01
3.058476726277223747e+02 4.831073432688397951e+00 5.712740682506453140e+02 3.020152673166683677e+00 1.580384804260289155e-01 -1.830502456395643947e+02 -1.151130762456951473e+01
3.212763600675119733e+02 4.493248919412092590e+00 5.610125911328600523e+02 3.042907442578819843e+00 4.480774055498224495e-01 -1.830489129950109373e+02 -1.123820871612553773e+01
3.413498292220056669e+02 4.437963839503062502e+00 5.765567953069147507e+02 3.869240624035215070e+00 2.669696454730223212e-01 -1.830482670949387796e+02 -1.173175026685965072e+01
2.391865293220191120e+02 4.770741450595186173e+00 5.743828791657073225e+02 3.794606441639584382e+00 4.657553174261778173e-01 -1.830470413614525285e+02 -1.234760459269596211e+01
2.829946920678287370e+02 4.176869804838236888e+00 5.710661730440766632e+02 3.156928708524057381e+00 3.533329382788248929e-01 -1.830452063326836196e+02 -1.163238870270039627e+01
2.688973709653589026e+02 4.579343159728402668e+00 5.685975233062654297e+02 4.181973509927312094e+00 3.656645773676346356e-01 -1.830422909746357618e+02 -1.171249122261090037e+01
3.660344822780040772e+02 4.678042070181232859e+00 5.532395270083468404e+02 3.811466842781475073e+00 3.271833584583439536e-01 -1.830406479074497668e+02 -1.138299367065704359e+01
2.855359338761207937e+02 4.465175884735644196e+00 5.493614902295605589e+02 4.276439811394989299e+00 5.765887642486436926e-01 -1.830386456009006224e+02 -1.108542797648419409e+01
2.641742843388328197e+02 4.591137581731684847e+00 5.614868007691436560e+02 4.035706327603238108e+00 3.188893724012563102e-01 -1.830369816070228524e+02 -1.159172445312125532e+01
3.777811043634958423e+02 4.781829555364857320e+00 5.598550216321330026e+02 3.480212983380207348e+00 1.871315693278722270e-01 -1.830367922030828538e+02 -1.170944589503098854e+01
2.935594122298219872e+02 4.235101254669827675e+00 5.463387071863475057e+02 4.044826228910444854e+00 4.281289434763022594e-01 -1.830309267025932627e+02 -1.096721398994884566e+01
2.921945887401297455e+02 4.976768121716740545e+00 5.530965107812679662e+02 3.858168389752969496e+00 4.639060227742102249e-01 -1.830261769639236036e+02 -1.112063269015129485e+01
3.171626015120518787e+02 4.173957381041303094e+00 5.610714067589873366e+02 3.725017199746136765e+00 4.196436727527029786e-01 -1.830159185980959364e+02 -1.123583272126870902e+01
3.349442064915878063e+02 4.969561865196444828e+00 5.686287689268250460e+02 4.114827396494297851e+00 3.934302131796242330e-01 -1.830151214996829765e+02 -1.147637450176851459e+01
4.079335818365589716e+02 4.728322522149780660e+00 5.913444992107383769e+02 3.029605269378937926e+00 1.772484202262805120e-01 -1.830134430018381693e+02 -1.320666073698878940e+01
2.634284440237825606e+02 4.304190574624206178e+00 5.801708007193919912e+02 3.166977640129554850e+00 4.275493628542714752e-01 -1.830112122031732440e+02 -1.210649305992170888e+01
2.949324789915879137e+02 4.250272087496093754e+00 5.571425362057478878e+02 4.035894821568231983e+00 5.536626605790333500e-01 -1.830082002388758724e+02 -1.119753749139261956e+01
2.859482786963714034e+02 4.622922124973616320e+00 5.895535086992456399e+02 4.156194830610717261e+00 4.801540389269586817e-01 -1.830076894252785848e+02 -1.215344824312667527e+01
3.332271520594823642e+02 4.797619000030033831e+00 5.421061347742451062e+02 3.838687931130700726e+00 3.281699581123896925e-01 -1.830070782398354936e+02 -1.085874296682323781e+01
3.237066668502030211e+02 4.445738761118144033e+00 5.485015161585852184e+02 4.068023064378231801e+00 3.584039399128637893e-01 -1.830068060221675523e+02 -1.095707930892896798e+01
2.559470148902160815e+02 4.712611366538121516e+00 5.886012729003967934e+02 3.588099897256889381e+00 2.501427646599200250e-01 -1.830010436158072480e+02 -1.247333937572030038e+01
3.042171998017451529e+02 4.416458039415427805e+00 5.882591689513866413e+02 3.108291108915403722e+00 5.646824150672374865e-01 -1.829969471746728118e+02 -1.201423707098076932e+01
3.589955624519731714e+02 4.682273196119254521e+00 5.663547580994759301e+02 3.936985371420393953e+00 4.923067531909035566e-01 -1.829920211698818093e+02 -1.161342484860889357e+01
3.204755922320321702e+02 5.170171386910759281e+00 5.720331856533058499e+02 3.489527346578388034e+00 1.805179428178413648e-01 -1.829917640609445755e+02 -1.152241207176397708e+01
3.967031330931756656e+02 5.163914287260995550e+00 5.792233524179192727e+02 3.437918361648074406e+00 4.193192918458318319e-01 -1.829872775507501785e+02 -1.257955259764297296e+01
4.077251991407150626e+02 5.071008544449704836e+00 6.026907064801896468e+02 3.226951345769676571e+00 2.517301404839032974e-01 -1.829872297725902399e+02 -1.358567099237116693e+01
3.243750938487683015e+02 4.445878288636945008e+00 5.420570225310609658e+02 3.903615966780906721e+00 4.245146498380105160e-01 -1.829861690159537204e+02 -1.082744071382139950e+01
2.986313627204097543e+02 4.433349724483409915e+00 5.371167153188877137e+02 3.859401981850635543e+00 4.441172793548216480e-01 -1.829823569147891646e+02 -1.076225343622511232e+01
3.468340141256380207e+02 4.514514300813125658e+00 5.726309327665061346e+02 3.980301481761175264e+00 3.024560940411409327e-01 -1.829823560275653165e+02 -1.166253634760361990e+01
3.312749401994018399e+02 4.867163265170385777e+00 5.629350868503715901e+02 4.191634540662009023e+00 4.015679627199248980e-01 -1.829808527213639024e+02 -1.131337835451299512e+01
3.098968685342625804e+02 4.690081158837464237e+00 6.051433280901832177e+02 3.331910211144383016e+00 4.513530996570109810e-01 -1.829776179828121485e+02 -1.257154029520717486e+01
3.174256457221837309e+02 4.670464342951309966e+00 5.501319350344189161e+02 3.435498915992873936e+00 2.634317970830247213e-01 -1.829769392251115505e+02 -1.098393315690253225e+01
3.663332553761650274e+02 5.019342688354740289e+00 5.776174737733661004e+02 3.637351646517698711e+00 5.240435923223837333e-01 -1.829690485073391528e+02 -1.201104609285916425e+01
2.660525225014435478e+02 4.360304930013484181e+00 5.409282792209878608e+02 4.211937809502477315e+00 5.230873173514013486e-01 -1.829681403775338708e+02 -1.111691601665098972e+01
3.442521527433484607e+02 4.754412452157322555e+00 5.839461624026023401e+02 3.181451988446552637e+00 6.174531851705855612e-01 -1.829663402055589927e+02 -1.197006946341675970e+01
3.295662556260396627e+02 4.730715101897154717e+00 5.768295344220357492e+02 2.537366835973731138e+00 2.921983055230715776e-01 -1.829641669265387520e+02 -1.167866907406585497e+01
3.619618805002247655e+02 5.053896532928309426e+00 5.613986498557222831e+02 3.152152846625345450e+00 4.049174409334290736e-01 -1.829633856068903697e+02 -1.152324015127034684e+01
3.248239035371602768e+02 4.472038169995822265e+00 5.742744494341201289e+02 4.172948548034757899e+00 3.554375805018689105e-01 -1.829597321110025803e+02 -1.159223552183679296e+01
3.636662314827668183e+02 4.726495457112730669e+00 5.596569339063506732e+02 3.372416006709841874e+00 5.254894460123775701e-01 -1.829594251922927413e+02 -1.150184899310823816e+01
2.873476596514387325e+02 4.454974960335218448e+00 5.369301562695706025e+02 3.892869629673250564e+00 4.132409596596928747e-01 -1.829587035844472211e+02 -1.082564218654982469e+01
3.098097585523132125e+02 4.722014572010376554e+00 6.074618649174727807e+02 3.579629961420213391e+00 4.549087411369834300e-01 -1.829572341872428751e+02 -1.265576383455688259e+01
2.522555472871765687e+02 4.808647457247526624e+00 5.535232478078900158e+02 3.609457573197847324e+00 4.210691889355710482e-01 -1.829541772159169852e+02 -1.158302452673382632e+01
3.655641735744949870e+02 4.968130270300978424e+00 5.902475620413069919e+02 3.330660708617811494e+00 5.374286363840093950e-01 -1.829541238258082956e+02 -1.238529790481790727e+01
3.757287993855982791e+02 5.090503885930424133e+00 5.700322629859888366e+02 3.200439819848851730e+00 4.841341738975235565e-01 -1.829532317174979141e+02 -1.193599084121472487e+01
2.910230485047355273e+02 4.454534649206471464e+00 5.660363187297336935e+02 3.409229067330170171e+00 1.841715559297083527e-01 -1.829508300759632675e+02 -1.143947074962469301e+01
3.005292684774336749e+02 4.768296675833236797e+00 5.393791185239743982e+02 4.026147805630006182e+00 4.293789972373126540e-01 -1.829498593562923645e+02 -1.079615746165988455e+01
3.196570161350634294e+02 4.330159752418097696e+00 5.788541523909227635e+02 2.879326666409490976e+00 3.887093921235049709e-01 -1.829494352768948033e+02 -1.171392831835982662e+01
3.296926749464132058e+02 4.848381840809898868e+00 5.645176384276677481e+02 2.910241180002735017e+00 3.231843240132094008e-01 -1.829451453007507382e+02 -1.134707236130478591e+01
3.775033148232187727e+02 4.855938640696197517e+00 5.789139068584153165e+02 4.000058982177077560e+00 3.286147425129303801e-01 -1.829431074669787733e+02 -1.221256720270190677e+01
3.975985719911940350e+02 4.954767431917749931e+00 5.747001140220398838e+02 3.731770709029269995e+00 3.979183708059157998e-01 -1.829374330217924012e+02 -1.246917829596827332e+01
3.040922388584351097e+02 4.925752836231237275e+00 5.677001400035881034e+02 4.128925660998176816e+00 4.196170532971544853e-01 -1.829361278197678473e+02 -1.142092450118072122e+01
3.346493561279415303e+02 4.506029601596398315e+00 5.587371617458412629e+02 3.651691442864262616e+00 5.979732928701037009e-01 -1.829359420534236449e+02 -1.122616813080040110e+01
2.921297395937357919e+02 4.800800474041490240e+00 5.700109966319920431e+02 4.034820625777134850e+00 2.633221917343501750e-01 -1.829344960190219069e+02 -1.153696269612187209e+01
4.094482021768956770e+02 4.952323871064503003e+00 5.713247887052860960e+02 3.411076189423517313e+00 4.115888522518742487e-01 -1.829300878262237120e+02 -1.264778943951746726e+01
3.203548551329813563e+02 5.285640002010368654e+00 5.915513153891924958e+02 3.036332424323871848e+00 2.097951429429041892e-01 -1.829299099674587694e+02 -1.210531342866201143e+01
3.637848764454595880e+02 5.156806010927686756e+00 5.985523870137508311e+02 3.401131076960912214e+00 3.744908282275228872e-01 -1.829295658097596231e+02 -1.263795062085729981e+01
3.097890797903100406e+02 4.461738759744296345e+00 5.432975834714206940e+02 4.231189215785907898e+00 4.880343596572787601e-01 -1.829295128649220885e+02 -1.084644667935892315e+01
2.979730911465908321e+02 4.386759111452881221e+00 5.789876400740165536e+02 3.820306152991610027e+00 6.250724308924729966e-01 -1.829292412915142734e+02 -1.175659065302745532e+01
2.818485614052692085e+02 4.509128478441640553e+00 5.929841341472599652e+02 3.035673391983676694e+00 3.080325734385576109e-01 -1.829268725188375697e+02 -1.229840481994747314e+01
3.205954347785083769e+02 5.123180962025299934e+00 5.632820263328245574e+02 3.413664836018462712e+00 1.951406307730970680e-01 -1.829266956049938813e+02 -1.129342994708187753e+01
3.614605314614735789e+02 4.610526083554788102e+00 5.537012016764679174e+02 3.637803203708221744e+00 3.139944198935354924e-01 -1.829243974015039100e+02 -1.133597632987803294e+01
3.801338659116104850e+02 4.647211736339795785e+00 5.926476800702066612e+02 3.673359605278398110e+00 3.018245520859503817e-01 -1.829229107380101595e+02 -1.268047884208498033e+01
3.566377129061561959e+02 4.591582011894196569e+00 5.603508314162039596e+02 3.408782136292578535e+00 2.258408004540470027e-01 -1.829190369004215597e+02 -1.143702978320093777e+01
2.473172985977607823e+02 4.619667232101356547e+00 5.707175448608747956e+02 3.286018745645844952e+00 5.749635623768525328e-01 -1.829115618293402576e+02 -1.209328782212386599e+01
2.598475420594280649e+02 4.979915372853527700e+00 5.648068799128989212e+02 3.401609060376752591e+00 5.315098767123813683e-01 -1.829080595692768725e+02 -1.173533589670961064e+01
3.099670851700971070e+02 4.523221728074561021e+00 5.411309584974317204e+02 3.737577108732929254e+00 3.539437072463899048e-01 -1.829078290392565407e+02 -1.080383552928960178e+01
3.214935130199448849e+02 4.672313016048676104e+00 5.393609956461210686e+02 3.978883580571166423e+00 4.516341160508996477e-01 -1.828989767247054488e+02 -1.077034589537238318e+01
3.699494392504560665e+02 4.733508823995397741e+00 5.613483249767335792e+02 3.337436430947836818e+00 1.935165828032614777e-01 -1.828947892358463321e+02 -1.162683987263289964e+01
2.457699539089783229e+02 4.535392109112379444e+00 5.862390429824687317e+02 3.347498080719729874e+00 3.468935882541486215e-01 -1.828939176902227359e+02 -1.257144020883664126e+01
3.500712167371010537e+02 5.036808315265718150e+00 5.519897513191590406e+02 3.571747922607865444e+00 3.949755242645914821e-01 -1.828905941369761194e+02 -1.117858758686370990e+01
2.827404472625671588e+02 4.746682862442998641e+00 5.637391766403397924e+02 3.043525217042537534e+00 2.913123867470945871e-01 -1.828903660744139756e+02 -1.144320746939900424e+01
4.289337655614748996e+02 4.903954397839155988e+00 5.840530669119923459e+02 3.014205329970856884e+00 2.755847039878158156e-01 -1.828860293040734177e+02 -1.354085171695257017e+01
3.256078515678648273e+02 5.007940014195881417e+00 5.565483980163854767e+02 3.306612298768027092e+00 4.556533202789680992e-01 -1.828821252586169237e+02 -1.114045384568195374e+01
4.309366841959666772e+02 4.895959466923065939e+00 5.875975329004146488e+02 2.615015832760808401e+00 2.235611606323213429e-01 -1.828805704780768053e+02 -1.371019603174406498e+01
2.986283692510980927e+02 4.634928631849240865e+00 5.956411667576019227e+02 3.455089825224744615e+00 1.864416722823958317e-01 -1.828670435879222396e+02 -1.227510073996532469e+01
3.587221326303910018e+02 5.003882519709867083e+00 5.610997364089320172e+02 3.127797361021147360e+00 4.068603223954542214e-01 -1.828661680677088839e+02 -1.147813912307814732e+01
3.602093600291962616e+02 4.945875690389448742e+00 5.672617731805160020e+02 3.447063072771112680e+00 1.263570413866351161e-01 -1.828639904802137437e+02 -1.165089067232132258e+01
2.929879453229969499e+02 4.380342861323163639e+00 5.390700869542250757e+02 3.957656657916938769e+00 5.220619200149300143e-01 -1.828632061175354977e+02 -1.082757378980561747e+01
3.102949850522650195e+02 4.595778082452548041e+00 5.766036073256990448e+02 2.931144292502374515e+00 1.664143624394437970e-01 -1.828605685195739454e+02 -1.165077363528634535e+01
3.309989376894182556e+02 4.816838483707537755e+00 5.845994485652207686e+02 3.487316809046834720e+00 1.254142110243922636e-01 -1.828545170943453968e+02 -1.191405363697757203e+01
4.028191482368937955e+02 5.154380135295101972e+00 5.672787425753309662e+02 3.458196921119817357e+00 2.929149916575455315e-01 -1.828539085376907849e+02 -1.238359771324130421e+01
3.321763368747981531e+02 5.155382279866453032e+00 5.691204552071486660e+02 3.835027294802558107e+00 3.020288127868913097e-01 -1.828510110799008999e+02 -1.147647871069890613e+01
2.970719879551147642e+02 4.950500452333435497e+00 5.932198115201661039e+02 2.361179812559483615e+00 3.584755904635126833e-01 -1.828507737545018017e+02 -1.220201968132659864e+01
2.459621153162739517e+02 4.546663448365916516e+00 5.825896428376586300e+02 3.188914003049838186e+00 4.416055894796807046e-01 -1.828498993146866383e+02 -1.245642630058672573e+01
3.572942628410134489e+02 4.805023035932343589e+00 5.614640466536300210e+02 3.024607844146413260e+00 2.926924713807005363e-01 -1.828490463183270549e+02 -1.147129297463836828e+01
3.051814855160661750e+02 4.395477605065668314e+00 5.420875949326821228e+02 3.778468907906451513e+00 4.910115018247879770e-01 -1.828472147674991959e+02 -1.083248718511156383e+01
3.371753948961990659e+02 4.923942617213490358e+00 5.460247735923106802e+02 3.868133562092130440e+00 3.598459061848524598e-01 -1.828448964100650755e+02 -1.095734716682412113e+01
2.723635868465951262e+02 4.651785141163899517e+00 5.518446104119192341e+02 3.386731508806936741e+00 3.470024270930291421e-01 -1.828429248067150752e+02 -1.126561764780638697e+01
2.989239421816890285e+02 4.393552113765489153e+00 5.744466241923171310e+02 2.901019281913237435e+00 3.073933411832776574e-01 -1.828418719124572078e+02 -1.162268207065528358e+01
3.508038269638526572e+02 5.137761728447214793e+00 5.828149102355005198e+02 3.676705493727885354e+00 1.814996027048854099e-01 -1.828359296969505579e+02 -1.199028716821742790e+01
2.886674877992243751e+02 4.940784709997863899e+00 5.953458758380874087e+02 3.121169896611739158e+00 4.892411268609566100e-01 -1.828321944553803178e+02 -1.232246503346027744e+01
3.382990882235075674e+02 4.526903649098851901e+00 5.600972746368000799e+02 3.765555991253485946e+00 2.345754003617251671e-01 -1.828260210989859331e+02 -1.127867516622848498e+01
3.519823988119748606e+02 5.136970276176080930e+00 5.582631690442774470e+02 3.704794430169845665e+00 3.418796289375901631e-01 -1.828187990756580632e+02 -1.133996690938468532e+01
3.212591617760911618e+02 5.110447690892772066e+00 5.616048766350627375e+02 3.357192056733548924e+00 2.108601247654161015e-01 -1.828158797389928907e+02 -1.125271017584052657e+01
3.148183521896357888e+02 4.588710428955804055e+00 5.556268456956059936e+02 3.212451086257354760e+00 5.090220703390591073e-01 -1.828124951817890746e+02 -1.110630488990066844e+01
2.816826247354840120e+02 4.568985814925350830e+00 5.481930898996531596e+02 3.480944635905382611e+00 4.760309513763248401e-01 -1.828085416900036648e+02 -1.109283162086051888e+01
3.020538630105573930e+02 4.829564698595471661e+00 6.074365402981251236e+02 3.718158979225915317e+00 3.791974582832624563e-01 -1.828069947452067368e+02 -1.267454292332269183e+01
3.550777823831313071e+02 4.517798387609140320e+00 5.693429076778402305e+02 3.387178102071700003e+00 5.795148134182925848e-01 -1.828012009095800749e+02 -1.164951327191831965e+01
2.710707847344426114e+02 4.445074837646440180e+00 5.470878269159968568e+02 4.154444793398262448e+00 5.575617948045397121e-01 -1.827962044424781709e+02 -1.117848185587857834e+01
3.455782310740531216e+02 4.671257203786298717e+00 5.584349323708679549e+02 4.104910890399199097e+00 4.030057322592145996e-01 -1.827904830549566952e+02 -1.128870068041356234e+01
2.620529678250453571e+02 4.404583693467044370e+00 5.753577465035149316e+02 3.058254926885310088e+00 4.587053595277985618e-01 -1.827898470678488252e+02 -1.198677531636936244e+01
3.915441142709128144e+02 4.986985932538244626e+00 5.696765076211320320e+02 2.832778683980306411e+00 2.013158043088167648e-01 -1.827856564189536925e+02 -1.220702344104746118e+01
3.406128002330893878e+02 5.068295946583874390e+00 5.538121464173714230e+02 3.785933071922778392e+00 3.508875450925278416e-01 -1.827852897373563792e+02 -1.114603110546267217e+01
2.433861751775945095e+02 4.466368772014297939e+00 5.711618834606179007e+02 3.544748554315306777e+00 4.726125135159298662e-01 -1.827830709659302784e+02 -1.217744382480233156e+01
3.105475593012808417e+02 4.834558639868320462e+00 5.609341752027041821e+02 4.192837796724648847e+00 3.892419621044593270e-01 -1.827828250975964011e+02 -1.123560548366602774e+01
3.343427529620159930e+02 4.657011684814369445e+00 5.440231573710708517e+02 3.896682473661826851e+00 3.411122727702582957e-01 -1.827820055256959790e+02 -1.090190795852348415e+01
3.095477572173552403e+02 4.744528850919405016e+00 5.556507810588915390e+02 4.230492983399056328e+00 3.878643783706028358e-01 -1.827763806313288342e+02 -1.111164842210864911e+01
2.578006521254288259e+02 4.616203731134732813e+00 5.970128594391210299e+02 3.626792488329900976e+00 4.066449320208166962e-01 -1.827748559283392353e+02 -1.272035109595891456e+01
2.777206645572671277e+02 4.463158612836420680e+00 5.399279053571735858e+02 4.260876744859804610e+00 4.572322702094863134e-01 -1.827745752389159293e+02 -1.096451162293095294e+01
2.625170729159984262e+02 5.000903904583338111e+00 5.690743826447628635e+02 3.492275263033685295e+00 5.410969496353676966e-01 -1.827722285112864142e+02 -1.180831481107389180e+01
2.659620623045566390e+02 4.542297034475201833e+00 5.684311109647201192e+02 3.110908159906584647e+00 5.659702693277094410e-01 -1.827700298290532146e+02 -1.174505000932572329e+01
3.907085652212540481e+02 4.923336803812341067e+00 6.079983931513619382e+02 3.138459954248584260e+00 2.526791813593429747e-01 -1.827646730926681187e+02 -1.340579278527204110e+01
3.143129486246727424e+02 4.208626497612482531e+00 5.853379791760734179e+02 3.798850648092076732e+00 3.704262524105608190e-01 -1.827636355608484564e+02 -1.190629040908046399e+01
2.960840138566349538e+02 4.411416165525742450e+00 5.539165307658022357e+02 3.754882586736114636e+00 6.046100445012021485e-01 -1.827524407973010909e+02 -1.111722280769363280e+01
4.096394986509118326e+02 4.980883542107177320e+00 5.647258478303062930e+02 3.402233727218134884e+00 2.645871581879070678e-01 -1.827450591010212406e+02 -1.247906086825748417e+01
2.821927623535036673e+02 4.340671361735731537e+00 5.404707849376054583e+02 4.199904852732770699e+00 5.166628081236465109e-01 -1.827442854541365591e+02 -1.093315641372685398e+01
3.248953695826477315e+02 4.235928176048341598e+00 5.828253977078120442e+02 3.356535768411155196e+00 5.437530863167603368e-01 -1.827431077662348855e+02 -1.184060743220944190e+01
3.197443396156127164e+02 4.179053387464644054e+00 5.764739203205484728e+02 3.732405047553363442e+00 3.890468445241479500e-01 -1.827410139901497246e+02 -1.164548178706317927e+01
3.410767900201889233e+02 4.530766670553795450e+00 5.885166005303506154e+02 3.491786545492543414e+00 1.783191870204938467e-01 -1.827399254467915171e+02 -1.208952012509764273e+01
3.467870787554567755e+02 4.569824030588943486e+00 5.628057544328322592e+02 3.065181314424214154e+00 3.416806754340794838e-01 -1.827395694943872115e+02 -1.140474331088524451e+01
3.163483368299158656e+02 4.741461092789386100e+00 6.078665830549191469e+02 3.396614673615796498e+00 2.551858758970264596e-01 -1.827349524065228366e+02 -1.266617071507628722e+01
2.817463433206444279e+02 5.077416561383818916e+00 5.585407840238249264e+02 3.653683843055206104e+00 3.797108826087194910e-01 -1.827343891295775506e+02 -1.132461043699946046e+01
3.781796705617054499e+02 4.794925469677933094e+00 5.751399623315920735e+02 3.509734934182692001e+00 1.422481675173279392e-01 -1.827339403411972683e+02 -1.211549958210976641e+01
3.390911381833214477e+02 4.413653484060063192e+00 5.551348816338206689e+02 3.483877087047880572e+00 3.194044524538149910e-01 -1.827302446389204533e+02 -1.116650853628934570e+01
3.088826180815450471e+02 4.404352428014091103e+00 5.601571846091447924e+02 4.239153433693487294e+00 4.461751652168816085e-01 -1.827288430484986179e+02 -1.121928960365813843e+01
3.365762298392089065e+02 4.917580667683790097e+00 5.730442195541238561e+02 3.745838834504671588e+00 1.600185173545309314e-01 -1.827270743071942150e+02 -1.160420751241871073e+01
3.025187641047479019e+02 4.198335804370230129e+00 5.617345081253555463e+02 3.358468194031981824e+00 2.982792030057189181e-01 -1.827243749584923762e+02 -1.127437851706691063e+01
2.964436667685588418e+02 4.589590750942840636e+00 5.571878364632185594e+02 4.059422742358011149e+00 5.868666905310958581e-01 -1.827217440621770663e+02 -1.119071999152667729e+01
3.236802693463840797e+02 4.895384091940644389e+00 5.472085304104243733e+02 3.910161286249062229e+00 3.206503705607204879e-01 -1.827204756236781975e+02 -1.092985177662632168e+01
3.117813301762593028e+02 4.549012066791243036e+00 5.765808172251108772e+02 2.917131332052350423e+00 5.646713674577982234e-01 -1.827171499687179335e+02 -1.164832829698139172e+01
3.140372166679016459e+02 5.178127428060764537e+00 5.694817230884960964e+02 3.626603797550941533e+00 2.454979062965357561e-01 -1.827170995782318812e+02 -1.145087083922123838e+01
2.984743767741716169e+02 4.177865722293078399e+00 5.683988925588625989e+02 3.756721613704187224e+00 5.219914810945196493e-01 -1.827109380108525443e+02 -1.146038034781494019e+01
2.518332830290516711e+02 5.015375436681796195e+00 5.743210190497625263e+02 3.324649750921981006e+00 5.167448462260739728e-01 -1.827036812729290034e+02 -1.211431481247441866e+01
3.259545602314793200e+02 4.785100906685930688e+00 5.464962799470715709e+02 4.026120864236584218e+00 4.552433979704914035e-01 -1.827005870406481733e+02 -1.092050165155591834e+01
2.621448485315485186e+02 4.475200274255086264e+00 5.753681424462960194e+02 3.936568946590462748e+00 5.274715905189726328e-01 -1.826965135619419982e+02 -1.198578388617693413e+01
3.188602301072345426e+02 4.967470434931026801e+00 5.583447511889260113e+02 3.759521863696297039e+00 5.153766874359172467e-01 -1.826926515528030279e+02 -1.117113573970212137e+01
3.091639335295195110e+02 4.234440904788239202e+00 5.787832715895343654e+02 3.124246605775204522e+00 5.382353284473313515e-01 -1.826845726844618412e+02 -1.171530610777582204e+01
2.991363648739227870e+02 4.211428501534188129e+00 5.871666626186885196e+02 3.784348135202849406e+00 4.875012465486964208e-01 -1.826806652671997142e+02 -1.199846428533141562e+01
3.061322159250328809e+02 4.891686122105312506e+00 5.999105990573102645e+02 2.804944440224383051e+00 1.569053049437923453e-01 -1.826784548660322116e+02 -1.239442831257049704e+01
2.696160233532017969e+02 4.789758741256341601e+00 5.851423134134302018e+02 3.998136550274834278e+00 3.722211629999106486e-01 -1.826748568659479304e+02 -1.217676268367115711e+01
3.294151621158090393e+02 5.151911492812126347e+00 5.787362789769402980e+02 2.640367702388559223e+00 1.969684885421497389e-01 -1.826745450071988444e+02 -1.173308755599518172e+01
3.671312771672634767e+02 5.244324853283329091e+00 5.754026995328587191e+02 3.409023054082377602e+00 4.005314070049830200e-01 -1.826742945296944356e+02 -1.195857457314433425e+01
3.159959307349624851e+02 4.792932248967251674e+00 5.549481450174115480e+02 3.201090387259311942e+00 3.583638816743263678e-01 -1.826707885767623054e+02 -1.109064563420194460e+01
3.380315975982364307e+02 4.665479648862677742e+00 5.930854453314670991e+02 4.080120439780074548e+00 3.778504521636334990e-01 -1.826705457733780236e+02 -1.221775932352599980e+01
3.405489578901331242e+02 4.485813437861942532e+00 5.759411995034292886e+02 3.280787099471693224e+00 1.754191554377752260e-01 -1.826698865976448758e+02 -1.170896709297354477e+01
3.573122402098904900e+02 4.440373631198181847e+00 5.707769342978672285e+02 3.719880934078664048e+00 3.819757696441122286e-01 -1.826698850915983598e+02 -1.171159462626932779e+01
3.057922357087568912e+02 4.625722898247574655e+00 5.465935521582642878e+02 3.486020487659215128e+00 4.438713722066384149e-01 -1.826680626949609234e+02 -1.092142473667522573e+01
2.684470350635016871e+02 4.597358174969846445e+00 5.838515788447183468e+02 3.902841673535182743e+00 5.482831951879754140e-01 -1.826680157306932983e+02 -1.215152232892385520e+01
2.921503809036698840e+02 4.801619096153824096e+00 5.642969271211660498e+02 3.738152658350918589e+00 6.004125387858046947e-01 -1.826678337112248869e+02 -1.138797372540584973e+01
3.442695874196185741e+02 4.904658456202818151e+00 5.581229529444620994e+02 4.055295911477361237e+00 3.232840823217673076e-01 -1.826642651385313059e+02 -1.127130317286975547e+01
2.740091017472778390e+02 4.459728994350888875e+00 5.495066624437002929e+02 3.976146547749932036e+00 3.408375234395639719e-01 -1.826630329523756302e+02 -1.119652085256062435e+01
3.146050456254042160e+02 4.462121433627000755e+00 5.963785806496307487e+02 3.967612539242556302e+00 3.099724174677618849e-01 -1.826628642234837798e+02 -1.226212958649568563e+01
2.810225159548091938e+02 4.854302534418343029e+00 5.501981553223691890e+02 3.915675260675427705e+00 4.460591629597168706e-01 -1.826625370088096929e+02 -1.114158143671803103e+01
3.135412865731146894e+02 5.041897331201977472e+00 5.522599931429585922e+02 3.631039308001187571e+00 3.371054110377779134e-01 -1.826624157165457234e+02 -1.103069578879736490e+01
3.488933291753821777e+02 5.148548565637840468e+00 5.612217919572556184e+02 3.344152524287606898e+00 2.312186816755329444e-01 -1.826621443505348452e+02 -1.138328895162998222e+01
4.137482452383241025e+02 4.848566415817527009e+00 5.806249679100309322e+02 3.369934264403436242e+00 2.204219472915429356e-01 -1.826540876279986776e+02 -1.301914656186747266e+01
3.388177583620250175e+02 4.719908237979888455e+00 5.560014483716820450e+02 3.559698805945862521e+00 2.041052889728471598e-01 -1.826505615820860271e+02 -1.118480240248963042e+01
3.424462633078899785e+02 4.779779668043960150e+00 5.529542333357034067e+02 3.541889652246719589e+00 2.228428783764152543e-01 -1.826485820411666907e+02 -1.113913982753311771e+01
2.859348321149759613e+02 4.245544118355916829e+00 5.683213093791920301e+02 3.086506123072944252e+00 3.650934877855693816e-01 -1.826484536643586694e+02 -1.153511801661884917e+01
3.942514676540404821e+02 5.084285343958726777e+00 5.656224518176782112e+02 3.359889181242553313e+00 3.877374896790696801e-01 -1.826423508790923051e+02 -1.215545365451084514e+01
3.212449734025764769e+02 4.518843999498180608e+00 5.782397726375387492e+02 3.484138577577860829e+00 6.603164257872071730e-01 -1.826415465364609929e+02 -1.169807855977554567e+01
3.223749517049599831e+02 5.109358047687354798e+00 5.786930674943403119e+02 2.946489237476175305e+00 1.413241104522653946e-01 -1.826409275607382483e+02 -1.171303776692186815e+01
2.762535644050834094e+02 4.349471450789483384e+00 5.724499737933980441e+02 4.123426111868961463e+00 4.292160467100215593e-01 -1.826407833535508303e+02 -1.173351339608655053e+01
3.748661793823836774e+02 5.272729840442659466e+00 5.868871507845205997e+02 2.655449481313807425e+00 1.710355003833631538e-01 -1.826401117186132410e+02 -1.241140034719034801e+01
3.559462474852097671e+02 4.669309526774663155e+00 5.674616159433426219e+02 4.030272487722629471e+00 3.807214491561551895e-01 -1.826397391174056679e+02 -1.160892045445821630e+01
3.130762295827798880e+02 5.015628534651771275e+00 5.719543359284077724e+02 3.206241877101862148e+00 5.673463038774368972e-01 -1.826365430730008086e+02 -1.151811618927161263e+01
3.163045400266827301e+02 4.597694468222528918e+00 5.614453442582063190e+02 3.979687213357370634e+00 2.490552924442255844e-01 -1.826356264977381727e+02 -1.124476020242309104e+01
2.873448163526698522e+02 4.636633006609921281e+00 5.497459050998028260e+02 3.921616740769296783e+00 2.936076372398659928e-01 -1.826347219941551430e+02 -1.107987934393607077e+01
2.972080045036205433e+02 4.651735917604285397e+00 5.716789299973362404e+02 4.101809270765387261e+00 5.546432845711948278e-01 -1.826338363631597304e+02 -1.155419256496382729e+01
3.812843368873651002e+02 4.680714857029380838e+00 5.997626302998668280e+02 3.359974739240012109e+00 3.562396199885207171e-01 -1.826337789321931382e+02 -1.293931156040261321e+01
2.670194239314842548e+02 4.676924648445880628e+00 5.487197848541111398e+02 3.749422578789229465e+00 3.572731050506773309e-01 -1.826316101037454018e+02 -1.126209380815708450e+01
2.507102766099349367e+02 5.094336861325066579e+00 5.726019216962857854e+02 3.424187273778142693e+00 4.459583400286294963e-01 -1.826303442485526318e+02 -1.208557265755085552e+01
2.785769452592229527e+02 4.983134666266239243e+00 5.826649103495440158e+02 3.784497292342339669e+00 4.917612302273324243e-01 -1.826293052036637334e+02 -1.200417238273125164e+01
2.849898681962071691e+02 5.046463478651593171e+00 5.831498942116867283e+02 3.836849223446090473e+00 3.276677721065157645e-01 -1.826280095824020293e+02 -1.196209107056203180e+01
3.018258457208197569e+02 4.393439667663610493e+00 5.415879658836167891e+02 4.111571125176940456e+00 4.244189436769630341e-01 -1.826269285231311130e+02 -1.083342414485013805e+01
2.522091546220512726e+02 4.712400508124054532e+00 5.566486973430783110e+02 3.842168004453546004e+00 4.474152073995216750e-01 -1.826266785823534349e+02 -1.165537252992235651e+01
3.512241920745470907e+02 5.090538774648644349e+00 5.920723168450230105e+02 3.823098248135456956e+00 3.082070055515270801e-01 -1.826256348400670504e+02 -1.228435897916639519e+01
2.912007214867722382e+02 5.041290119670255976e+00 5.816930013695279058e+02 3.373694450024142810e+00 5.581980466181062361e-01 -1.826252011616320488e+02 -1.187363927207623959e+01
3.067022555930354883e+02 4.987317248335719988e+00 5.628809335087145200e+02 3.748582689606905660e+00 2.238015216977724264e-01 -1.826225012897104705e+02 -1.129072352886089803e+01
3.671942370510156479e+02 4.972087828089014394e+00 5.773300218830435142e+02 2.733066175634056183e+00 1.099393201425730437e-01 -1.826207279657776041e+02 -1.201426499529986636e+01
2.919960359936451368e+02 4.643123431634335496e+00 5.399952917900717466e+02 4.121286421805472777e+00 4.535396545969073157e-01 -1.826194448981468668e+02 -1.085100685598132841e+01
3.092382735999852912e+02 4.540454748484825664e+00 5.557558087790082482e+02 4.206776779712100733e+00 3.615664100924111946e-01 -1.826182794022157623e+02 -1.111457744877826670e+01
2.977273723923067337e+02 4.602250663741521031e+00 5.644710065696942820e+02 3.612226607169550796e+00 6.481135420129356950e-01 -1.826140162596785785e+02 -1.136221322583743820e+01
3.194365556284127479e+02 4.973908226032060398e+00 5.943258444476550721e+02 3.916449103619421557e+00 4.024624676626023523e-01 -1.826109351259806317e+02 -1.219525261411924433e+01
3.914539388697110667e+02 4.968503217771695901e+00 5.668163367948113773e+02 3.760269581237809966e+00 2.415980373094949174e-01 -1.826101448393345379e+02 -1.212991045557359193e+01
2.837413456986241727e+02 4.282219621983793800e+00 5.605421344320909611e+02 3.200466749985260151e+00 3.929094966642816544e-01 -1.826061287098347918e+02 -1.135563125120329886e+01
3.303675675659194440e+02 4.533226911314390151e+00 5.618103510831776930e+02 4.140896216996932999e+00 3.887193581122986297e-01 -1.826045872810100832e+02 -1.128189157636344930e+01
3.574636630755218221e+02 4.982759538646136299e+00 5.810087725090909316e+02 3.940228332139039669e+00 4.066766486399736036e-01 -1.826042026337660786e+02 -1.200313812943763558e+01
3.119487548971670776e+02 4.256564554586739213e+00 5.541199608585974374e+02 3.904696811668609602e+00 4.181570001148063320e-01 -1.826034254801524526e+02 -1.107358726237803026e+01
3.280802222481499939e+02 4.192118630717593497e+00 5.774912381606144436e+02 3.454243280018664208e+00 4.848870967294812151e-01 -1.826018838274331131e+02 -1.169253318497665006e+01
3.646417511928298154e+02 4.886534812033879405e+00 5.960610430016289456e+02 2.774822878071850241e+00 4.776044280942895459e-01 -1.825985001009202904e+02 -1.256429750632967490e+01
2.503690208272172129e+02 4.676877933657287656e+00 5.839168505179090971e+02 3.847544292415532752e+00 3.977702583255959823e-01 -1.825974024857490008e+02 -1.241894305878811977e+01
3.196578628871096726e+02 4.144429081338284249e+00 5.743945310170830680e+02 3.337730802274546882e+00 4.584246862419780744e-01 -1.825870759706152171e+02 -1.158672509629305658e+01
3.899374263311929667e+02 4.698862439799939672e+00 5.872915599094837944e+02 3.541764631331539626e+00 2.465600787921223280e-01 -1.825861950539059819e+02 -1.268653590267625475e+01
2.981677863027013018e+02 4.398521158777130680e+00 5.530503797121282332e+02 3.289692017637268595e+00 4.152730821395702043e-01 -1.825861690288578814e+02 -1.108766506110521632e+01
3.140213728694992597e+02 4.373950810532705624e+00 5.688323494840317380e+02 3.325467028595481711e+00 6.431333724975094590e-01 -1.825832581398998684e+02 -1.143362073213408792e+01
3.684943679544920769e+02 4.745144672462276780e+00 5.896348681526484370e+02 3.644687482388269562e+00 1.722565546533858516e-01 -1.825807608750349971e+02 -1.240497143996671348e+01
3.130147383177088045e+02 4.982053728744729071e+00 5.774567209862432264e+02 3.286210368581959695e+00 5.933675882024573855e-01 -1.825784019916547720e+02 -1.167235013842574354e+01
3.225326208034937849e+02 4.435771621949115229e+00 5.546160064378035486e+02 3.900130238048736153e+00 2.947014092800934737e-01 -1.825768509619738040e+02 -1.108920273020175351e+01
2.789626876423614021e+02 4.691113330647372237e+00 5.452382076218333395e+02 4.050843395117286860e+00 4.737472411258025762e-01 -1.825715456896287776e+02 -1.105670270588466586e+01
3.366020921216802435e+02 5.196091771261369452e+00 5.838885622704847265e+02 3.377915447012115102e+00 4.649280200273167574e-01 -1.825710767104621652e+02 -1.191888099614001106e+01
3.147328273212249883e+02 5.003124036685551168e+00 6.053689137230292090e+02 3.191230801919982873e+00 2.835507846500649465e-01 -1.825662846712522480e+02 -1.257543008097237802e+01
2.910277987283412244e+02 4.542590665184797594e+00 5.799431654249952999e+02 2.896066005859075254e+00 2.165497693683305913e-01 -1.825661081045337255e+02 -1.182292063814693961e+01
3.538283925151918652e+02 4.794097566051477521e+00 5.527361523134850358e+02 3.940107929392374420e+00 3.181414342059462053e-01 -1.825614293876055854e+02 -1.123072972003419068e+01
2.720428714186110710e+02 4.359016168519466383e+00 5.680125361062522416e+02 3.665631786334391240e+00 5.858982974226993878e-01 -1.825523084154760909e+02 -1.165997207159661997e+01
3.207074250955403159e+02 4.686748858589217193e+00 5.422323904190382109e+02 3.936248313269350430e+00 4.441919611529338008e-01 -1.825521028176341360e+02 -1.082428428174211277e+01
2.570341228130470199e+02 4.547692390521806516e+00 5.668019983466507483e+02 3.570279205150848956e+00 5.828859037438008928e-01 -1.825473270597076976e+02 -1.182862873752078769e+01
3.180160186795075674e+02 4.959189575267744843e+00 5.612879500673502662e+02 3.188325878543361913e+00 4.864593656114292730e-01 -1.825471613242654030e+02 -1.124156467596938569e+01
2.625544852823917950e+02 4.734276542116119479e+00 5.520981491906127303e+02 3.781963317074840347e+00 3.615840532855689737e-01 -1.825436424278692868e+02 -1.139463197120537430e+01
2.607095227268198414e+02 4.910405529282702908e+00 5.652480381016466708e+02 3.272898877469928358e+00 2.694361286823428459e-01 -1.825419470709988445e+02 -1.173412362891276217e+01
2.882544604499244656e+02 4.355695758559881448e+00 5.530033177926918597e+02 3.353465574454876919e+00 4.351776153161212024e-01 -1.825416715420188041e+02 -1.114471058936084091e+01
3.239762508955850535e+02 5.178494663367785300e+00 5.689871828374726874e+02 3.720657458489376346e+00 3.477190490821441826e-01 -1.825415135510439484e+02 -1.144638260479714376e+01
3.438508608927075443e+02 4.782667402840909077e+00 5.693599336228722905e+02 2.984220410411718039e+00 5.152458619506025128e-01 -1.825412049068616795e+02 -1.155093678198960916e+01
3.388814123176757107e+02 4.753920444670761469e+00 5.503242624229707189e+02 3.413035006593339471e+00 4.021434032960497507e-01 -1.825408706560450298e+02 -1.105801641117808387e+01
3.886468977752705314e+02 4.691840299620876564e+00 5.890971092073978070e+02 3.104910042845132168e+00 1.557738983765626362e-01 -1.825401738265630627e+02 -1.271869071270829821e+01
3.650692631980163583e+02 5.271396744488160202e+00 5.879859085157548861e+02 2.996668961359273631e+00 1.801372879533338356e-01 -1.825383158529373588e+02 -1.230700074353275397e+01
3.191882630176888824e+02 4.755674378157705995e+00 5.516431042829051421e+02 3.657067898319204424e+00 2.379933378795439369e-01 -1.825356299537439781e+02 -1.101810112643179451e+01
3.478002268496967986e+02 4.602417837689538160e+00 5.787964599450956484e+02 2.604985391446831500e+00 2.927082036078290095e-01 -1.825352064910407819e+02 -1.184491481123757950e+01
3.135690234557966392e+02 5.027056009168060946e+00 5.577540212013981318e+02 3.476995739402553465e+00 4.838504495651966830e-01 -1.825339813477679911e+02 -1.115639309549248992e+01
3.381286211392609857e+02 5.120537362346802013e+00 5.790251522508167454e+02 3.845198727996689936e+00 2.944107602489569597e-01 -1.825310233459247797e+02 -1.178267041889579936e+01
2.673758012538039566e+02 4.980285394644064390e+00 5.610070675704769201e+02 3.654941014431928092e+00 3.119180837222639280e-01 -1.825282833564018574e+02 -1.153827894330582637e+01
3.279011539406401994e+02 4.585902102012512138e+00 5.462429590410129094e+02 4.035117398935875954e+00 4.320337012501905827e-01 -1.825251934103730491e+02 -1.092099737497409251e+01
2.636273995048059078e+02 4.771052009401539173e+00 5.841583405433755161e+02 3.954313585808006515e+00 4.059314986393429692e-01 -1.825248274244383424e+02 -1.222329013548296572e+01
3.810772702701273715e+02 5.062483047359713773e+00 5.608723738382506099e+02 3.623510351648465022e+00 3.564031889828823130e-01 -1.825234392797538590e+02 -1.178899900538096013e+01
2.710204488864850987e+02 4.518531079386073124e+00 5.927086164738559546e+02 3.910015150711385168e+00 3.542173236502246247e-01 -1.825214140446128965e+02 -1.240024952700137462e+01
2.833308068357081879e+02 4.983518178005271970e+00 5.710197462988896859e+02 3.068733976139205399e+00 5.010156547222199830e-01 -1.825184388411690293e+02 -1.162828078279589405e+01
3.317878315571172152e+02 4.649372053627272905e+00 5.639653238857675888e+02 3.988212632568584937e+00 5.426005745697283222e-01 -1.825165357243570838e+02 -1.134134572036515820e+01
3.870076000978870070e+02 4.882959141640597522e+00 5.792774703848579065e+02 2.475470546870417010e+00 2.853304413629142999e-01 -1.825155856755220896e+02 -1.238834489923481286e+01
3.372230250235581934e+02 5.163038541213602173e+00 5.665838698534015521e+02 3.595010703004943853e+00 2.319482565209633196e-01 -1.825141396301332009e+02 -1.143500243772173874e+01
3.481534737358853704e+02 4.995310524964119203e+00 5.586219592001176579e+02 3.923896810502982113e+00 3.049838146273423090e-01 -1.825126712290880278e+02 -1.131412117123927352e+01
3.297369234569455898e+02 4.583866848246644921e+00 5.656589137995630381e+02 3.245895085494970633e+00 6.175283229557897435e-01 -1.825072395670352989e+02 -1.137635167668829439e+01
3.019505568788048322e+02 4.290895772098788363e+00 5.493064417044361107e+02 3.656596987657184439e+00 4.736187896268795328e-01 -1.825013668520894328e+02 -1.099032990823689104e+01
2.513353030271774742e+02 4.374741668568481678e+00 5.742770056647785850e+02 3.518009947291921957e+00 3.850252934397445648e-01 -1.824998838853595942e+02 -1.212141465273312946e+01
2.810007314688369888e+02 4.789446135265530202e+00 5.730167138369112081e+02 2.852926269091184519e+00 3.657378311360953704e-01 -1.824958876797393259e+02 -1.170321324110100036e+01
3.027889367773895515e+02 4.528721228771569685e+00 5.804004859576311901e+02 3.974984173565668577e+00 2.523183446024521714e-01 -1.824958655913208361e+02 -1.177880978561666048e+01
3.171542631131211465e+02 4.804527468839559390e+00 5.894563241954950854e+02 3.601922293855984059e+00 1.620707293054005071e-01 -1.824936589856143883e+02 -1.203538873162626288e+01
3.584600543946547759e+02 4.733390948822286504e+00 5.824812155941573337e+02 3.167834057069411902e+00 5.813386681366973230e-01 -1.824918287311714664e+02 -1.205810385426183373e+01
3.271080595110974514e+02 4.719067195589442321e+00 5.476029887207889715e+02 4.039319053646159396e+00 3.563176172421859134e-01 -1.824893897481404963e+02 -1.094679740917099409e+01
2.711498187146911505e+02 4.266338204426468828e+00 5.774953573344984079e+02 3.735215507899128262e+00 4.752186700014550125e-01 -1.824885374097691511e+02 -1.193114840488442496e+01
3.208428105084079789e+02 4.887327139586526314e+00 5.593330995987461165e+02 3.107226470862199719e+00 3.492137063898756444e-01 -1.824853176798297341e+02 -1.119690459801843474e+01
3.681899375919946351e+02 4.794928087610463407e+00 5.688076977243076726e+02 2.902666409055697283e+00 3.734743711855355031e-01 -1.824824243745408126e+02 -1.179260603413623798e+01
2.960619081407221529e+02 4.505943056832532712e+00 5.445342118019157169e+02 4.034482692758208700e+00 3.487668887525939287e-01 -1.824784606967099876e+02 -1.091680990351931513e+01
3.373880179094855407e+02 4.819760633532447436e+00 5.667883843633378547e+02 3.073471732388496136e+00 1.724562666085392715e-01 -1.824751797074727904e+02 -1.144123724372529693e+01
3.304521108874045581e+02 4.572053177689787695e+00 5.873858943653444840e+02 3.868461989063664230e+00 2.325693660223701331e-01 -1.824732083296632368e+02 -1.199819665451535755e+01
2.970329530061962942e+02 4.451148405013410247e+00 5.404744049099861058e+02 4.147643159241238386e+00 4.700064764232754766e-01 -1.824713662554196958e+02 -1.083231662823556007e+01
2.735376751147539380e+02 5.097278980881029042e+00 5.679703271858121525e+02 3.576512102827015038e+00 4.557617788655927704e-01 -1.824670616484800973e+02 -1.164213610682074318e+01
3.261588333073399326e+02 4.317150745414119584e+00 5.876117555074221173e+02 3.544403704571857272e+00 5.548250672378480797e-01 -1.824618489140885345e+02 -1.199111838067677027e+01
3.456758662519559948e+02 5.199986368555363114e+00 5.950398585981535007e+02 2.343384488648830644e+00 3.260332200386978352e-01 -1.824594627617255185e+02 -1.233464554725425444e+01
3.663518084707262688e+02 4.607177791036236592e+00 5.795444917788900057e+02 3.768846328469220186e+00 2.729343852100413748e-01 -1.824570075474178168e+02 -1.206724085633158339e+01
2.857781030971864880e+02 4.432536109398006907e+00 5.480102746625739201e+02 4.235814919650120913e+00 4.498316177260077708e-01 -1.824549776978844591e+02 -1.105484233653143811e+01
2.830650336827089291e+02 4.311497910286558266e+00 5.530436150652242304e+02 4.147830225659449255e+00 4.660384918370241714e-01 -1.824533449308622153e+02 -1.118625234084975517e+01
3.210506024213035516e+02 4.891050956461784338e+00 5.866413401551136531e+02 3.605434423418658607e+00 5.788038183631359912e-01 -1.824516673962539244e+02 -1.195019600790032044e+01
3.590016582294190925e+02 4.741706613705794382e+00 5.761087753114595671e+02 3.867364647083798346e+00 4.963751049498402734e-01 -1.824487085852520067e+02 -1.187798498111060219e+01
3.133226538437889985e+02 5.087918447079205819e+00 5.975120860975277992e+02 3.225794354286654730e+00 4.166239742483159314e-01 -1.824453674206925768e+02 -1.230104262477404298e+01
2.961237823781822271e+02 4.892042571813744800e+00 5.580383931984707715e+02 3.969657577040277108e+00 4.690887817611438804e-01 -1.824377623316974848e+02 -1.121237887038570236e+01
2.810296850263384272e+02 4.738379958461397479e+00 5.501016706980518620e+02 4.036468233667818595e+00 4.737707927901302352e-01 -1.824334493011513132e+02 -1.113943120032286060e+01
2.797617790868097813e+02 4.537143720204405817e+00 5.824473394090043712e+02 4.031583638314172546e+00 5.283866848596416865e-01 -1.824323837302525249e+02 -1.198634374878675679e+01
3.905592541747312794e+02 5.055064069996729970e+00 5.941055198705810199e+02 3.541788684566821832e+00 3.424084809606015023e-01 -1.824307381671352744e+02 -1.291802672228563154e+01
3.356693302099758967e+02 4.948252525482930153e+00 5.597824398426554353e+02 3.739346949509256834e+00 5.060745877668292314e-01 -1.824245894873108398e+02 -1.125643497627168088e+01
3.906229653140604228e+02 5.170754083503173781e+00 5.925927885714746708e+02 3.376714931107350104e+00 2.918365428720741672e-01 -1.824244720374886413e+02 -1.286952111894726869e+01
2.625387902894971717e+02 4.416459664232022853e+00 5.553098293254363398e+02 3.574964874912578416e+00 3.874086140851024651e-01 -1.824215662197422319e+02 -1.146724599986196047e+01
3.321927649676589454e+02 4.665090308477784831e+00 5.991192503264537663e+02 3.957935392534071450e+00 3.064893962331632915e-01 -1.824214046609079105e+02 -1.239090534245885422e+01
3.037235228906720295e+02 5.134315727834056098e+00 5.920757325626385636e+02 2.415530079352177673e+00 2.963182393541052284e-01 -1.824168011377496157e+02 -1.213809581930354398e+01
3.182336328066235183e+02 4.623078948563202673e+00 5.769403764114745172e+02 3.999712197331726671e+00 2.499472055536406945e-01 -1.824133736540294422e+02 -1.165748693149394555e+01
2.578926711840778694e+02 4.418681749517029189e+00 5.583562272106003093e+02 3.700417049689136650e+00 4.160033315434404355e-01 -1.824073324964656706e+02 -1.160564300117708214e+01
4.186734544450047224e+02 5.147817921620108983e+00 5.926716547095784335e+02 2.619391415739601214e+00 2.838770000567657492e-01 -1.824051095430711484e+02 -1.352351712850372678e+01
2.841691816648653912e+02 4.536665747764478951e+00 5.649957075298557356e+02 3.698433585817364033e+00 2.179326380301341015e-01 -1.824000702862293792e+02 -1.146301746404332889e+01
2.932443406355851607e+02 4.461264013005533435e+00 5.487333265189608937e+02 3.867450129099225808e+00 5.657641949057299335e-01 -1.823995179157011250e+02 -1.101916862505972539e+01
2.512882010365201211e+02 4.476404361288222056e+00 5.673016706839943026e+02 3.778336960097775421e+00 4.224916383035840495e-01 -1.823970858593440028e+02 -1.193386710876281320e+01
3.711369050306984150e+02 5.032907656482504599e+00 5.731353083595594171e+02 3.506690921278355688e+00 5.001829485347973892e-01 -1.823969833318721214e+02 -1.195119010798052628e+01
3.554950108045569550e+02 4.736795555697119298e+00 5.875581001248036728e+02 2.811825594065906930e+00 1.065123769578972257e-01 -1.823966749184008904e+02 -1.218207037544211246e+01
3.134209958787646997e+02 4.178279954804461127e+00 5.729328591536554995e+02 3.143780617451126691e+00 4.220538495726619543e-01 -1.823948199918826560e+02 -1.154474185609057102e+01
3.300585943096704113e+02 5.213371779018681096e+00 5.863459688545102608e+02 2.512409828920799892e+00 1.998203642278529313e-01 -1.823935929605280251e+02 -1.196425638186608431e+01
3.785902895709633071e+02 4.935555237843895604e+00 5.799428807840215541e+02 2.982895305286037857e+00 5.019647962073414682e-01 -1.823922845739495244e+02 -1.226036656811585601e+01
2.825668541978785697e+02 4.502442903437032129e+00 5.552574007724589364e+02 4.205826493405468547e+00 4.045436283111262243e-01 -1.823914664263859038e+02 -1.124068381387650462e+01
2.660568788740003470e+02 4.436353280850678260e+00 5.594512260827359569e+02 3.775782499518945734e+00 5.461935848189232168e-01 -1.823891307046575321e+02 -1.151740795711067733e+01
3.704891095646439112e+02 4.612283468551909849e+00 5.699019262071919911e+02 3.552014808694009318e+00 4.947275773047936642e-01 -1.823871715495239982e+02 -1.185394785548257879e+01
2.830766862402550146e+02 4.853370110469863441e+00 5.576224311844476915e+02 3.793818770714430855e+00 2.808381080330498714e-01 -1.823869650028109675e+02 -1.129131380942056317e+01
2.693359704211914050e+02 4.531401256229332652e+00 5.811636413486625088e+02 3.247662075937874704e+00 6.009544252732369474e-01 -1.823868914495820093e+02 -1.205987381715793916e+01
3.482771577112476962e+02 4.810049952246354898e+00 5.879603270549388299e+02 3.964130493402875821e+00 2.485921694727964149e-01 -1.823803335088310007e+02 -1.212648332373947468e+01
3.309767617721236661e+02 4.683449328247114352e+00 5.630693151615008674e+02 3.983631290704380490e+00 2.591836320914977509e-01 -1.823792805647828175e+02 -1.131552676608621866e+01
3.284155826728725742e+02 5.207817751838461184e+00 5.959090279585981307e+02 2.666131235245017717e+00 1.684647105433446923e-01 -1.823772134751123701e+02 -1.226740689988914568e+01
3.178597262382336339e+02 5.088719794870954161e+00 5.613094708303227662e+02 3.727816464690102194e+00 4.154317899652253954e-01 -1.823742874250578723e+02 -1.124199980227676576e+01
3.177614936902329532e+02 4.844841363017595270e+00 5.602967373392564241e+02 4.091032828068845717e+00 3.433339558178748474e-01 -1.823697966149708805e+02 -1.121723982611656822e+01
3.046026621007148378e+02 4.213967094383736622e+00 5.742325926153006321e+02 3.829585441904935994e+00 3.376436258824452863e-01 -1.823691834105343617e+02 -1.159609898028955577e+01
2.922437154751320350e+02 4.914742416856538121e+00 5.607849925296048923e+02 3.167072751397401298e+00 3.067128662212633139e-01 -1.823666804965149595e+02 -1.130013767642361344e+01
3.002299953766547560e+02 4.407261280379726642e+00 5.858966581406384648e+02 4.081590929280307201e+00 4.830617378850292076e-01 -1.823650618811015534e+02 -1.195439340193081534e+01
3.192379830573129880e+02 4.423348422249169687e+00 5.484083960308280439e+02 3.719470380135775578e+00 3.325762475308298161e-01 -1.823643904208386175e+02 -1.094833684636884463e+01
3.939921866936571178e+02 4.705321920117643941e+00 5.906559198742575063e+02 3.379483512623179031e+00 3.350566986748633180e-01 -1.823637241258742847e+02 -1.287408442329831004e+01
3.515016209067996442e+02 4.685881111001132027e+00 5.958806857218464756e+02 2.391982263277553589e+00 3.995014799944415773e-01 -1.823630433060947382e+02 -1.241281857328314508e+01
3.524096004411210856e+02 4.753566895334151887e+00 5.932813388759690270e+02 3.231225813933581659e+00 5.423364842212340386e-01 -1.823620265659161248e+02 -1.233509374364661326e+01
3.197123474241035410e+02 4.942579086482157713e+00 5.560366771150609111e+02 3.263385518971680721e+00 3.205782017852892296e-01 -1.823482948874378167e+02 -1.111781268533544775e+01
3.456531664932044805e+02 5.062542464563731137e+00 5.605662091541714744e+02 3.598391873554658726e+00 4.511572174080662467e-01 -1.823477122866919728e+02 -1.134055307055475836e+01
3.153403808795791861e+02 4.637708174750256873e+00 5.788584415462613606e+02 4.041754104363371347e+00 5.381808449545100181e-01 -1.823469640163881706e+02 -1.171198921862950826e+01
2.990940515319841211e+02 4.396178467633250264e+00 5.890665994408126380e+02 3.507759455971183549e+00 6.073505607276661333e-01 -1.823463606209265038e+02 -1.205853850538840533e+01
2.803318680137073216e+02 4.195543020847288140e+00 5.722326679525306190e+02 3.516433263705243117e+00 3.205994329546842381e-01 -1.823455261128549125e+02 -1.168777774813477421e+01
3.055081841717721431e+02 5.225269072225064093e+00 5.824506489378195511e+02 2.868487179662774444e+00 3.466349516501286976e-01 -1.823430597469240979e+02 -1.183168236253791861e+01
3.585802927060989873e+02 5.006237951969269240e+00 5.706255108913983349e+02 3.911607372660595772e+00 3.709098070554271986e-01 -1.823416108539715310e+02 -1.172150180214125825e+01
2.856849522123840757e+02 5.069811286244850557e+00 5.906029924005383691e+02 3.450884840592572278e+00 4.561657461511880451e-01 -1.823386224454854982e+02 -1.218911969691969688e+01
2.932720839521464313e+02 4.628980483486076380e+00 5.490202744811241473e+02 3.610540325833673680e+00 5.287791518305068328e-01 -1.823370989634441344e+02 -1.102511313582358099e+01
3.385449432026204590e+02 4.828548159288242658e+00 5.485029640476532222e+02 3.682869273192932447e+00 3.022731255875331091e-01 -1.823329050116725512e+02 -1.101697697354643424e+01
3.180445387446112022e+02 4.670181240397445421e+00 5.966962971131205222e+02 2.531131098163384774e+00 1.954229093056690236e-01 -1.823303471421849054e+02 -1.227343394410906185e+01
3.190331803447263042e+02 4.207983148033906495e+00 5.644601839589047358e+02 3.448462758761098090e+00 5.142658146253215046e-01 -1.823302127070701886e+02 -1.132142262944982392e+01
3.469256464806645681e+02 4.824119511970866192e+00 5.583296337797036131e+02 3.243524467275175738e+00 4.655092379409753178e-01 -1.823293724099706310e+02 -1.129695406233983590e+01
2.912091654831897358e+02 4.718158995070664830e+00 5.592654883190177770e+02 3.900043776309451538e+00 2.644682598316173694e-01 -1.823265430768941826e+02 -1.126984273975137540e+01
2.643113255669045429e+02 4.458886232331977340e+00 5.899192771813958416e+02 3.728327711243048181e+00 4.880119464376413418e-01 -1.823257070591473905e+02 -1.239404303729491019e+01
2.919631085801167956e+02 4.623923942393539654e+00 5.817267300328655892e+02 3.038415972047630031e+00 1.760701306321975634e-01 -1.823252438903157326e+02 -1.186985388258262830e+01
3.389425978277668605e+02 5.186639445365768708e+00 5.759037426477196959e+02 2.859611421841482315e+00 2.161640663888701741e-01 -1.823244751491315014e+02 -1.169781065215086358e+01
2.869238273712975342e+02 4.461722538679579131e+00 5.556514896593236017e+02 4.056843648401260438e+00 3.299423161582329400e-01 -1.823216397499882362e+02 -1.121458621092012464e+01
2.953489192572724846e+02 5.201862481526966953e+00 5.771215765796275718e+02 3.495674085271224918e+00 4.136246668704434137e-01 -1.823181570681466326e+02 -1.171568387839123382e+01
2.680499875161862633e+02 4.407427994788600145e+00 5.504262551240436778e+02 3.908625619199741941e+00 4.410800722562772669e-01 -1.823167422686928489e+02 -1.128577485452626306e+01
2.854549397265825519e+02 4.723461839665969109e+00 5.783558102662711917e+02 3.551953602146858735e+00 6.322166518139539226e-01 -1.823161524798981077e+02 -1.181648610175523828e+01
2.798606688411709911e+02 4.489419846901484767e+00 5.422081992110956890e+02 3.930206153532485924e+00 4.427770943410205828e-01 -1.823160714202553550e+02 -1.098779740320102505e+01
3.893955187949712808e+02 4.785031956135844311e+00 5.983998191314478845e+02 3.299225976984801800e+00 1.804041289144222571e-01 -1.823159652463442342e+02 -1.303994419203554500e+01
3.000535047547073759e+02 4.813225956753492518e+00 5.806668166304575607e+02 3.843136812134621216e+00 5.621715265766640268e-01 -1.823151147561950154e+02 -1.179684819916620597e+01
3.114030900583541666e+02 4.813375191431182643e+00 5.619409317942726148e+02 3.333586172019508354e+00 5.866698967395747033e-01 -1.823146973743436092e+02 -1.125928389994116330e+01
3.421614227630585674e+02 5.170006293000463771e+00 5.976664365010680058e+02 2.443193565197529615e+00 1.282696864224937283e-01 -1.823120007378945218e+02 -1.239717555774263502e+01
2.665421303614315320e+02 4.639767526838800116e+00 5.613029154861530969e+02 3.819860435559864431e+00 5.569839673145975389e-01 -1.823104145333624615e+02 -1.155612082555972009e+01
2.606057687229573503e+02 4.571717767198337334e+00 5.520745371758700912e+02 3.653540051251623400e+00 4.240427869615415180e-01 -1.823066452248473581e+02 -1.142161753241010835e+01
2.774978486728159623e+02 4.633777956122181685e+00 5.742947507814187702e+02 3.968139701718361056e+00 5.535480544982185336e-01 -1.823048736666844718e+02 -1.177197017509834609e+01
2.659918628860677359e+02 4.410612119953933430e+00 5.692968950247930024e+02 3.559979233094837436e+00 2.577232018497164212e-01 -1.823012447266968081e+02 -1.176760524154532561e+01
3.640130565649557184e+02 5.171736901255261643e+00 5.939560962605073655e+02 3.471043647776247187e+00 2.545709391856509907e-01 -1.822989423008026222e+02 -1.248617308431371775e+01
3.395198052324474247e+02 4.802468131924332084e+00 5.684974111661078950e+02 3.205718267771918928e+00 5.856553002490952897e-01 -1.822968667927907802e+02 -1.149865678642396638e+01
3.294484677851940546e+02 5.064514130958616356e+00 5.906385206351941406e+02 3.107415072838629388e+00 4.956098568178200492e-01 -1.822921975552739866e+02 -1.209774755954853021e+01
2.935248627261547654e+02 4.322882016973216501e+00 5.542698958355917966e+02 3.349041264283871389e+00 3.932515588995105782e-01 -1.822917731739964893e+02 -1.113915810548503416e+01
4.010176190910609648e+02 5.021167163936259392e+00 5.721331812476021241e+02 3.086663934087077621e+00 1.731673389393678653e-01 -1.822900961166217542e+02 -1.247274474676062539e+01
2.685861147880920612e+02 4.275694018857733703e+00 5.640338088520784368e+02 3.429116784351998959e+00 4.663930140412430037e-01 -1.822895578839523978e+02 -1.159840825741769521e+01
2.653315894516734375e+02 4.743174520940508287e+00 5.867081623560710568e+02 2.959257152655871081e+00 2.579318501358811577e-01 -1.822857814276693489e+02 -1.227911551516373478e+01
2.493439099203622789e+02 4.616493367274581594e+00 5.885810881232340535e+02 3.399418998432577332e+00 4.515250014830158864e-01 -1.822853054936584272e+02 -1.258130653950783184e+01
3.289520430525508914e+02 4.840496958510548176e+00 5.736840647274514140e+02 4.080318672022384519e+00 3.101948933810805831e-01 -1.822822213069937902e+02 -1.158789296006695935e+01
2.447030430979320670e+02 4.591222829802479311e+00 5.773342022001023679e+02 3.292831064879248704e+00 5.151891250683707790e-01 -1.822822168109070731e+02 -1.232505667553783368e+01
2.948423648567210762e+02 4.416427396303832964e+00 5.475899615864627776e+02 3.582792012714675511e+00 4.715745513462690774e-01 -1.822811419302759361e+02 -1.098603090086133349e+01
3.455566131484885091e+02 4.955104022891053894e+00 5.953120451602809453e+02 2.349077127987729607e+00 4.169604337182107323e-01 -1.822794531711398918e+02 -1.234279498399327224e+01
2.947415507900814191e+02 4.668650993918897818e+00 5.497587997376268731e+02 4.042503721506127690e+00 5.167358379027566784e-01 -1.822740021761492244e+02 -1.103262228959624025e+01
3.501466475634158542e+02 4.439550117144542618e+00 5.709356148388876591e+02 3.608120832623847640e+00 5.221076282525136669e-01 -1.822735853172208351e+02 -1.164469969692403239e+01
2.947788976641933232e+02 4.636048726052450775e+00 5.451015497041313438e+02 3.704097982653591359e+00 4.739210512088731231e-01 -1.822725185418393039e+02 -1.093506230632316445e+01
3.004304947858001356e+02 4.332282948472546025e+00 5.883537309859556217e+02 3.430381960699611987e+00 2.422973115066717475e-01 -1.822633669213886947e+02 -1.203040906789156494e+01
3.981016550522994066e+02 4.842266835569135175e+00 5.946785340165785101e+02 3.450022754692589455e+00 2.193058241269759123e-01 -1.822596408516194799e+02 -1.309187537913060773e+01
3.104551638292885514e+02 4.745167497082821484e+00 5.663776432674038688e+02 3.321212565983922449e+00 6.253224102200038992e-01 -1.822596022377539100e+02 -1.137257300296821505e+01
2.994205545123136858e+02 4.547172256347838726e+00 5.432675334694273488e+02 4.016818271011080910e+00 3.787856469263609083e-01 -1.822573170227337016e+02 -1.087578494498475301e+01
2.909149787568280772e+02 4.601851438831740637e+00 5.622764632581425985e+02 3.822599125516910501e+00 2.384657571538102983e-01 -1.822522449261894906e+02 -1.134515748862372675e+01
3.349436331789322594e+02 4.733363886190316450e+00 5.513411427970391969e+02 3.993306126079374518e+00 4.291591597456901330e-01 -1.822517793120741487e+02 -1.105834196127361402e+01
2.950516250781936378e+02 4.506221590247404762e+00 5.683078226238947082e+02 3.283173254773406935e+00 6.454318000699170721e-01 -1.822486338803768149e+02 -1.147486581656927740e+01
3.267292473484969832e+02 4.566678220628115348e+00 5.507724171887932698e+02 3.408393010171602899e+00 3.719514815682257169e-01 -1.822468524970614965e+02 -1.101339322134120380e+01
2.447635412513210440e+02 4.862156531533234016e+00 5.829438097217180257e+02 3.579134962283617050e+00 3.337752400024982524e-01 -1.822465626671014434e+02 -1.248908803871993101e+01
3.424516690963345695e+02 4.873299804644704025e+00 5.566824079258882421e+02 3.979766711608004659e+00 3.841090337526347764e-01 -1.822462099705388141e+02 -1.122430091806957364e+01
3.430279091160082316e+02 5.018721051436743075e+00 6.049426933617633040e+02 2.691022005021881824e+00 2.778415183355901208e-01 -1.822456475259838840e+02 -1.265767749737989689e+01
2.668047621555581941e+02 4.833402558840494301e+00 5.637980342637390549e+02 3.857895870688051509e+00 4.847303856532148014e-01 -1.822438540968196889e+02 -1.161476742592684985e+01
3.069515840182574493e+02 4.516307723338264246e+00 5.995256291734747265e+02 3.823686928940763341e+00 2.935348149831220055e-01 -1.822417252577114368e+02 -1.237917605663440668e+01
3.494762909585960529e+02 4.675232441206774503e+00 5.709475175955161603e+02 3.912779498679423540e+00 4.971965849999258058e-01 -1.822404481371735869e+02 -1.163904777244355060e+01
3.772740797417106364e+02 5.177155410744032515e+00 5.771050413752338955e+02 2.785776955350443451e+00 2.748714697320929767e-01 -1.822370699441782165e+02 -1.215662541697892252e+01
2.814669331911832728e+02 4.331600133702396604e+00 5.593945078408877407e+02 4.089958492877697083e+00 4.214737797582954193e-01 -1.822355090289337340e+02 -1.134751128339918935e+01
2.982358300438078800e+02 4.562583390995657240e+00 5.574180808303359527e+02 3.551064582654377411e+00 2.241135002560537548e-01 -1.822355044393377455e+02 -1.118755426473954451e+01
4.085964335816815947e+02 5.059506733432770353e+00 5.830160490322633677e+02 3.325128460553656851e+00 3.622625328087353824e-01 -1.822335726505839659e+02 -1.296217857324001343e+01
2.577443534488222667e+02 4.393203664476862613e+00 5.726031794855068711e+02 3.751257282572311169e+00 4.045579880611440138e-01 -1.822321333557233345e+02 -1.197281673670783420e+01
2.986626964249873026e+02 4.985040313358613417e+00 5.723750501691098407e+02 3.895499672142591407e+00 2.998195847095395106e-01 -1.822307911972073668e+02 -1.156648133231895059e+01
3.869281045725425088e+02 4.986257446291790352e+00 6.039691653055891720e+02 2.888713402658440010e+00 3.057455464709100124e-01 -1.822305482365855482e+02 -1.318781620608952743e+01
3.653491066702385410e+02 5.114043800283025298e+00 6.019411946546592844e+02 3.270427716135382745e+00 2.434970694115468626e-01 -1.822296812039195402e+02 -1.277546709736581931e+01
2.830449090908367680e+02 4.280971586909758209e+00 5.661658481583617686e+02 3.173425544515407815e+00 5.099497478805992134e-01 -1.822288543501329627e+02 -1.150242833295162370e+01
3.088886060201084547e+02 4.673019119528746046e+00 5.651473184686217337e+02 4.050392843653832564e+00 2.855984759877145951e-01 -1.822288107754029909e+02 -1.134341850943085284e+01
2.949061425901435314e+02 4.269701837251885124e+00 5.550379116117125022e+02 3.752755861552792283e+00 3.377089403727445704e-01 -1.822282066089620116e+02 -1.114892776229654103e+01
3.742855577628511128e+02 4.635231084158399462e+00 5.760777023615880807e+02 2.955852454061999701e+00 2.135130462808464968e-01 -1.822224333152150280e+02 -1.208044477182769683e+01
3.992058686860482908e+02 5.136484309609584464e+00 5.851804025743049351e+02 3.403937135288657601e+00 3.277631794909121599e-01 -1.822221749064587755e+02 -1.281188897074431665e+01
2.815589883239919118e+02 4.714371738427527880e+00 6.003255171981714966e+02 3.709609046259336296e+00 4.503188152593679550e-01 -1.822213578500754920e+02 -1.254875215467285798e+01
2.940120528166265785e+02 4.803169816852228990e+00 5.667876797513629299e+02 3.506667880878420185e+00 1.894421893523891010e-01 -1.822200298747865475e+02 -1.144084120227497614e+01
3.204792684884884579e+02 5.136032892129883010e+00 5.902496402602901071e+02 3.654853532462889465e+00 3.075624711520010823e-01 -1.822180735617922949e+02 -1.206348942618417652e+01
3.317142508678703621e+02 4.544463771281558095e+00 5.527730950662775058e+02 3.987368136251782769e+00 4.483332831472216506e-01 -1.822142083632226104e+02 -1.107511876722094080e+01
2.958451156689937420e+02 4.623481273884713083e+00 5.681352466010529270e+02 3.773503055573225407e+00 2.141592265895295166e-01 -1.822140427473691773e+02 -1.146613478381830120e+01
3.357462133606017005e+02 4.516248094654177869e+00 6.008650570130492952e+02 3.181071524065383294e+00 3.430629216156521055e-01 -1.822110994150497731e+02 -1.246832313570219597e+01
2.683874807985331472e+02 4.535783345394165167e+00 5.633242289409311070e+02 3.300689841525996648e+00 2.570953694371182485e-01 -1.822087369403034245e+02 -1.158301174331000638e+01
3.464999816859526618e+02 4.706324045542378265e+00 5.624985680049741177e+02 3.423481874952867265e+00 1.901273799693503352e-01 -1.822077864560660316e+02 -1.139478039268777998e+01
2.885657378710940861e+02 4.894064106033759742e+00 5.727179180655299433e+02 3.956508963884686647e+00 3.172967976206015894e-01 -1.822077395729036482e+02 -1.163400826759848705e+01
2.935304286933693447e+02 4.181611000982362825e+00 5.802008013184239417e+02 3.664662949842139028e+00 4.838332845376011049e-01 -1.822068431775228987e+02 -1.181522547397070255e+01
3.901823578219917295e+02 5.191938203597706192e+00 5.828379249463972656e+02 3.247359979908214900e+00 1.972828908901248512e-01 -1.822066995851568265e+02 -1.255444743955182574e+01
3.414618325999381909e+02 4.762101557541794428e+00 5.816684948975795351e+02 3.402554116210271040e+00 6.093340915121902013e-01 -1.822053802127656184e+02 -1.188162594198172073e+01
3.341793276019169525e+02 5.118152963453189486e+00 5.734846216373916832e+02 3.770326493466108264e+00 2.788580533479291801e-01 -1.822050711279575808e+02 -1.160405265921906448e+01
3.201299319870804538e+02 5.083327538081001684e+00 5.613183897146876689e+02 3.356798791574485019e+00 2.506704366917826277e-01 -1.821966470333283610e+02 -1.124419047815312922e+01
2.801765394469613284e+02 4.578898855199621920e+00 5.765708101374485750e+02 3.420266794069749317e+00 6.445574817535366652e-01 -1.821953968710303968e+02 -1.181043598699585040e+01
3.411696102360371583e+02 4.527986041771025150e+00 5.519243745107446557e+02 3.718299345278988532e+00 4.414567214147392393e-01 -1.821952044485463205e+02 -1.110755507134688358e+01
2.815505361292459838e+02 4.363779631132390868e+00 5.505937829902287604e+02 4.058952302412772717e+00 5.077338638967050510e-01 -1.821911916859934877e+02 -1.114542015439731593e+01
3.224790315955481788e+02 4.214097649582757121e+00 5.807649483575734166e+02 3.673759538796365742e+00 3.953406102458272842e-01 -1.821896503774423195e+02 -1.177399753610068878e+01
4.153505484594995210e+02 4.971227889280865675e+00 5.872647036900482362e+02 2.880257791502575326e+00 3.578616163906749303e-01 -1.821893008632412716e+02 -1.326257156659900716e+01
2.959696195569684960e+02 4.248674209036033211e+00 5.598291188753786400e+02 3.946028590234770483e+00 4.741572486769608519e-01 -1.821892455313828236e+02 -1.125597827069398704e+01
3.227820878600917354e+02 4.734449595650361609e+00 5.828856938665394409e+02 4.043546443483278630e+00 2.856137102148282314e-01 -1.821872989821247018e+02 -1.183791813874869092e+01
3.109721624108673268e+02 4.399725680899752689e+00 5.604139780895654894e+02 3.293903539086572074e+00 5.796534836306035388e-01 -1.821855308950206620e+02 -1.122238936036150214e+01
2.521508648589481254e+02 4.683576562870114479e+00 5.573343206245066312e+02 3.509550344551255030e+00 4.349206483311398586e-01 -1.821825050435986952e+02 -1.167238166049378378e+01
2.893022411728834982e+02 5.023772627137411462e+00 5.758206182826510258e+02 3.777267187715770635e+00 2.840856249314659965e-01 -1.821776418884140014e+02 -1.171546265446608004e+01
2.892677520623506666e+02 4.405323181897349727e+00 5.688187858026766435e+02 4.039735912389174288e+00 5.500481501068724688e-01 -1.821762785268543894e+02 -1.152384944590644267e+01
3.394243361912421619e+02 5.118423542830208284e+00 5.768721323569341166e+02 2.974902815284390378e+00 4.514221752192121295e-01 -1.821728533472497986e+02 -1.172832949444719119e+01
3.204496258250867413e+02 5.197965888996920469e+00 5.729236375543943041e+02 3.110194463007409205e+00 2.507970973705351270e-01 -1.821724200232904423e+02 -1.154681489497537328e+01
2.452676792001038564e+02 4.842673792090094409e+00 5.793971647641789104e+02 3.116696510224256755e+00 3.499223239284095510e-01 -1.821718519019853488e+02 -1.237442139817780173e+01
2.873796092159665250e+02 4.462151721321099274e+00 5.430620077478353096e+02 4.000280415585877769e+00 4.141398538977230093e-01 -1.821714395392652932e+02 -1.094169077012831615e+01
3.264136100353223924e+02 4.348892133785514424e+00 5.889110921462425949e+02 3.148626735269274057e+00 2.874588917730259152e-01 -1.821697198535024711e+02 -1.203283241579974039e+01
2.742355849801278396e+02 4.424763294123716939e+00 5.682437776982260402e+02 4.002469318002900955e+00 3.500058898074480118e-01 -1.821677084891687457e+02 -1.164171798634289701e+01
3.086729062572452449e+02 4.499663630044440588e+00 5.877848698349164351e+02 2.832528056765345248e+00 2.198791747367843663e-01 -1.821650116594721851e+02 -1.198857387963838406e+01
3.585822977074399773e+02 4.975533443797883315e+00 5.686129887898894140e+02 3.210301771560649886e+00 1.490158327714723174e-01 -1.821638483806255806e+02 -1.166779940973798979e+01
2.579364518187967974e+02 4.738014599084322320e+00 5.598452053661339960e+02 3.693365861465527367e+00 5.057501523790386422e-01 -1.821632892897492297e+02 -1.164064426821366993e+01
2.894016031042814916e+02 4.922409729048686344e+00 5.917717915915948197e+02 2.518988519899030276e+00 2.958989678215797059e-01 -1.821632158920700704e+02 -1.219962068860023230e+01
3.028670781678291064e+02 4.348439303625124097e+00 5.742125347009364305e+02 3.473549007226810037e+00 6.381454890269032676e-01 -1.821631061456096177e+02 -1.160094411309894369e+01
2.956709032502560035e+02 4.577591209936117345e+00 5.634790318846016817e+02 3.649451457477804084e+00 6.271451962849443618e-01 -1.821621879180095789e+02 -1.134737351924938764e+01
2.938483428468477996e+02 4.341435450290606290e+00 5.524894393903681475e+02 3.733116571922602489e+00 3.154121615342483365e-01 -1.821604749646655250e+02 -1.109731880968695705e+01
3.846409908913070694e+02 5.035443015982462356e+00 5.736934012259375777e+02 3.715333227980479158e+00 2.459349459612704680e-01 -1.821582186647597155e+02 -1.218593688293316113e+01
3.575784346170215144e+02 5.016823814713415430e+00 5.966190128726854027e+02 3.535858425204740030e+00 4.202593350184802290e-01 -1.821568514658795266e+02 -1.249931191096461802e+01
2.886847556017694387e+02 4.435451738293050283e+00 5.619678389978308815e+02 3.360763346813114172e+00 2.309355983324626049e-01 -1.821555216810866682e+02 -1.135257854827914414e+01
2.815873196596365347e+02 4.253730750414818296e+00 5.734457695244448132e+02 3.785196056590022007e+00 5.057061935391709007e-01 -1.821518607299601342e+02 -1.170980929720197672e+01
2.647695405860768005e+02 4.705721820965893976e+00 5.856664513840194104e+02 3.746619923450301481e+00 5.315018431258947684e-01 -1.821504375887373897e+02 -1.225422708293992891e+01
3.854297305873010941e+02 5.134294923065404248e+00 5.694390022669006157e+02 3.326934056127861972e+00 2.193469516596854296e-01 -1.821497183736816794e+02 -1.208448230791124800e+01
3.627826455432163471e+02 5.049401711168872708e+00 5.577414082620301770e+02 3.583815982519657162e+00 2.917617601672330974e-01 -1.821484848548750790e+02 -1.144520570640986534e+01
2.987512972029797993e+02 4.393389521884358828e+00 5.678694074175599553e+02 3.733869896006853040e+00 2.315459483708070532e-01 -1.821478658914337529e+02 -1.144521829100926169e+01
2.605431787244335169e+02 4.589266374933480996e+00 5.871463986506636274e+02 3.362910728791214332e+00 5.386478915255761279e-01 -1.821453507551042890e+02 -1.235869038593675029e+01
3.184793292047599493e+02 4.675730370010337644e+00 5.497933455210088596e+02 3.882943705334068074e+00 3.007232587830829251e-01 -1.821424604769316318e+02 -1.097726001292024023e+01
2.985318065091348103e+02 4.947106047762232173e+00 5.937653050877775058e+02 3.158752850756370911e+00 4.883643358651212907e-01 -1.821419108372516860e+02 -1.221317418917903908e+01
3.442392129800505245e+02 4.573698042131441710e+00 5.772569885425209577e+02 2.835116790157193645e+00 2.040266345992784724e-01 -1.821419037617429240e+02 -1.177223075587608037e+01
2.814333575227968822e+02 4.449232691506894710e+00 5.722302642467235501e+02 4.014517296104367361e+00 5.439639172178130089e-01 -1.821413347811240158e+02 -1.167771241927729875e+01
3.047604383272291102e+02 4.389258917922422398e+00 5.515414342954111362e+02 3.593299480556989778e+00 3.017096739965922647e-01 -1.821407198239321019e+02 -1.102976867164159458e+01
2.908450763556517700e+02 4.676483195788043723e+00 5.516573690368772986e+02 3.586744440659410671e+00 5.344378810377704569e-01 -1.821401099704197009e+02 -1.109719519191231285e+01
2.489279255189752007e+02 4.579804066156198061e+00 5.643077292851041875e+02 3.569816807607665510e+00 3.282313457461507600e-01 -1.821398020155093604e+02 -1.189730776825606640e+01
2.976462325714181816e+02 4.342446408598811480e+00 5.543662410995177652e+02 3.506845684195492918e+00 2.972626576065760529e-01 -1.821378352314597748e+02 -1.111974559974582633e+01
3.162987938662399756e+02 4.753139626948799545e+00 5.474127503829519128e+02 3.955120812478661652e+00 4.346441926193647109e-01 -1.821354158839690172e+02 -1.092578660347334996e+01
2.903340355268492203e+02 4.324202529780184712e+00 5.653419631334763835e+02 4.091731827259606824e+00 4.155033857409486386e-01 -1.821344425060973720e+02 -1.142614038373339014e+01
2.979051139814868634e+02 4.846287694928968826e+00 5.504727193050875940e+02 3.608528367886097765e+00 4.465807884382857473e-01 -1.821343982365470424e+02 -1.103207581789568970e+01
3.139477351805925878e+02 4.962456650919615520e+00 5.849608703199249931e+02 2.400220541455130530e+00 2.755825494925747132e-01 -1.821336069026046403e+02 -1.189484133023085022e+01
2.738676751407006122e+02 4.417535684283397934e+00 5.923714681414865026e+02 3.800449912863835600e+00 4.525621987562263859e-01 -1.821309170910058128e+02 -1.235711419541074463e+01
3.229307219882450113e+02 4.506643228948913560e+00 5.486784664957402811e+02 3.937797760175896222e+00 3.727797270251603790e-01 -1.821267445767077504e+02 -1.095928225792689403e+01
2.968114873850838080e+02 4.837756555271713665e+00 5.635783459071033121e+02 4.058249055204472988e+00 3.998924597302361827e-01 -1.821237199933231636e+02 -1.134408434401356480e+01
3.113938873949621211e+02 5.002718206679166002e+00 5.840201359387575621e+02 2.729995703067128687e+00 4.626508993333945385e-01 -1.821223612345225717e+02 -1.186807377847012113e+01
3.840122539831007771e+02 5.077228170652603012e+00 5.781347724937795647e+02 2.603976357311085010e+00 2.218269901799413690e-01 -1.821213337756859971e+02 -1.230053058914141317e+01
3.158854367150886446e+02 4.744790800237212558e+00 5.668493717269799390e+02 4.041414700630492796e+00 5.077973161547191250e-01 -1.821176238252167536e+02 -1.138125795077861468e+01
3.111313812222045385e+02 4.349718773279545481e+00 5.883752029338869534e+02 3.778274270085177022e+00 5.469013005391324400e-01 -1.821143245483994519e+02 -1.200347853854202640e+01
3.164702878044633962e+02 4.343169910248142251e+00 5.806596519795945142e+02 3.035706571506000095e+00 2.652650023661597967e-01 -1.821118924393426823e+02 -1.176491006398262051e+01
3.827279983882131660e+02 4.978720596378227725e+00 5.780722537765258267e+02 3.280939402165301999e+00 4.907650885347834002e-01 -1.821075937466319488e+02 -1.227603076890091671e+01
2.887518620970066081e+02 4.780083195271173757e+00 5.565128138261868571e+02 3.623631967143424060e+00 5.521322810093413080e-01 -1.821067875668342708e+02 -1.122125950209756340e+01
2.700061094984000647e+02 4.262112793133900901e+00 5.714276379896707567e+02 3.645556145239106538e+00 4.464488652386019440e-01 -1.821034310999001491e+02 -1.177495942155762165e+01
3.208740800952255086e+02 5.172395627605295587e+00 5.868307459543158302e+02 2.650428920597478033e+00 3.439536081712730731e-01 -1.821029023900082677e+02 -1.195585440237800157e+01
3.085081298466057547e+02 5.038336391490338073e+00 5.841811229075755136e+02 3.505307704135277813e+00 5.248958244348854718e-01 -1.821023962252066895e+02 -1.187728453227969538e+01
3.265954734242355357e+02 5.212395182854803188e+00 5.883278844351372072e+02 3.363303664382251590e+00 3.689657636458482659e-01 -1.821022124357313885e+02 -1.201488591077082191e+01
2.776899023320208357e+02 4.829141420355799852e+00 5.894331351455447248e+02 3.831001011360513075e+00 4.715942814564205166e-01 -1.820973778928386935e+02 -1.222256310370527999e+01
3.121079960534784163e+02 4.571439694351258076e+00 5.690138599981967218e+02 3.869067764009442634e+00 2.323856732906796063e-01 -1.820963846853814232e+02 -1.143973257130070920e+01
2.641957966528785846e+02 4.841553928247807725e+00 5.853985033527253563e+02 3.822740259408133667e+00 4.210965211852451540e-01 -1.820958708915108559e+02 -1.225362558132874469e+01
3.059890890754584802e+02 5.089670957812837848e+00 5.604722798569362112e+02 3.470936754783720435e+00 4.121087041549114094e-01 -1.820945407295909320e+02 -1.123315168600487368e+01
2.610508586777281721e+02 4.423007156506840509e+00 5.599566651727766384e+02 3.372935990930072236e+00 4.189450119656539240e-01 -1.820883530862358839e+02 -1.159767850577043191e+01
3.789336981783308715e+02 5.116239763054279521e+00 5.903699135084087857e+02 3.302122673860115487e+00 4.024904381691543076e-01 -1.820882541528284264e+02 -1.258665562689594353e+01
3.773834657539425734e+02 5.039912016196550049e+00 5.761998313537757213e+02 3.748218278985947727e+00 3.557074097423275072e-01 -1.820860572499242380e+02 -1.213255935187558521e+01
3.518716389216656921e+02 5.106407683972467026e+00 5.735484266361538630e+02 3.614290307527761037e+00 4.498463496295944664e-01 -1.820850024371940492e+02 -1.173214913012780158e+01
3.319746347430253195e+02 5.037241676472600460e+00 6.034669520657746489e+02 3.339679150099334137e+00 2.951419949460819536e-01 -1.820771927506265229e+02 -1.254197397016333682e+01
2.971090376885515525e+02 4.825892151853865997e+00 5.670609418394759587e+02 3.622818589063859562e+00 5.939212806661272603e-01 -1.820770920345223942e+02 -1.143169258970898561e+01
3.275202476744581759e+02 4.991478809974162267e+00 5.609411381474034215e+02 3.604277395225679470e+00 4.976131365168466880e-01 -1.820745042793465984e+02 -1.125069126300473954e+01
2.909635821024066900e+02 4.393818343642231561e+00 5.834031651412564088e+02 3.767501328874945266e+00 5.838281047947746494e-01 -1.820727926724110262e+02 -1.192658465221856900e+01
3.278677339662894497e+02 4.895872757575062906e+00 5.760586344318116971e+02 3.365313270187040740e+00 5.994090933827173062e-01 -1.820718264339934649e+02 -1.165093145412379627e+01
3.291587278043929246e+02 4.781220561371321232e+00 5.829115128620281894e+02 2.572908899172480446e+00 4.357227241712440802e-01 -1.820659763884432891e+02 -1.185584455262634052e+01
2.903610813723980186e+02 4.291227341939749529e+00 5.518526943553760020e+02 3.657541120962390924e+00 4.024582889432380406e-01 -1.820639626925051857e+02 -1.110466472714156083e+01
3.605610594260236894e+02 4.452145095961288490e+00 5.745507961851466234e+02 3.310767067967287147e+00 4.597293104208399761e-01 -1.820566473850915372e+02 -1.185202625492641815e+01
3.425245993534448417e+02 4.954108056068506905e+00 5.947883375647733146e+02 2.932570938788122916e+00 4.814197604871714997e-01 -1.820563124386941922e+02 -1.230288579050448128e+01
3.861411228152962281e+02 5.109346351287539001e+00 5.847117076863498824e+02 3.336645631756082864e+00 1.634286871003096664e-01 -1.820558266695821317e+02 -1.253492990294783027e+01
3.284781214721841707e+02 4.792561215474899328e+00 5.749531904407517686e+02 3.938042603605715009e+00 2.390980779774670995e-01 -1.820547057092232137e+02 -1.162171525986737208e+01
3.670948340789583995e+02 4.552828403595733597e+00 5.676670589595689762e+02 3.356174726234191663e+00 2.942468892836749839e-01 -1.820491241111449199e+02 -1.174771267131744956e+01
3.728966332155005148e+02 5.060798755733255661e+00 5.751397887069867920e+02 3.698258404194453508e+00 2.248515208634336293e-01 -1.820490922389795685e+02 -1.203294368256138291e+01
2.988494731881085613e+02 4.499922664881791157e+00 5.613135260337604677e+02 4.187276188287791356e+00 4.705246512959846417e-01 -1.820489599283890527e+02 -1.127837755045144519e+01
3.133718102565031245e+02 4.638178448156732081e+00 5.931994936459966539e+02 2.548928470923668144e+00 2.610196558073379358e-01 -1.820466745036117686e+02 -1.215691973784677771e+01
3.469651077436730020e+02 5.081816892252078333e+00 5.917411373787791717e+02 3.661277959547576177e+00 3.832403829175642929e-01 -1.820461478098300745e+02 -1.223643428179365245e+01
2.732654222695257431e+02 4.478165451192359647e+00 5.533013400836999836e+02 4.064609872092892040e+00 4.818584880135427517e-01 -1.820447739236631151e+02 -1.128793868722586780e+01
3.620984470575677960e+02 5.043255118577664398e+00 5.896642944076210142e+02 3.220418786465123695e+00 4.791550391236216733e-01 -1.820422089174531664e+02 -1.232306629110134111e+01
2.820493000351638102e+02 4.606039437376730383e+00 5.647744915895750637e+02 4.134202167713275422e+00 4.735274658725963648e-01 -1.820417128998105056e+02 -1.147539812992719632e+01
3.308254015305264488e+02 4.489049845457298460e+00 5.730186279609590656e+02 3.954781417699760659e+00 3.037926704591980553e-01 -1.820368456164396775e+02 -1.157643425855798469e+01
3.660423295002808572e+02 5.147151089083823905e+00 5.814494401813027480e+02 3.452566411677915781e+00 4.258800085272926306e-01 -1.820356077050715555e+02 -1.211942069309363568e+01
2.917691914842010874e+02 4.470465049628629117e+00 5.634250055846966916e+02 4.139793024359196494e+00 5.125478689347200412e-01 -1.820307115870126040e+02 -1.136836637755745727e+01
3.482996529280618461e+02 4.836979540353653739e+00 5.670061461510074423e+02 2.930973057907246826e+00 2.662874472317907082e-01 -1.820296981531529354e+02 -1.152429072935259313e+01
2.417374599611174233e+02 4.907089344740645842e+00 5.691469997927082431e+02 3.435327888809348806e+00 3.625670749319271358e-01 -1.820275652449626875e+02 -1.215483100807213290e+01
2.999582290731963212e+02 4.979255823203183162e+00 5.890667865989870506e+02 3.032061630157205645e+00 1.567267968846416670e-01 -1.820274484871697211e+02 -1.205490413315484943e+01
2.893566280809364457e+02 4.715339277823551001e+00 5.563823787068902220e+02 3.556739418722917545e+00 5.650893161779142471e-01 -1.820268232516392857e+02 -1.121402548902292651e+01
3.159346623904388593e+02 5.228320819782174667e+00 5.783414495670863289e+02 3.387478157112209232e+00 3.837230311111413661e-01 -1.820243308457478975e+02 -1.169697170212263693e+01
3.616012105566724699e+02 4.601009785523838325e+00 5.776511550278295317e+02 2.863084784663708859e+00 2.128280881817688208e-01 -1.820201875291441240e+02 -1.195236439792507355e+01
3.160812941351449581e+02 5.043569675693570176e+00 5.752429412116440517e+02 3.471916625613135743e+00 5.404511508730360791e-01 -1.820192543798060569e+02 -1.160846865730779598e+01
2.823179944392149423e+02 4.719776654781927760e+00 5.791308469732396134e+02 2.783435789123349213e+00 4.017691047984789376e-01 -1.820173551431286398e+02 -1.186503999507581497e+01
3.232508712281538124e+02 4.395177834556950991e+00 5.665816943517965001e+02 3.664733080240838881e+00 2.410313939859607957e-01 -1.820159639761946266e+02 -1.138181484015172984e+01
3.187892695559904723e+02 5.160248780786265144e+00 5.658544559199400510e+02 3.561895318469517679e+00 3.577119718425817996e-01 -1.820158704058192711e+02 -1.135681293766790745e+01
3.748026131374823535e+02 4.993733493834315418e+00 5.592950393694386548e+02 3.373801965248124368e+00 3.248204628512159076e-01 -1.820129602606689616e+02 -1.164883813041203098e+01
2.971576171618321496e+02 4.412467182079412353e+00 5.462955142460871230e+02 3.719670450240312398e+00 3.902603513247093203e-01 -1.820102935913317310e+02 -1.094725255489686333e+01
3.062670089221990679e+02 4.672141223625264850e+00 5.960138752101576074e+02 2.725965873571583931e+00 2.442930757969715150e-01 -1.820083723643599853e+02 -1.226124647590596695e+01
2.954564578540559410e+02 4.235508324250520928e+00 5.568727948177424878e+02 3.459100565986560127e+00 4.208925291705113425e-01 -1.820063443051236618e+02 -1.118842490478326113e+01
3.133911554439532097e+02 4.228949325979095342e+00 5.735945042115599790e+02 3.480691213035348675e+00 2.675298735778539050e-01 -1.820051948277454699e+02 -1.156305158711380265e+01
3.679269611178083892e+02 4.699545275614673834e+00 5.632681139808732951e+02 3.321093338169381681e+00 4.654849053938546199e-01 -1.820047368661554401e+02 -1.164630720632808547e+01
3.368831465045154800e+02 4.956026664338646803e+00 5.569838859693813902e+02 3.670464040188900157e+00 4.568473532495747058e-01 -1.820039090286910266e+02 -1.119646237486650975e+01
2.901184738453926002e+02 4.819613916395304010e+00 5.515334527170803085e+02 3.877116071526879093e+00 4.056852961922076672e-01 -1.819948427869543934e+02 -1.109924601620938667e+01
2.627316792719160503e+02 4.586859231714732310e+00 5.576424014148691413e+02 3.907328862403872005e+00 3.972900680499749648e-01 -1.819918826775333116e+02 -1.151884383639041154e+01
3.612278398312260492e+02 4.463095665868524797e+00 5.767088472056060482e+02 3.529331451972583800e+00 3.413170918125484343e-01 -1.819902558121937659e+02 -1.192089191366299694e+01
2.802270117442454307e+02 4.474359597143728884e+00 5.704666676520226929e+02 3.295076727443638553e+00 2.146362359136893272e-01 -1.819867235270026526e+02 -1.164080472495592034e+01
3.057648183215239328e+02 4.336726025102993098e+00 5.732727148505036894e+02 4.050829181739419305e+00 4.092616105524727321e-01 -1.819828646350450185e+02 -1.156625973840717592e+01
3.396676380967768978e+02 4.849638681359618175e+00 5.891631219009643701e+02 3.959492021086685298e+00 3.997318036463469171e-01 -1.819810056348692342e+02 -1.210093639588691161e+01
2.999846110593495609e+02 4.934758153984608597e+00 5.730693344672364447e+02 2.954590185801344582e+00 4.676215693402315798e-01 -1.819806610651540382e+02 -1.157993932048480978e+01
3.211061448901559743e+02 4.961003784236480918e+00 5.553375288055893861e+02 3.746513573777649597e+00 3.001555203486019341e-01 -1.819805182304258722e+02 -1.110341607571343658e+01
3.722360388950764900e+02 4.765520821947360375e+00 5.601754233150970776e+02 3.624408609240107548e+00 4.070246201301001010e-01 -1.819783271807554854e+02 -1.163131703672400974e+01
3.476082030710643380e+02 5.109642388800034851e+00 6.013402563527278062e+02 2.595904069361468114e+00 2.896363803481076804e-01 -1.819774321968642710e+02 -1.256543736975647718e+01
3.471676829729257747e+02 4.369987608360522024e+00 5.721866498286475462e+02 3.548768646640851010e+00 3.276403760233561613e-01 -1.819773748991019318e+02 -1.165308131621689114e+01
2.897298075531344352e+02 4.323535658820696348e+00 5.671684372844719064e+02 4.008938483479238535e+00 3.707967430025238542e-01 -1.819751637397627633e+02 -1.147733752094755388e+01
3.068628402465017757e+02 4.274301188881199920e+00 5.551708186780585947e+02 3.593159524537504979e+00 3.428275530957253792e-01 -1.819733231080852818e+02 -1.110584388638027775e+01
3.677170124073838338e+02 4.545056756925287544e+00 5.867517627554029787e+02 3.525874198113394531e+00 3.172501177334137168e-01 -1.819714668765114141e+02 -1.230339120800758579e+01
2.974029652149573053e+02 4.908561763472992112e+00 5.536745491531778498e+02 3.737505431895537189e+00 4.325318262709717532e-01 -1.819714235033380589e+02 -1.110524846417458988e+01
2.820775724334848746e+02 4.610855638222843389e+00 5.657960105431858437e+02 4.082352667335362284e+00 5.028655020105938789e-01 -1.819685237207989417e+02 -1.150126446198895991e+01
2.836011575417328459e+02 4.520211160495360758e+00 5.548006806533463759e+02 4.052725084727734739e+00 3.630354801594599112e-01 -1.819683169831287444e+02 -1.122143531287198570e+01
3.319719754867259098e+02 5.016988271188724369e+00 5.869975353610187767e+02 3.621498983923176596e+00 1.891306405493715648e-01 -1.819680778890578949e+02 -1.199221451795799709e+01
3.921740868363066852e+02 5.130698588086239909e+00 5.921057582371382750e+02 3.331104171942470771e+00 2.566809545841093887e-01 -1.819665926657462762e+02 -1.288428847834922486e+01
3.511677691123886689e+02 5.213864274668073229e+00 5.970818587738915539e+02 2.766498713188709768e+00 2.275754123724834932e-01 -1.819659057131716224e+02 -1.245019742673793672e+01
2.951126048245087077e+02 4.474160734790244121e+00 5.613620064671289356e+02 4.146437134480626341e+00 4.994478001278287449e-01 -1.819652004824024232e+02 -1.129779056652155234e+01
2.897722747361517577e+02 5.042698703322754383e+00 5.745564368253101293e+02 3.032655409236170829e+00 4.490779600072556388e-01 -1.819635680034446352e+02 -1.167667211062296673e+01
2.946531230127222329e+02 4.245402871703835679e+00 5.618934878331569962e+02 3.668930974438752379e+00 5.294373691206486487e-01 -1.819609741299584016e+02 -1.131336248099266584e+01
3.021496186882625921e+02 4.888747793578803957e+00 5.725629362430507854e+02 3.340949191013927511e+00 5.988401987674226712e-01 -1.819606914290418160e+02 -1.155774905460800284e+01
2.784155609561843789e+02 5.086146216307434464e+00 5.738604738563516321e+02 3.359018231883980743e+00 4.849514650343776934e-01 -1.819597257368043870e+02 -1.175083976974826072e+01
3.081762647586718344e+02 4.419103277435474375e+00 5.517095282451291496e+02 3.719577306796239213e+00 5.389809205233322409e-01 -1.819596647301536052e+02 -1.102526642641115728e+01
3.463349319472096113e+02 4.718753958443663521e+00 5.540871529748729927e+02 3.814603020968377223e+00 4.428112816192467105e-01 -1.819594938871167074e+02 -1.119377513804646185e+01
3.162433493337407526e+02 4.734594192386599509e+00 5.818421171437960311e+02 3.196079843292949807e+00 6.117897972896269021e-01 -1.819573901793922914e+02 -1.180002504538766317e+01
2.855883513205133113e+02 4.616864794245389092e+00 5.659197353273544877e+02 3.596370266150526795e+00 2.128969848945039545e-01 -1.819568715625093773e+02 -1.147527769108224049e+01
3.795762920783446930e+02 4.788290257845622122e+00 5.818660944136345279e+02 2.948915106586880608e+00 4.831703952368991972e-01 -1.819556030061158935e+02 -1.233369097802284386e+01
2.791060760807762335e+02 5.075377195881335624e+00 5.800110661231614131e+02 3.241093846163070058e+00 4.820443328202235200e-01 -1.819555330059801861e+02 -1.192012522755589110e+01
3.126473898331294663e+02 4.280362308213446987e+00 5.711794708220636494e+02 3.146025794908151596e+00 2.813614928054136710e-01 -1.819533736946411864e+02 -1.149735099600320432e+01
3.490415533411110118e+02 5.163256492453883517e+00 5.748450897155729535e+02 2.978354111000651727e+00 3.672906302931350786e-01 -1.819522556075182251e+02 -1.174261663068421768e+01
3.780300122449812648e+02 5.067377176825389462e+00 5.786596062456306981e+02 2.918870334028580427e+00 4.208742630861340706e-01 -1.819493231107580016e+02 -1.221370647168285117e+01
3.402833514704452114e+02 4.926570304462000394e+00 5.686990805600833028e+02 3.813301778120234520e+00 2.207802322864154121e-01 -1.819487600628835082e+02 -1.150881609522260973e+01
2.926211901405690696e+02 4.824682291665832068e+00 5.649826834261000386e+02 3.985413066761700485e+00 4.708444703963516886e-01 -1.819467517468363837e+02 -1.140252835720760771e+01
3.343779934348142433e+02 4.281197895667590458e+00 5.696851801535009372e+02 3.488321896220762941e+00 4.963968571104188654e-01 -1.819458167092421377e+02 -1.150164135867028747e+01
3.557131347704371933e+02 4.622965522343483791e+00 5.922602038607741406e+02 2.409573279797154299e+00 1.803198677337683187e-01 -1.819422499218560176e+02 -1.233476741931356813e+01
3.378311058052732960e+02 5.212075168603887754e+00 5.823708136542984448e+02 2.981448540818213200e+00 1.942469277527447136e-01 -1.819414762178594742e+02 -1.187992489274629904e+01
3.376777035236530082e+02 4.298562879244679280e+00 5.843487074280837987e+02 3.413729430131900777e+00 3.682353518429736239e-01 -1.819347370369428063e+02 -1.193893393556753679e+01
3.081189765524281370e+02 5.139622424575460258e+00 5.646061993275307032e+02 3.338792179437571228e+00 3.568229020166157062e-01 -1.819337911383221638e+02 -1.133108169678692789e+01
3.032479556902064814e+02 4.599514147070764558e+00 5.779179170611025711e+02 2.811099012620223103e+00 4.662695453669541412e-01 -1.819335191632758892e+02 -1.170484056783267590e+01
3.646532852372705520e+02 4.618241748172649430e+00 5.788654095251991976e+02 3.693667066179846081e+00 4.665998808015497379e-01 -1.819330256106332797e+02 -1.202532181176005288e+01
3.362862541593666492e+02 4.536094569392635556e+00 5.672930234155443259e+02 3.566943010573974782e+00 2.112411972738534038e-01 -1.819321790815329223e+02 -1.144828163948922750e+01
3.129974302069388727e+02 4.627013663494937035e+00 5.469519293924230396e+02 3.698297980642847094e+00 3.398447936349185960e-01 -1.819310375667305664e+02 -1.091706090355807390e+01
3.278367264757578710e+02 4.768021257063431051e+00 5.592203861292266538e+02 3.151886569898354917e+00 4.149828409210021274e-01 -1.819308114264648566e+02 -1.121003111263124374e+01
3.474371992390365449e+02 4.676090224171959520e+00 5.576884724304510428e+02 3.756892766744628354e+00 4.889811421464382302e-01 -1.819286991802369187e+02 -1.128598835696448432e+01
2.827413733001405944e+02 4.746694704081733995e+00 5.936959712482927216e+02 3.895634799221657563e+00 3.793867362584458780e-01 -1.819284267290677235e+02 -1.231403835460351992e+01
2.630482846543903861e+02 4.634132568580669798e+00 5.686412980014314371e+02 3.896608925854650796e+00 5.000381328923179103e-01 -1.819272488354638142e+02 -1.178950775606707246e+01
2.833267672465815963e+02 4.534417010478146715e+00 5.659376906303851911e+02 3.053326284420633918e+00 4.935947917084295145e-01 -1.819219375777238099e+02 -1.149416070113238852e+01
3.339595028313041212e+02 4.830728991960792307e+00 5.798466434085121364e+02 3.924968326965497134e+00 4.836249246056506523e-01 -1.819210845514707557e+02 -1.178453268922012676e+01
2.758053774160603666e+02 5.079570168805266128e+00 5.665486684493355369e+02 3.302375690514194329e+00 3.588928403702311698e-01 -1.819207689913599495e+02 -1.158079748442129819e+01
2.707393164380369512e+02 4.730731390647380685e+00 5.559531163708826398e+02 3.547188946572952251e+00 3.074943102620352753e-01 -1.819196777237366973e+02 -1.137713996725320698e+01
2.815487754166110790e+02 4.511944357320452959e+00 5.613480306900728465e+02 3.296962123044809179e+00 5.754419321813359911e-01 -1.819139830090156806e+02 -1.139421648055201430e+01
3.536319604380335591e+02 4.986930368705455585e+00 5.616569884116096318e+02 3.411481314228345330e+00 2.031145051157867421e-01 -1.819127106009095485e+02 -1.143799985308234568e+01
2.834668305405282922e+02 5.070223740795484879e+00 5.783946725020740587e+02 3.051637278087621308e+00 2.325231331664408541e-01 -1.819122853622207856e+02 -1.183380410586804032e+01
3.106554201877413561e+02 4.901264555929716771e+00 5.519178654246610449e+02 3.621983618625320922e+00 3.305601220101283544e-01 -1.819116608335835110e+02 -1.102581544782053058e+01
3.380779519340646289e+02 4.600657207005012239e+00 5.787966621565070682e+02 2.650056845784556803e+00 3.241872895135127775e-01 -1.819106086772327444e+02 -1.177572002048036026e+01
3.153366534083657484e+02 4.603219600187990146e+00 5.609295871084921146e+02 3.997481185264867065e+00 5.334572731879100305e-01 -1.819099238219511676e+02 -1.123208800284481512e+01
2.653092430373407069e+02 5.017531847798684552e+00 5.667493267074183905e+02 3.343948969344364031e+00 4.459378476972842842e-01 -1.819059684380295039e+02 -1.170956903870766830e+01
3.703322900991593656e+02 4.916256882365498626e+00 5.648574593705425286e+02 3.080605599644266057e+00 2.503214582046563441e-01 -1.819029971821850609e+02 -1.171999229308964274e+01
2.881514422389111587e+02 4.632408170851645579e+00 5.793593988708273628e+02 3.167376830575850732e+00 6.084602799193800093e-01 -1.818967614988635262e+02 -1.182538420282681635e+01
3.689956411179354632e+02 4.500385614983422933e+00 5.788596528768405278e+02 3.173585536320767453e+00 3.511757445423270840e-01 -1.818936179575156586e+02 -1.208313127674925269e+01
3.181133943054584279e+02 4.844888603332879740e+00 5.955838376769748947e+02 3.073218115810846918e+00 4.973749106516697216e-01 -1.818931693669787535e+02 -1.223607989020316467e+01
2.706851455418004662e+02 4.370857269901399000e+00 5.587167351308518164e+02 3.805597275888397579e+00 4.817584681556016935e-01 -1.818897532743226293e+02 -1.144269082219476275e+01
2.794719974251086683e+02 4.791933645026603017e+00 5.837638660288732808e+02 3.883721549088298364e+00 4.843968143713557328e-01 -1.818818352597959063e+02 -1.202884907662038216e+01
3.579029214529704745e+02 4.787406351098622892e+00 5.768741558893207184e+02 3.586351698198914306e+00 5.492132696235095812e-01 -1.818810354896606611e+02 -1.188752075762952742e+01
3.179865668451073475e+02 4.402554273768330084e+00 5.532320660718373802e+02 3.608099898735718458e+00 5.173021013976608629e-01 -1.818794840484302426e+02 -1.105247768152091936e+01
3.026575711198257750e+02 4.768311924448866534e+00 5.495762683808027305e+02 3.926858694976887776e+00 4.135436347646284094e-01 -1.818782648510760680e+02 -1.099364636899827552e+01
3.579810583423719095e+02 4.892312751642553970e+00 5.773326802055502185e+02 3.486588337290714268e+00 5.475097030303494039e-01 -1.818778279026733742e+02 -1.190151892427271463e+01
3.624054808984163287e+02 4.644030746173900326e+00 5.688816392046039709e+02 3.598661884037184233e+00 2.339413118196157770e-01 -1.818775620166085503e+02 -1.171963860841539251e+01
3.393566441388149997e+02 4.954438424469473468e+00 5.715008373200682854e+02 3.708865201369986764e+00 1.959011064548880909e-01 -1.818771366152519704e+02 -1.157811960443823907e+01
3.059137770014736475e+02 4.856921105985700038e+00 5.620561913546911228e+02 3.187665000898968426e+00 2.548418661296123489e-01 -1.818766852220313979e+02 -1.127217181344416375e+01
3.094020914975093888e+02 4.817998040425497841e+00 5.888839847032531907e+02 3.990972704779822244e+00 3.491494500321334904e-01 -1.818755404168110488e+02 -1.202202201504950629e+01
3.202815277023196927e+02 4.636886397669744753e+00 5.820143285223056182e+02 4.080883228186256595e+00 4.388263358007929438e-01 -1.818714514564809406e+02 -1.180791121690064216e+01
2.810093410714536049e+02 4.662481549312818885e+00 5.769068001466246187e+02 3.829293143796147270e+00 2.565725343035014649e-01 -1.818710540546534276e+02 -1.181240635693114882e+01
4.047192373176672504e+02 5.096074774012277153e+00 5.824787599761733645e+02 2.666207422537041793e+00 2.093734195989522817e-01 -1.818704748682865500e+02 -1.285392085989687949e+01
3.237933320789492200e+02 4.543350027424077453e+00 5.964911807679130789e+02 3.387763092017912037e+00 5.168269014786321947e-01 -1.818672431341420861e+02 -1.227439458091027191e+01
2.458488882881788982e+02 4.659327457909729020e+00 5.751073418916205355e+02 3.169180892963649576e+00 3.719721352722062391e-01 -1.818655029948498623e+02 -1.224072294598031263e+01
3.147630867618455000e+02 4.603961102211675538e+00 5.537348191673895599e+02 4.069596105580104428e+00 3.828988526338183429e-01 -1.818649781574249857e+02 -1.106318584180577957e+01
3.906820283010085291e+02 5.023268560672145888e+00 5.964951285337498348e+02 2.937497880839285092e+00 3.691269877752618722e-01 -1.818617463154590155e+02 -1.300023588206932423e+01
2.828858352992692744e+02 4.825408316145445298e+00 5.928223653336395955e+02 2.783121797553409493e+00 3.499562427181218127e-01 -1.818600035056677200e+02 -1.228408865374835734e+01
3.253410811076852269e+02 4.937873757899331473e+00 5.667345035913824631e+02 3.544588384633784894e+00 5.511829162486865386e-01 -1.818588349834317057e+02 -1.139048347027909003e+01
3.919349472280310920e+02 5.101103148126934883e+00 5.796335885995359831e+02 2.696584595069063894e+00 2.640678223158056115e-01 -1.818577288495339133e+02 -1.249367651565622950e+01
3.662074511011268783e+02 4.761393663507816676e+00 5.637559178983366337e+02 3.817718608335188613e+00 3.316736057473390065e-01 -1.818569627988266575e+02 -1.163548475720541120e+01
2.776076338017446119e+02 4.848527642745649402e+00 5.687937047434784290e+02 3.038577134142923075e+00 3.172344599265355947e-01 -1.818527672494264209e+02 -1.162126243863071551e+01
3.352176164602395261e+02 4.871680445916409141e+00 5.611123355742741978e+02 3.739456602581882727e+00 5.070657977101780123e-01 -1.818524509884760505e+02 -1.128642198642386063e+01
3.196330174824942674e+02 4.646809826892855710e+00 5.753594754132793696e+02 3.165379340233045014e+00 6.179365629740710686e-01 -1.818502659444364440e+02 -1.161378286244382352e+01
3.925638610767460364e+02 4.996926988266866765e+00 5.892451133146893199e+02 2.923012942267979586e+00 4.228380884088438485e-01 -1.818489025573603897e+02 -1.280000501121329570e+01
3.133199802990967555e+02 5.212991579624020488e+00 5.876138119972631557e+02 2.828550597225599983e+00 2.980372422509344754e-01 -1.818487179359123047e+02 -1.197753611147764019e+01
3.547386376926421008e+02 4.690638062726302238e+00 5.968590252908791172e+02 3.659352747415149487e+00 4.416171783923446004e-01 -1.818476694355536551e+02 -1.247740735521119859e+01
2.688735342505214589e+02 4.908389787480010646e+00 5.873511329835322385e+02 3.530626151662872303e+00 2.684507293112381454e-01 -1.818472877871797095e+02 -1.225430866787799822e+01
3.430725700097971753e+02 4.878131207973541272e+00 5.771449099075713320e+02 3.963956512617659023e+00 4.052927947823961596e-01 -1.818468541839669683e+02 -1.176049489424010019e+01
2.813453393358392987e+02 4.521507806943072971e+00 5.809900126232824960e+02 4.057206368540262176e+00 4.200494252811008411e-01 -1.818467075739324059e+02 -1.192832621960925188e+01
3.164014501274129429e+02 5.067494402370442685e+00 5.615498601884252139e+02 3.683037440909522342e+00 3.471650322937287481e-01 -1.818457596241285898e+02 -1.124734610712419780e+01
2.871630164448429809e+02 4.449804016380729976e+00 5.466745215745091855e+02 3.775926831429043506e+00 4.132207871315182190e-01 -1.818416762685670847e+02 -1.101639728771399263e+01
3.055951512307088933e+02 5.029407333537788460e+00 5.768876247895998404e+02 3.344868196433285590e+00 1.828983107117084783e-01 -1.818414063300606642e+02 -1.166835507728176680e+01
2.954439998700128172e+02 4.996944625114390526e+00 5.742590888846033295e+02 2.937605885626028535e+00 4.161227259041399007e-01 -1.818405419224883133e+02 -1.163423042118643025e+01
2.395364470722826695e+02 4.795917441306536411e+00 5.688256908036794357e+02 3.460168722395628560e+00 4.171860812610398983e-01 -1.818370858597319568e+02 -1.218940637956935902e+01
3.236029689515746668e+02 4.944362645768457298e+00 5.819134932245228811e+02 3.928771761025621867e+00 3.997060198296423228e-01 -1.818365515814860771e+02 -1.181033452390951410e+01
2.859727743196417578e+02 4.237544800864159633e+00 5.604273090928511465e+02 3.698616047678748409e+00 4.075302236118849009e-01 -1.818360572791577283e+02 -1.133489699644487025e+01
3.378110230422172435e+02 4.996828973383427019e+00 5.611236995334967332e+02 3.657064039593866500e+00 2.397253030831547338e-01 -1.818329190489877192e+02 -1.130081076974352783e+01
2.923903874206151272e+02 5.112105290676193903e+00 5.845205685912000035e+02 2.811313275610499485e+00 2.384943513689084804e-01 -1.818320131874494905e+02 -1.195166354072943449e+01
3.338411082049119045e+02 4.648226632419529381e+00 5.723815744584926506e+02 3.209998341389193488e+00 6.060237363082188189e-01 -1.818294253364283861e+02 -1.157203330771954519e+01
3.440106349079125607e+02 4.815467989633032353e+00 5.721587058946464595e+02 2.959399014477366752e+00 4.910409057157189006e-01 -1.818283082098363082e+02 -1.162766213992873787e+01
3.647110982953215057e+02 4.754747177002720981e+00 5.998183149182217448e+02 2.756643696097194507e+00 3.858937808115842083e-01 -1.818270667962991070e+02 -1.269325693572569591e+01
4.052492152574471334e+02 5.079408647686406653e+00 5.877991775857360608e+02 2.452148098417716859e+00 2.864269610423229029e-01 -1.818255763515965384e+02 -1.302985513128026618e+01
3.392428389093925603e+02 4.761676430384821579e+00 5.532673948675214888e+02 3.590216102931774955e+00 2.739395616579720638e-01 -1.818250765762639958e+02 -1.112510049627260855e+01
3.073565503543737805e+02 4.283516414914568138e+00 5.652920451227514604e+02 3.563450499219263268e+00 2.619097214053274225e-01 -1.818249200316043073e+02 -1.135013232612817902e+01
2.982846141047019728e+02 4.262623713543774784e+00 5.627825812910190280e+02 3.817418085968454111e+00 3.440592396092563843e-01 -1.818164439919644337e+02 -1.131721240974688492e+01
2.984824905855043653e+02 4.741552100792116420e+00 5.909615906418907798e+02 2.747415105837392346e+00 1.955265058913842890e-01 -1.818146609292446385e+02 -1.212190641902557076e+01
3.670050845846354264e+02 5.235064449549591714e+00 5.875600969250604066e+02 3.016341487797423948e+00 3.149199108245423484e-01 -1.818118340737970300e+02 -1.231906452297166332e+01
2.827756235767621433e+02 4.470030140194367618e+00 5.662130853423085455e+02 3.879452163212360638e+00 5.683192323722350281e-01 -1.818112510003435318e+02 -1.150594917913934978e+01
2.820912880676903001e+02 4.941403838893560163e+00 5.596600170812853321e+02 3.675542465312040985e+00 3.285461475449752422e-01 -1.818107851784602360e+02 -1.134837788496543354e+01
2.953624216618773062e+02 4.349825498926959355e+00 5.732543980540235680e+02 4.037565692758204428e+00 4.712873239016687754e-01 -1.818053950541148254e+02 -1.160675644343304924e+01
3.475340560541433774e+02 5.205097811240082528e+00 5.948244275423157887e+02 3.027679785766503429e+00 2.512977153539281971e-01 -1.818048713985486700e+02 -1.234247527862211413e+01
3.494297425831464352e+02 4.912030264790200107e+00 6.056118216715991593e+02 3.406399902631807031e+00 2.867898583776713473e-01 -1.818031219718079683e+02 -1.273283024996329793e+01
3.698415869633141142e+02 5.071443956555177657e+00 5.791381222642988860e+02 3.669775491823842550e+00 3.744388763861994374e-01 -1.818017305552349399e+02 -1.210311417559612224e+01
3.166781570154108749e+02 5.030777398663704325e+00 5.624686105216302394e+02 3.764341685474289712e+00 3.858709578881612257e-01 -1.818005891984210507e+02 -1.127011072030889594e+01
3.318253504994014520e+02 4.342807595231347406e+00 5.851876178307473992e+02 3.082683421421449577e+00 3.831820718788478963e-01 -1.817992633228871284e+02 -1.193549568370339742e+01
2.810871486600029243e+02 4.918055919733880010e+00 5.621964135762368642e+02 3.723310004813569218e+00 3.084506103221403284e-01 -1.817967816970175932e+02 -1.141926512019889728e+01
2.930772753171067961e+02 4.771053373286929578e+00 5.499388672383457788e+02 3.782862475292458004e+00 3.681499804308906443e-01 -1.817965312625901220e+02 -1.104595047890333248e+01
3.004789435560711013e+02 4.456028946703407989e+00 5.623074949458158471e+02 3.471646647404599939e+00 6.152604188922300432e-01 -1.817941259168900956e+02 -1.129608077321855930e+01
2.845745288167414628e+02 4.696958590265030153e+00 5.551342996029765118e+02 3.399195284432993791e+00 4.998700041636725544e-01 -1.817923379253387850e+02 -1.122104343991528808e+01
3.114554641042428784e+02 5.058956325428179746e+00 5.987882784853221665e+02 2.970982766573156297e+00 3.212544553772350708e-01 -1.817922530465792192e+02 -1.234621094365031979e+01
2.853423397773929082e+02 4.457195822394193208e+00 5.857161585045530501e+02 3.577730926871222739e+00 2.357354051594781896e-01 -1.817917624175203741e+02 -1.203771415833983127e+01
3.457041368659187697e+02 4.511743717278798194e+00 5.684528993009324722e+02 3.370609729243644992e+00 2.275955394278743604e-01 -1.817888611120688154e+02 -1.154097233710012915e+01
3.401399742032951963e+02 5.073858130352935980e+00 5.980312532385255508e+02 3.031411599293282855e+00 1.610914821863880242e-01 -1.817886449939163072e+02 -1.239615760019838930e+01
3.165141050828729590e+02 5.060838368565225842e+00 5.812323129014093865e+02 3.716106990365398488e+00 4.369509570645429553e-01 -1.817884252794873419e+02 -1.178189970980659851e+01
2.896070648964118277e+02 4.842800265510230240e+00 5.603405909872054735e+02 3.438225390146550264e+00 2.480018024264993848e-01 -1.817876512849409494e+02 -1.130634989161004000e+01
3.169974461885145161e+02 5.156845758798576540e+00 5.912955707827409242e+02 3.320771232281400476e+00 2.518910762172961171e-01 -1.817873082583583937e+02 -1.209439388184926756e+01
3.185678220710643700e+02 5.109941024093574313e+00 5.639662086771730856e+02 3.537727294341594497e+00 2.936354827904053000e-01 -1.817850001998053528e+02 -1.130855216156712117e+01
2.908232148411822209e+02 4.432220528055301756e+00 5.760321520355153098e+02 3.288178040848019457e+00 6.286666638988168687e-01 -1.817836678797561376e+02 -1.171129421855575714e+01
2.872026102643363856e+02 4.821474407293320219e+00 5.566092340225396811e+02 3.801971575893664745e+00 4.841176853481503617e-01 -1.817824443540732204e+02 -1.123470065408665519e+01
3.307602303417160670e+02 5.044297068546291563e+00 5.960926756691650326e+02 2.531802807862443494e+00 3.709228107527607898e-01 -1.817818868666880121e+02 -1.228209260582816853e+01
3.254677082675558495e+02 5.014070132290171067e+00 5.743407531335958538e+02 3.835187823027900400e+00 2.818870403138816760e-01 -1.817809673928355210e+02 -1.159567937556769124e+01
3.026307767365293557e+02 4.517677867610965237e+00 5.650855633928624684e+02 4.068619324912141622e+00 5.206258285168331446e-01 -1.817807168673910496e+02 -1.135802269849327217e+01
2.782433834771183570e+02 4.776656465992466849e+00 5.588884316589940227e+02 3.927238389258776330e+00 4.375740621450878720e-01 -1.817794284088575125e+02 -1.136551370700206753e+01
3.757679456994439988e+02 4.689483983311746762e+00 5.871772570369831783e+02 2.412146201640521515e+00 2.674472598808767532e-01 -1.817771558501046627e+02 -1.243450189159750963e+01
3.098612521166465967e+02 4.852499002431565067e+00 6.024511880886705057e+02 3.399536654899200983e+00 2.590480631622011920e-01 -1.817770923521229349e+02 -1.247571273008576398e+01
3.063196760791516908e+02 4.252550567266990100e+00 5.663932855845832819e+02 3.190689639845325942e+00 5.033215562983439639e-01 -1.817761401362584763e+02 -1.138083392734762533e+01
2.823485673678617331e+02 4.788780021010408561e+00 5.978895068106154440e+02 3.367200542705791833e+00 4.120541163279645147e-01 -1.817742348090489486e+02 -1.245802730047957141e+01
3.171810701048942178e+02 4.447332241155609545e+00 5.702051956651472437e+02 4.037433833942463579e+00 3.574116026301583093e-01 -1.817741731729441881e+02 -1.147017928143198873e+01
3.727341382697694030e+02 5.071674981720466491e+00 5.877555651040958082e+02 3.054978024070672760e+00 4.457708149959946908e-01 -1.817738437558651299e+02 -1.240624750633389439e+01
3.404679846259666647e+02 5.198719312364358913e+00 5.957035240948583805e+02 2.409357973387152185e+00 2.367453685880127612e-01 -1.817734127905879973e+02 -1.231957389248050916e+01
4.142489364588190028e+02 5.110148157576368533e+00 5.896554818905175352e+02 2.538721293410710622e+00 2.345577791754594466e-01 -1.817720596793770653e+02 -1.330964865170051503e+01
3.142273173234223123e+02 4.322793456933818668e+00 5.696226105127301480e+02 3.789716786072726329e+00 5.469510255613293515e-01 -1.817711316426089070e+02 -1.145455327500466147e+01
3.377711250733196380e+02 4.701725602640386192e+00 5.998858489391388957e+02 3.025812640220267635e+00 4.323723741187575631e-01 -1.817710531938508893e+02 -1.244546943328582955e+01
2.756690116238431187e+02 4.919061524575132793e+00 5.660111861364732704e+02 3.135581970120105311e+00 3.973139616239990679e-01 -1.817706231018232472e+02 -1.156833874512655314e+01
3.390282538659139391e+02 5.123210569821454285e+00 5.950368713048897007e+02 3.326595527501392535e+00 3.658306110308685022e-01 -1.817685331071224653e+02 -1.228824843376369458e+01
3.941090866620298243e+02 4.951523674966013644e+00 5.971091308160409881e+02 3.321148404079515615e+00 2.048724234779812359e-01 -1.817673005302955005e+02 -1.308961045913696353e+01
3.036144443584110491e+02 4.466216971895888399e+00 5.971518980705944841e+02 3.553586293648702821e+00 2.834675828930645070e-01 -1.817616158321827982e+02 -1.230706016644125356e+01
3.033777612142060889e+02 4.632333107003459460e+00 5.584108134589148449e+02 4.102301521480780977e+00 3.880439635147659994e-01 -1.817613627615538121e+02 -1.119108134425360035e+01
2.760026923536383379e+02 4.498711750507995433e+00 5.637978945239150335e+02 4.022289784507115940e+00 5.000157732870103011e-01 -1.817598633947700080e+02 -1.150850898442977055e+01
3.253527149816235919e+02 4.362242575408362022e+00 5.856037236249458147e+02 3.443297418558571188e+00 5.616387996005514083e-01 -1.817591034900913485e+02 -1.192648763148596558e+01
3.280277572874042562e+02 5.026683094171164434e+00 5.856469877282568177e+02 2.468333675834788465e+00 3.315908844042076420e-01 -1.817576322469153922e+02 -1.193551942568285185e+01
2.857607899889137570e+02 4.320677780590596484e+00 5.918545473722119823e+02 3.405305836901077132e+00 4.087587666273352349e-01 -1.817548615288712881e+02 -1.222899616626523134e+01
2.746419693670251263e+02 5.031683007901215809e+00 5.758523930856154038e+02 3.268221647518848805e+00 2.464386884265619138e-01 -1.817530557012966597e+02 -1.184528252010413851e+01
2.605896711222826525e+02 4.348071717708776873e+00 5.727005921167012730e+02 3.366515429155740424e+00 4.742648785103427134e-01 -1.817522696200641121e+02 -1.193353818073645023e+01
3.407162260979134771e+02 4.721766677845136151e+00 5.884963837365478412e+02 2.474376914041080067e+00 3.959157522606396862e-01 -1.817521727485173528e+02 -1.208650658683651713e+01
2.824336456270612530e+02 4.553515432935242302e+00 5.545233785134324762e+02 3.899934308655288451e+00 5.325761628478279386e-01 -1.817513483494937532e+02 -1.122506354529720340e+01
3.736696058748142377e+02 4.717879356501359034e+00 5.638993627391864720e+02 3.360083057502892601e+00 4.192049340299439653e-01 -1.817473902041812153e+02 -1.174479302273222103e+01
3.144430482402045186e+02 4.857228968851020845e+00 5.619144695280859878e+02 3.861833996141934122e+00 4.934122307079065184e-01 -1.817453023146835278e+02 -1.125645386164168471e+01
3.619603203993293050e+02 5.086923105985697191e+00 6.021267577671557092e+02 2.888457244463289886e+00 2.672490435272040221e-01 -1.817451343797007723e+02 -1.273954857647074057e+01
3.956039643904114200e+02 4.755552093807473568e+00 5.928435484222086416e+02 2.928240857180137269e+00 3.536877211094832107e-01 -1.817438079729549258e+02 -1.297840587307896953e+01
3.238680677465879967e+02 4.651742068699880051e+00 5.730342982825030731e+02 3.417072492010455154e+00 1.692970374114073084e-01 -1.817433965434251490e+02 -1.155565816543505164e+01
3.387569013370501239e+02 5.119683270487333182e+00 5.718748626526482894e+02 2.976175689599268370e+00 2.860018183819407200e-01 -1.817428356686768325e+02 -1.158464510809038828e+01
3.201195428818200526e+02 4.725670238839304815e+00 5.530122257834909760e+02 3.839365338966174157e+00 4.945273251607938958e-01 -1.817428185876899533e+02 -1.104944064162832618e+01
3.623712223328920459e+02 5.193487150162409804e+00 5.956644413532227418e+02 2.357354379625555829e+00 2.690290435574508310e-01 -1.817416674729099100e+02 -1.252264486746536321e+01
3.810728053083728923e+02 4.895223941427958358e+00 5.620607551550245944e+02 3.430261090193647888e+00 2.595333492392450925e-01 -1.817401852917454619e+02 -1.181811839052886270e+01
3.135898144048548488e+02 5.191479518466474374e+00 5.912753666603210831e+02 3.076770427194400970e+00 3.128380451773674076e-01 -1.817351599473926456e+02 -1.209407203971847267e+01
3.021962567440182283e+02 4.623674047984244417e+00 5.663287840107734610e+02 3.018614662681724070e+00 2.972001858103516247e-01 -1.817323862925251490e+02 -1.139144445728812727e+01
3.835959802637624421e+02 4.996908791764060886e+00 5.685262626136885729e+02 3.635520231657410672e+00 2.809836654754947483e-01 -1.817312645249035654e+02 -1.202731937459415512e+01
2.630855152688004068e+02 4.548864017532443960e+00 5.782425593126229160e+02 3.571793257377655628e+00 5.706255765289059978e-01 -1.817288414697707424e+02 -1.205488393721129015e+01
2.808704977761699411e+02 4.407550923522119746e+00 5.504462340375023359e+02 3.717958049543729437e+00 4.163861040838838790e-01 -1.817287641638369280e+02 -1.114833208867589498e+01
3.283988463660998036e+02 4.719307537466419511e+00 5.727743233406589525e+02 3.182706045606460865e+00 5.997440629841634951e-01 -1.817281290659015838e+02 -1.156087187491543489e+01
2.937443839845752223e+02 5.071006980349216597e+00 5.626038525438325451e+02 3.502419193670404329e+00 3.533353807101913269e-01 -1.817262698081640337e+02 -1.133605091649430463e+01
2.855460075574297321e+02 4.740299601307762067e+00 5.569687135273434251e+02 3.904606316711748182e+00 4.916922605833493609e-01 -1.817247561957433390e+02 -1.125575792987353196e+01
3.114642142291277196e+02 4.861159921444793142e+00 5.542816488538918520e+02 3.862804261395330396e+00 3.527269894449021614e-01 -1.817243806314691597e+02 -1.107775373459436707e+01
3.298321925271872033e+02 4.555031269307471042e+00 5.552795034106138701e+02 3.773832365784659526e+00 2.963009778780363312e-01 -1.817240754652582382e+02 -1.112440785333487625e+01
2.907773780330547311e+02 4.740575830353141562e+00 5.533378261391230808e+02 3.930040137446213500e+00 3.706029411484786928e-01 -1.817239180598345740e+02 -1.113498545874113610e+01
3.212419258811266332e+02 5.058436223164680889e+00 6.002932563112156004e+02 3.183520111989912582e+00 2.942484221822405099e-01 -1.817237381687148172e+02 -1.239988130697783220e+01
2.806050464253699488e+02 4.435819636184994863e+00 5.520826370892436898e+02 3.960133360697089433e+00 4.031480265786427375e-01 -1.817226307030057058e+02 -1.118659721327618328e+01
2.828843069130742833e+02 4.421791334200029233e+00 5.521780402130907532e+02 3.575155657573601875e+00 4.795354957165780529e-01 -1.817219451112152626e+02 -1.116852983369807539e+01
3.655245243895948875e+02 4.907113692855291198e+00 5.683365212384868528e+02 2.949194020277223327e+00 2.954221139508418359e-01 -1.817217316568363117e+02 -1.174454651430982821e+01
3.431922213720494028e+02 5.043174679702975283e+00 5.876613896987321368e+02 2.419482844641676511e+00 3.524246147888845382e-01 -1.817173566322829288e+02 -1.207718049412381056e+01
3.090100991481225492e+02 4.647738588897827761e+00 5.702084376444088321e+02 4.105415353944628976e+00 4.526756093454153418e-01 -1.817169357707211930e+02 -1.147574919861487075e+01
3.383562514007253412e+02 4.597832624395330470e+00 5.617980251405437002e+02 3.181088311575571925e+00 4.799625819387917103e-01 -1.817168926951159449e+02 -1.132056616530663717e+01
2.756130356787513165e+02 4.425427981560566160e+00 5.584995028651895836e+02 3.370063717380204160e+00 5.074420952180612732e-01 -1.817155831401165926e+02 -1.138283353708925283e+01
3.346824759194594208e+02 5.165122349134971813e+00 5.780372133254107894e+02 2.836359173121775434e+00 2.976016286353188045e-01 -1.817140680491157525e+02 -1.173534673968707054e+01
3.294287281903902453e+02 4.717187801758786492e+00 5.968797393040874795e+02 3.148380988062945640e+00 4.944314145699471030e-01 -1.817122031338483339e+02 -1.230360859181754662e+01
3.011999381349352802e+02 4.908632560215799856e+00 5.542590051336893566e+02 3.592658351533320804e+00 4.252599173253814313e-01 -1.817082181832486469e+02 -1.110224585070243108e+01
3.262006775432506629e+02 4.681025701892203017e+00 5.521635288023364865e+02 3.441867379253727766e+00 4.432332103860783246e-01 -1.817074985630494268e+02 -1.104244968095958868e+01
3.103490674221424115e+02 4.275265457777364553e+00 5.741201059304356704e+02 3.116080274301443520e+00 3.041381498391316218e-01 -1.817014328625939470e+02 -1.158067828655532239e+01
3.096302938638606861e+02 4.914181344896563886e+00 5.560472958888187804e+02 3.723132472466092580e+00 4.483869170628919654e-01 -1.816966264415344767e+02 -1.112067756694658271e+01
3.340034687102971702e+02 4.674815789566047819e+00 5.847435347443013143e+02 2.663461439044616075e+00 1.698095766464936263e-01 -1.816949555710040727e+02 -1.193166677978933343e+01
3.574628034561030177e+02 5.066426104420945542e+00 5.742302466699737806e+02 3.408813140071936587e+00 1.748675529150545971e-01 -1.816917043386365833e+02 -1.180802077026215535e+01
3.344500808047980058e+02 4.928889544881033480e+00 5.541823766370637259e+02 3.706748203697174393e+00 3.518256008632567600e-01 -1.816905309427810948e+02 -1.111923796591036862e+01
3.430894611804662873e+02 4.831117190576737386e+00 6.044343120452484754e+02 3.361121788717768677e+00 3.677749728766954718e-01 -1.816903092035693419e+02 -1.263989312826421951e+01
3.434301159402499479e+02 4.967375718094767301e+00 5.834792192095296741e+02 2.342916117124559605e+00 1.962269427595355054e-01 -1.816899643993063194e+02 -1.194984219651779789e+01
3.516539444136233783e+02 4.686738366080835938e+00 5.876040795848142579e+02 2.850580845059768720e+00 1.368039976487900877e-01 -1.816899534403217160e+02 -1.214551198571756885e+01
2.739921173350312529e+02 5.087709361668708574e+00 5.733866836827958195e+02 3.467489967797534600e+00 4.287895272439112282e-01 -1.816887267721350554e+02 -1.178325494739895341e+01
3.166594468729360301e+02 4.677847063195397226e+00 5.671129568258738800e+02 3.242118372435094820e+00 6.026629718306552030e-01 -1.816878315455611812e+02 -1.138823532046802356e+01
3.516376644068856194e+02 4.725405549198159250e+00 5.641770177994984579e+02 3.256793858227966521e+00 5.156477798826351044e-01 -1.816872926859378481e+02 -1.148162335089881836e+01
2.839493271755156911e+02 4.190731886530035588e+00 5.709316453555768476e+02 3.467758265950185770e+00 4.600599163467525288e-01 -1.816859033129435659e+02 -1.162072779770395670e+01
2.934670434195305688e+02 4.709657489929963248e+00 5.611994811675175470e+02 3.562717566105576328e+00 5.865352909910603874e-01 -1.816823594334162806e+02 -1.130298631348304816e+01
3.609651079257759534e+02 4.454507065142747635e+00 5.754115106983596206e+02 3.335653652931252378e+00 3.639611028673806481e-01 -1.816823070960871860e+02 -1.188096322416907213e+01
3.131632563454176079e+02 4.656446070593738717e+00 5.634943783624064508e+02 4.092739789585641219e+00 4.409942356531348917e-01 -1.816814417396375347e+02 -1.129640117861497117e+01
3.296575343948975387e+02 4.341890513663172690e+00 5.903908460540077385e+02 3.382312194840043418e+00 4.447353322480145921e-01 -1.816813571433364416e+02 -1.209054282826979332e+01
3.093306003331993566e+02 5.015770179706319887e+00 5.809892170489542877e+02 2.703097351140762328e+00 3.823015483238580425e-01 -1.816811859301828633e+02 -1.177982616125162885e+01
3.671283832039163144e+02 5.005049474598323833e+00 5.615651646279694660e+02 3.470113014399448748e+00 2.479592874228983834e-01 -1.816786346018411962e+02 -1.159323888571212358e+01
3.656255876747546267e+02 4.850241229094340412e+00 5.735649209267629658e+02 3.866623532594818169e+00 3.432485461747941669e-01 -1.816783097067319659e+02 -1.188725337215671018e+01
2.684065387499435360e+02 4.987163510684171186e+00 5.837351503340549925e+02 2.917621962688902393e+00 3.443838230665051126e-01 -1.816752284672344331e+02 -1.214848281628876414e+01
3.406438937259624709e+02 4.797868851520565414e+00 5.793323021133480779e+02 3.336925836215796970e+00 1.432571301199250247e-01 -1.816714419667030427e+02 -1.180720698022818027e+01
2.481276209923044576e+02 4.711757811707225407e+00 5.793301129758187926e+02 3.459684326579867797e+00 5.104742033059567197e-01 -1.816714374688676799e+02 -1.232098192881802667e+01
2.979308390543506562e+02 4.331311278950089161e+00 5.765502238664118977e+02 3.854106773854806711e+00 3.036416776088939340e-01 -1.816707221238834222e+02 -1.168653419247706893e+01
3.027981515350491009e+02 5.118491735035251899e+00 5.789542246070964211e+02 3.457902476426562011e+00 2.437192072220522587e-01 -1.816707140015269601e+02 -1.173637398457929848e+01
3.342219291036411732e+02 4.821624971754594924e+00 5.795198787276234498e+02 2.619780573148509095e+00 1.921681964740691029e-01 -1.816684382960622202e+02 -1.177621320114468517e+01
2.708312048614589571e+02 4.780506111358691079e+00 5.836800227204420253e+02 3.141322982931018082e+00 2.281492411484596361e-01 -1.816672867224932304e+02 -1.211766914721128252e+01
2.955707545495246222e+02 4.276567934819171413e+00 5.664678188490589719e+02 3.153224199018100027e+00 4.858220897133118665e-01 -1.816662827627849026e+02 -1.142406008152622121e+01
2.596697922929740230e+02 4.895007343613103856e+00 5.768900342594748736e+02 3.148106001154871603e+00 2.795033572719953785e-01 -1.816661742455776221e+02 -1.206436908415900788e+01
2.830263517593756433e+02 4.674260608297180042e+00 5.505742141136390728e+02 3.713821232900489822e+00 4.678409646875794636e-01 -1.816651182770891069e+02 -1.113213873358641059e+01
2.953726159515304630e+02 5.053662065816519444e+00 5.730592290604221262e+02 3.706767145505708960e+00 4.161263044091774166e-01 -1.816630947870322643e+02 -1.160131215303614383e+01
3.776680251822800756e+02 4.934766634040016697e+00 5.918649441517455898e+02 3.667666879181290973e+00 3.189343008341641861e-01 -1.816623048972164156e+02 -1.261426454499231120e+01
2.756900968544449029e+02 4.795294614439356451e+00 5.703707555485934790e+02 3.249454348525353531e+00 5.723296279032148437e-01 -1.816612637677746136e+02 -1.168287355790165094e+01
3.143891954538083269e+02 4.416304178995607010e+00 5.729152030247049652e+02 3.953531663258115447e+00 5.186720241691549216e-01 -1.816587804891879330e+02 -1.154381016542541083e+01
4.069007449057659187e+02 4.992484804547293820e+00 5.800784573277061327e+02 3.236323241054695377e+00 3.349667894020058045e-01 -1.816579392021744184e+02 -1.283386276425711969e+01
3.114610584619986753e+02 4.711128490194615992e+00 5.873296961467538040e+02 3.642626322855698540e+00 1.997356861293591024e-01 -1.816574507895535078e+02 -1.197021722258881660e+01
2.945307303957537783e+02 4.401571740065439720e+00 5.510677801789411205e+02 3.999326602901520644e+00 4.580577991529825033e-01 -1.816566923961271982e+02 -1.106216175266452773e+01
2.890408762911408758e+02 4.692843868207949853e+00 5.869849843542244798e+02 3.937352603864073153e+00 4.796339173489003738e-01 -1.816564512312409363e+02 -1.204964024271943401e+01
3.166585494303555492e+02 5.091117287904938671e+00 5.663681830467630789e+02 3.308609823574488740e+00 4.411880657904395653e-01 -1.816562733532586265e+02 -1.136891268746615324e+01
3.317083167027245167e+02 4.924063211150186525e+00 5.638343095572765833e+02 3.238276730021331762e+00 4.959686074123751953e-01 -1.816555755013145870e+02 -1.133771009363156423e+01
3.774195582836287599e+02 4.605748270743450945e+00 5.907916807208181353e+02 3.156127261917288429e+00 3.583871558598129003e-01 -1.816546036113325044e+02 -1.257552007620438950e+01
2.563111835454605512e+02 4.639146443782702356e+00 5.850187449579113945e+02 3.530536484085350590e+00 3.026104753943136272e-01 -1.816505336274860838e+02 -1.235597089493241896e+01
3.055701126052581458e+02 4.625799456374365626e+00 5.515460403197292862e+02 3.851905577151048643e+00 3.154034173753436088e-01 -1.816495422620287741e+02 -1.102765080704421763e+01
3.085799477279513212e+02 5.010246297730241771e+00 5.812562228443160848e+02 3.021434815410189323e+00 4.978375037816847315e-01 -1.816461359422473549e+02 -1.178907040845934162e+01
2.901400339611475943e+02 4.524277308112971241e+00 5.579067608461323289e+02 3.211339407428091430e+00 4.414664747658202937e-01 -1.816446811069313014e+02 -1.124445710084854610e+01
3.232231478056265814e+02 4.701280029785534609e+00 5.588952452267553781e+02 3.255517666395245868e+00 5.045843899750405148e-01 -1.816431665971886389e+02 -1.119037139902653166e+01
3.248718092955921861e+02 4.722028591763158367e+00 5.679137284202834053e+02 3.037222723260139645e+00 5.078733964257199363e-01 -1.816421437874725484e+02 -1.142010073080659183e+01
3.138521098441162280e+02 4.781226677215895116e+00 5.878913472929162936e+02 2.882780535888336271e+00 1.469739782425952823e-01 -1.816413808162832026e+02 -1.198596949350366003e+01
3.599178674579302424e+02 5.153942805872212318e+00 5.767967908367814971e+02 3.485793863419383243e+00 3.827310549415584018e-01 -1.816407351871795584e+02 -1.190805054477671199e+01
2.966776234818713078e+02 4.345772677165767206e+00 5.751367056481619784e+02 3.996230401267363508e+00 4.678688891114999859e-01 -1.816371809034045839e+02 -1.165250960290705962e+01
3.120932137207709616e+02 4.323485859018100896e+00 5.805561769092574878e+02 3.020804845994128573e+00 4.075831506555678274e-01 -1.816350979206597458e+02 -1.176343308283470535e+01
2.556260089680865519e+02 4.420551833256129548e+00 5.752937741647355097e+02 3.302721047171498281e+00 4.636865719305591771e-01 -1.816343518483220691e+02 -1.208029146456119207e+01
3.120746354326931851e+02 4.509273250016001988e+00 5.868484466605165153e+02 3.920706556625152661e+00 2.963737193279395998e-01 -1.816278963564672893e+02 -1.195455158505969351e+01
3.294038044754369139e+02 4.821630851062323586e+00 5.612460943107528237e+02 3.171232592147550378e+00 2.681508488875015139e-01 -1.816253588960267962e+02 -1.126444359228169390e+01
2.823604104494214653e+02 4.400889316263308260e+00 5.717699566920189227e+02 3.793074251711110456e+00 2.831050730268583893e-01 -1.816251723903402251e+02 -1.165696780171241187e+01
3.287758702865264127e+02 4.923567679305218547e+00 5.886511603788324010e+02 2.896854812637160492e+00 1.257263352975128146e-01 -1.816226201340217301e+02 -1.203194742865980871e+01
2.940944865315337324e+02 4.397147575505956141e+00 5.935394991999136209e+02 3.322861587153660423e+00 3.520169126386563097e-01 -1.816207786212433177e+02 -1.222814287651812748e+01
3.148822755410467380e+02 4.376055175417721266e+00 5.835170600534758023e+02 2.949949085613399191e+00 3.722667810535250088e-01 -1.816203745729936827e+02 -1.185048418545788351e+01
3.097186390622075010e+02 4.524883414563545259e+00 5.759353673984708166e+02 3.321976699424003421e+00 6.378620797820581112e-01 -1.816087792459780133e+02 -1.163262631519577184e+01
3.053515341286276907e+02 5.093881179770516354e+00 5.646650835004055580e+02 3.496319563546888887e+00 4.042891593281089380e-01 -1.816067620005748040e+02 -1.133902789500086428e+01
3.062677423177340188e+02 4.761759810552680605e+00 5.831107376811152108e+02 4.003446704149251190e+00 4.379680661896043214e-01 -1.816061798863050001e+02 -1.184963252158917513e+01
3.036350963354037731e+02 4.359501306216048810e+00 5.524304107611818608e+02 3.596959730374592379e+00 4.838493389685977197e-01 -1.816015601847077789e+02 -1.105277743129692780e+01
2.959346702454331535e+02 4.458584430297062973e+00 5.556761689260129060e+02 3.900823847689950163e+00 5.396672238379438546e-01 -1.815983465864521236e+02 -1.115815572030930269e+01
3.473971317903205431e+02 4.693588678133662206e+00 5.692316078370300829e+02 3.821855551472029600e+00 2.569948268979546646e-01 -1.815970611847919827e+02 -1.157524833679054055e+01
2.933235256262280473e+02 4.648753423637483451e+00 5.632025554611470852e+02 3.922674179847026821e+00 5.413896892309514319e-01 -1.815957965350091854e+02 -1.135341507859762444e+01
2.631346825096997009e+02 4.741523362168458711e+00 5.673240888570563811e+02 3.124366556382666804e+00 4.359406094853329194e-01 -1.815944494976159831e+02 -1.175372158770577258e+01
3.374198772902259975e+02 4.884868043657254688e+00 5.654427990451771393e+02 3.746305507527524892e+00 2.278800785220469471e-01 -1.815906916649069842e+02 -1.140672761976848548e+01
3.014999304219400642e+02 4.410778429810002343e+00 5.537899957203593431e+02 3.552426652141204233e+00 3.048347053308039789e-01 -1.815897850963535234e+02 -1.109051347639735141e+01
3.093621160490617399e+02 4.964962504609657934e+00 5.564440247894750655e+02 3.656473468557771334e+00 3.701084190851407496e-01 -1.815891250580077383e+02 -1.113031551827397436e+01
4.001922142041318011e+02 5.046905793206189372e+00 5.744471668689128592e+02 3.157541286884177456e+00 2.585959369268160390e-01 -1.815882667083674562e+02 -1.251843680813835213e+01
3.630887271380316861e+02 4.686314794777887371e+00 5.694946434541458302e+02 3.716767356033246816e+00 2.711727184216905506e-01 -1.815845755035659863e+02 -1.174432926375811803e+01
3.195930356547602855e+02 4.680376283698998385e+00 5.630731697507069384e+02 3.928774112055991807e+00 5.188065237912240502e-01 -1.815838023225827556e+02 -1.128704727860115931e+01
2.987582627748087702e+02 5.140280528458017528e+00 5.854233451715367664e+02 2.818328389911309628e+00 2.781286913800190552e-01 -1.815777381709032454e+02 -1.194598860711072774e+01
3.361744176761746417e+02 4.985853396390000469e+00 5.573588738632322475e+02 3.643146982956716240e+00 3.190944097875488272e-01 -1.815769272738592122e+02 -1.120139570504752768e+01
3.112037144080760527e+02 5.103495138665619990e+00 5.752498219194980038e+02 3.324521492916209464e+00 2.167375144283242572e-01 -1.815730363467439190e+02 -1.161123917195332034e+01
3.586958860331085930e+02 4.806052906944395353e+00 5.665711728571957337e+02 3.353389967746887912e+00 5.211307336173983673e-01 -1.815678577716032862e+02 -1.161564672661297770e+01
3.438292923944692916e+02 4.929515662003738363e+00 5.834522683893404746e+02 3.843721763403911140e+00 4.133459031864779587e-01 -1.815660888003526168e+02 -1.195193852741945939e+01
3.241202049851924016e+02 4.242743895323897618e+00 5.777595270918541246e+02 3.419377050448932032e+00 3.185470825280453666e-01 -1.815643333060305906e+02 -1.168947262035580614e+01
3.222491310624085941e+02 4.823576024878188484e+00 5.996137108982009067e+02 2.896338380047034367e+00 1.790253051440039433e-01 -1.815627837452819335e+02 -1.237795873299878835e+01
2.815075122694497622e+02 4.457598302470814566e+00 5.626827229697698840e+02 3.606277722605053970e+00 5.824574331718447295e-01 -1.815621962950729937e+02 -1.142756540055482617e+01
3.259009112341067294e+02 4.727266290360722323e+00 5.737301630549301308e+02 3.039773169671879050e+00 1.759316963338425632e-01 -1.815590179151699601e+02 -1.157980834849299612e+01
3.068287488849830424e+02 4.634578007939516908e+00 5.645489889957631249e+02 3.271390439382474646e+00 5.962833515566097198e-01 -1.815588086687249074e+02 -1.133238851191245544e+01
3.996433311627722560e+02 5.090088144078444010e+00 5.825806069238699365e+02 3.302076141193917902e+00 2.851996406571071230e-01 -1.815541789306165015e+02 -1.274237305540090759e+01
3.014796862343142720e+02 4.553428098256130596e+00 5.773890984252185490e+02 2.914265460111968409e+00 2.419349458734147140e-01 -1.815533906700594855e+02 -1.169575395713734167e+01
3.278610163639893926e+02 4.891055087861753137e+00 5.671564351961363855e+02 3.680651375706853745e+00 2.125781877474693382e-01 -1.815530242335149467e+02 -1.140864383714913721e+01
3.400439394902272170e+02 5.076873003262256212e+00 5.644498434251283925e+02 3.407129344759344924e+00 2.485184286506874340e-01 -1.815520058444211031e+02 -1.139722750467687185e+01
3.004224128946963219e+02 4.720891429219173929e+00 5.665425348196334880e+02 3.989956204445065158e+00 4.953554592376113730e-01 -1.815514102977783750e+02 -1.140361972229420395e+01
3.010626787896973724e+02 4.333296777789557019e+00 5.642368048702808210e+02 3.981227859365409127e+00 4.632197747484532724e-01 -1.815499931929330160e+02 -1.134211898568598009e+01
3.088652263079443969e+02 4.520580306391419612e+00 5.640791763223846829e+02 3.048509369743113151e+00 3.798852659433892276e-01 -1.815487300561686084e+02 -1.131634111017056554e+01
2.891482081104990698e+02 4.376647379765739920e+00 5.653597782365916373e+02 3.148249264606123976e+00 5.171470864366757292e-01 -1.815480419961693883e+02 -1.143461969514545729e+01
3.513414216997422841e+02 4.493955955662573665e+00 5.919537489624301543e+02 3.088395573611231626e+00 4.030584972430004131e-01 -1.815468400488202860e+02 -1.228159049771566558e+01
3.233105789258484606e+02 4.324605972733631454e+00 5.671699664891901875e+02 3.824741328233964843e+00 4.497251474989958919e-01 -1.815463143861255162e+02 -1.139721638034521689e+01
2.758766254532840208e+02 5.113364644047548424e+00 5.743405047226572151e+02 3.372830099380661917e+00 3.737105512952630382e-01 -1.815458081649635460e+02 -1.178974059261937946e+01
2.843872465365655557e+02 4.715059073982173388e+00 5.562910488973435577e+02 3.626224633775848805e+00 5.274349690861961371e-01 -1.815436372424597948e+02 -1.124924915084110566e+01
2.741996372110751850e+02 4.858240287804289181e+00 5.624594095557807805e+02 3.656526661888102936e+00 3.053481725103922573e-01 -1.815403272343335175e+02 -1.149413415052884169e+01
2.945691764014457590e+02 4.530577931732734598e+00 5.751249288637450263e+02 3.705001127381371884e+00 6.079344271141376987e-01 -1.815393267342153081e+02 -1.166320762788342513e+01
3.092444335147430365e+02 4.390631593250973630e+00 5.702811662408535085e+02 3.186888934924866579e+00 2.366748041784518808e-01 -1.815386285421108425e+02 -1.147730264492970420e+01
2.572768661841163862e+02 4.699407234603891759e+00 5.704992691177210418e+02 3.412569201813524522e+00 5.534573658934517359e-01 -1.815316226901144319e+02 -1.192268692564304544e+01
2.757234272050876598e+02 4.518580627349678025e+00 5.766513071687752472e+02 3.773322760433528877e+00 2.759363294343774031e-01 -1.815315300735312860e+02 -1.185656624471661402e+01
3.548534308499638996e+02 4.835487517560125958e+00 5.818593408977740182e+02 3.045444773160326246e+00 5.317637315033427736e-01 -1.815312525300296613e+02 -1.200088248692762605e+01
2.939426630599170949e+02 5.154271740057046358e+00 5.830869453997185019e+02 2.997166888219933156e+00 3.120635418096642799e-01 -1.815240461815836568e+02 -1.189896999365633690e+01
3.025743308609695532e+02 4.457069733901189323e+00 5.704363925606915018e+02 3.046954665671620432e+00 5.377951619680604312e-01 -1.815231916239461611e+02 -1.149846198785303386e+01
2.727468694277466170e+02 4.692105183550024705e+00 5.749749887251589371e+02 2.958769082842608977e+00 3.774548846742725727e-01 -1.815210297112144247e+02 -1.184129240269604821e+01
2.966134340618032184e+02 4.580523375981626621e+00 5.604998707078467532e+02 3.535083382680527464e+00 5.952686445244144142e-01 -1.815197317884200174e+02 -1.126897350653086960e+01
2.955409563385917409e+02 4.641795235504439177e+00 5.742205208260060090e+02 3.870323504308500695e+00 5.600773183486482676e-01 -1.815196461954336087e+02 -1.163264383144020542e+01
2.951602679062343668e+02 4.942209363498984764e+00 5.587828187021525537e+02 3.525923334849551782e+00 3.044713858920657379e-01 -1.815184940555246271e+02 -1.123510933524153188e+01
3.650486244594350183e+02 4.816637024634488284e+00 5.614323322285987388e+02 3.656705269062940911e+00 4.151267021873432661e-01 -1.815184130066805892e+02 -1.156260594687400101e+01
3.075639566213279181e+02 4.561279811769880510e+00 5.902109304427110601e+02 2.742518193412128102e+00 3.580250153944179448e-01 -1.815165591061742418e+02 -1.206779285693471593e+01
2.760377584317288893e+02 4.261469927293023652e+00 5.797162549853286464e+02 3.594975454724766983e+00 4.006004456883620057e-01 -1.815157309381369544e+02 -1.194197285770178674e+01
2.973990429388117605e+02 4.293437715726562409e+00 5.617253022558924158e+02 3.864251583238884624e+00 3.740445940993537000e-01 -1.815143570324279665e+02 -1.129514011987202515e+01
2.724704004324495372e+02 4.821634606961233693e+00 5.837525025404954704e+02 3.494976505404439049e+00 5.455370210000172193e-01 -1.815132595262091399e+02 -1.210104031609807151e+01
2.788023696968443801e+02 4.910308664199705575e+00 5.892861432500080809e+02 3.465154881381950158e+00 2.577809538188903793e-01 -1.815131494692315357e+02 -1.220701715901640583e+01
2.998191492985216655e+02 4.516277641388930952e+00 5.953885733025475702e+02 3.540759476937365591e+00 5.287319807057758725e-01 -1.815108427682950776e+02 -1.226154046027290789e+01
3.234163303782308958e+02 4.692425742135708511e+00 5.695372588594399303e+02 2.973093202618403375e+00 2.483814965262685082e-01 -1.815083165137778280e+02 -1.145984239996426268e+01
3.434067874845916322e+02 5.097607920063899734e+00 5.788309103885701461e+02 3.512789549807243006e+00 4.486334295176445108e-01 -1.815082068751536610e+02 -1.181159066134697966e+01
3.174319313281687300e+02 4.535619720019207435e+00 5.751533458566026411e+02 3.621473180806472403e+00 2.053694294209358062e-01 -1.815078077571048141e+02 -1.160633063588269209e+01
3.166531391084743063e+02 4.681231375224681024e+00 5.602276785800355583e+02 3.717829074688513202e+00 2.413526602830301515e-01 -1.815076762343974508e+02 -1.121511927131908237e+01
2.647389537619889097e+02 4.900204580427430123e+00 5.775797845777243538e+02 3.708295536158265904e+00 3.480505918912152330e-01 -1.815053244858279413e+02 -1.201342330630583710e+01
3.499219337231992313e+02 4.697187642260828078e+00 5.839131236780378913e+02 2.667580549459666717e+00 4.468385799033819383e-01 -1.815050008033030053e+02 -1.201555803351534912e+01
3.464143221324554816e+02 4.692958342150901352e+00 5.671028259827116926e+02 3.620402200591881225e+00 5.470544193832223012e-01 -1.815046236293855202e+02 -1.151121379470027861e+01
3.305765037092419334e+02 5.168347308929909900e+00 5.745712376470819436e+02 3.073282313560936618e+00 2.908556544371203589e-01 -1.815015494757598447e+02 -1.161859703334978100e+01
3.612540784662915030e+02 5.047584535238749837e+00 5.714600344410712296e+02 3.470256437589435361e+00 1.984073220673053528e-01 -1.815001640678779324e+02 -1.177496871991599114e+01
3.126724566563427743e+02 4.781945918552859887e+00 5.795517088951605729e+02 3.644421291235193205e+00 5.826472836773047836e-01 -1.814998494641706088e+02 -1.173338660549835311e+01
3.045224467086486584e+02 5.069625255273984443e+00 5.753315404345821662e+02 3.129984734282073244e+00 4.625719435154740378e-01 -1.814997026114070877e+02 -1.162714892319714011e+01
3.195029032099054689e+02 4.658421182044648390e+00 5.760114668039345815e+02 3.503331548412332630e+00 6.219487715754459245e-01 -1.814975775527634596e+02 -1.163208771262411290e+01
3.388149723751219540e+02 4.894640686072212254e+00 6.001514957597429429e+02 3.490209321875935355e+00 4.096285704223272539e-01 -1.814971449570385005e+02 -1.246083266866487982e+01
3.408013705132415225e+02 4.574542658609644263e+00 5.689089860965007119e+02 3.604645159892050810e+00 2.258772636716700477e-01 -1.814955661317873421e+02 -1.151773802231756960e+01
3.351041053955094071e+02 4.950392187302490754e+00 5.582364363461167613e+02 3.480563746200587172e+00 2.643299457507539696e-01 -1.814952582442439564e+02 -1.121653586316928042e+01
3.135181660314053715e+02 5.090143823628769937e+00 5.746076831044794062e+02 3.246509679064407461e+00 2.123226657198457323e-01 -1.814934457522098796e+02 -1.159121047933737536e+01
3.468819894336765515e+02 4.895022734936560482e+00 5.869608367385786778e+02 3.118037083732456693e+00 1.255212678575524099e-01 -1.814921876485482528e+02 -1.208352751742563314e+01
2.574708152407979469e+02 4.881094187689693165e+00 5.757361828331212337e+02 3.463324426045288895e+00 5.088888006066371039e-01 -1.814909524609544462e+02 -1.206431874571280716e+01
3.169631096320044321e+02 4.893422431286096774e+00 5.607872373915198523e+02 3.514296649792786997e+00 2.329945835516240571e-01 -1.814892789082506113e+02 -1.122881853108027173e+01
2.823927762362031331e+02 4.543998131446749689e+00 5.817192530334776848e+02 3.412352513128039444e+00 6.095077594139568511e-01 -1.814891157276909723e+02 -1.194078784188529418e+01
3.137160368767439422e+02 4.397529118916735591e+00 5.526548719596091814e+02 3.662797162615953006e+00 3.470493614925821424e-01 -1.814862493208233332e+02 -1.103937557655897450e+01
3.573085550456659121e+02 4.578276695008794306e+00 5.780652259460356390e+02 2.837836470316053017e+00 3.842639439316128391e-01 -1.814861490167265572e+02 -1.191525138323393129e+01
3.566790848926275999e+02 4.478575084040696375e+00 5.809469682388113370e+02 3.493380164754890771e+00 4.515980178894043462e-01 -1.814855391944653036e+02 -1.199282681181569288e+01
3.033681857112542843e+02 4.766065685401353669e+00 5.730393615170022485e+02 3.520463036453449934e+00 6.078229372746724035e-01 -1.814848575438606986e+02 -1.156675794559507686e+01
3.122480506403776417e+02 4.852173730540429553e+00 5.548820771961829905e+02 3.831152327481269104e+00 3.704957229930450069e-01 -1.814842059274915300e+02 -1.109064639709729150e+01
3.209245929998534734e+02 5.091137152322674275e+00 5.732862325783031565e+02 3.668784828690988764e+00 3.939686782978268353e-01 -1.814836697771815750e+02 -1.155744666646733521e+01
2.799435093769399714e+02 4.784418780088282475e+00 5.562829092569621707e+02 3.555021307407907116e+00 4.820722922493995144e-01 -1.814834264197142772e+02 -1.128791354279347559e+01
2.668553462893912069e+02 4.919071703553354880e+00 5.745765674732220987e+02 3.695710150478653588e+00 4.449851401712528465e-01 -1.814829170713107089e+02 -1.190064360170031499e+01
2.853633311173419997e+02 4.646696031123408233e+00 5.572887860091606171e+02 3.907575272567396230e+00 3.376312264675492836e-01 -1.814828504028197358e+02 -1.126469935708407455e+01
2.940175885900140997e+02 4.920987300645733420e+00 5.867113057427554850e+02 2.796239338428168963e+00 1.948242250830465871e-01 -1.814819685041661614e+02 -1.200975264625309080e+01
2.713314480634821848e+02 4.410142861392849944e+00 5.738753009989831071e+02 3.665663220327701755e+00 2.908714271587819478e-01 -1.814819614111530086e+02 -1.182667289707542935e+01
3.433441210518830076e+02 4.873259185019165329e+00 5.704217979675339620e+02 2.870103242368304830e+00 3.038489427768282791e-01 -1.814814776075851910e+02 -1.157566490555516125e+01
2.985249622319196874e+02 4.272540233968663337e+00 5.692762379349500179e+02 3.813472887317155724e+00 5.000620955075472107e-01 -1.814789629894775658e+02 -1.148339570379140895e+01
3.502640802689323323e+02 4.836088848781596283e+00 5.561765389850828569e+02 3.685988915314228898e+00 3.996371263392200501e-01 -1.814770115219385218e+02 -1.127511542329610350e+01
3.652888589649765549e+02 4.803684551987672080e+00 5.669571807298918884e+02 3.200288403226926981e+00 4.617198432785420970e-01 -1.814766804219243284e+02 -1.170537538192158067e+01
2.880496909377384895e+02 4.447780135447542804e+00 5.665785577526327188e+02 3.878332897246684841e+00 2.986137540183451122e-01 -1.814742631226682761e+02 -1.147375459847363999e+01
2.995214600116127031e+02 4.977786985679027332e+00 5.848003213541900323e+02 3.781364958688888223e+00 3.454949253950773125e-01 -1.814684703123370468e+02 -1.192354581602672781e+01
3.332257759420543834e+02 4.764705472031141475e+00 6.017564761466805976e+02 2.784302507140305583e+00 3.083776559649520355e-01 -1.814679368254521989e+02 -1.248711343769700122e+01
3.250235110303383408e+02 4.369478180511475962e+00 5.599513467784306613e+02 3.322479649898740117e+00 4.743385600094370269e-01 -1.814674664800547532e+02 -1.121972757491342598e+01
3.278245666574843540e+02 5.201946924298281871e+00 5.804222849657893448e+02 3.013020858681010328e+00 2.816771430632141748e-01 -1.814672781875923988e+02 -1.177710144158467997e+01
2.998258055742046508e+02 4.781097566771540741e+00 5.522316059749697388e+02 3.821768071176438575e+00 3.942183660975416837e-01 -1.814668634436554839e+02 -1.106222232603920475e+01
3.603165261604524403e+02 5.210345230396391969e+00 5.893567480687854641e+02 2.786012430707633936e+00 2.723109026278504596e-01 -1.814649131800780992e+02 -1.229208054736531608e+01
2.651702003858059129e+02 4.909910530487912261e+00 5.807415819024060966e+02 2.985849948502645290e+00 3.422861857569046706e-01 -1.814625643053961710e+02 -1.209999422514615830e+01
3.206001827781139468e+02 5.077217050937560039e+00 5.857411569500050064e+02 3.622338015886557905e+00 2.744167588333171759e-01 -1.814614910330555233e+02 -1.192166557537492011e+01
3.310421326088043656e+02 4.876172024540351480e+00 5.761894003892274441e+02 2.814456473781970391e+00 1.837655096519022757e-01 -1.814604234077937974e+02 -1.166606753864315493e+01
2.677569913467658580e+02 4.567324226998944248e+00 5.792525292897233840e+02 3.887046191860251465e+00 4.463145019923815404e-01 -1.814592694412110347e+02 -1.202299258124508974e+01
3.231183901979318875e+02 4.624116747740912636e+00 5.581574537978049193e+02 3.770775687759588823e+00 5.361746804645509679e-01 -1.814588306861765545e+02 -1.117260666369973876e+01
3.587772533557617862e+02 4.472372738108541412e+00 5.732428678175418781e+02 3.481977008577894939e+00 4.023395333958801334e-01 -1.814579837141149596e+02 -1.179516521449281186e+01
2.705799062876568541e+02 4.794365086758206829e+00 5.658159811998461919e+02 3.825036908028661919e+00 4.503513564456916862e-01 -1.814570506893084030e+02 -1.161982060908334446e+01
3.116333364507162855e+02 4.467963661582635027e+00 5.599791545071414021e+02 4.029383061119014009e+00 4.519071204324085489e-01 -1.814560487466245604e+02 -1.121109791044312765e+01
2.733145768759617340e+02 4.742327885445518199e+00 5.551193223895448909e+02 3.607034288069256522e+00 3.669117643564434594e-01 -1.814558175136112368e+02 -1.132861554018846917e+01
2.979587512900165507e+02 4.338394893114800865e+00 5.709381022697972412e+02 3.139700803780944849e+00 2.756488806222252563e-01 -1.814542584506463072e+02 -1.153054619455405572e+01
3.035264020581792010e+02 4.541260451913338159e+00 5.637457276158335162e+02 3.989988845309670129e+00 5.238434821059418933e-01 -1.814528535838523453e+02 -1.132113257765198355e+01
2.730767474232061431e+02 4.642087004162684494e+00 5.880129803946575748e+02 3.577178746817397226e+00 5.436017594427159372e-01 -1.814522943103532668e+02 -1.222607105520605231e+01
3.680478384300679977e+02 4.962745449840351597e+00 6.028763374017515844e+02 2.390090930677009062e+00 2.444396866246406064e-01 -1.814519427340771927e+02 -1.284437702465335107e+01
3.560610980034720683e+02 5.158200102606724791e+00 5.815286352053026349e+02 3.415594852756323352e+00 2.442874707227684627e-01 -1.814512502955604134e+02 -1.200355344728716389e+01
3.633707511776480032e+02 4.555337576092616914e+00 5.800831978088150436e+02 2.968151173846759860e+00 4.175853236020313219e-01 -1.814494222054130432e+02 -1.204478083807279454e+01
2.965789171028887949e+02 5.066383011954986415e+00 5.889235951076124138e+02 2.823891784954567274e+00 2.215314843174893689e-01 -1.814486215267304487e+02 -1.206570185084247449e+01
2.986011622114985471e+02 4.251837840721118589e+00 5.586297926264116995e+02 3.669557508407815583e+00 4.306092260244417380e-01 -1.814474093002182826e+02 -1.121458978307133769e+01
3.292772885380946377e+02 4.376228984059505223e+00 5.702157725622214457e+02 3.807985315963804407e+00 3.467477114264614912e-01 -1.814453784164446688e+02 -1.149433777512308197e+01
3.017372992148731896e+02 4.372989164844120147e+00 5.706873866955922949e+02 3.462654967521267224e+00 2.239010740346962791e-01 -1.814437837882071847e+02 -1.150817559977158666e+01
2.992570076340294918e+02 4.453653801133400592e+00 5.856355861658718140e+02 3.949095248304808070e+00 3.409966738383373719e-01 -1.814432219167760536e+02 -1.195036730388624235e+01
3.595357536842437867e+02 4.649588996667840313e+00 5.744791243014548172e+02 2.860425424015171636e+00 3.068615972668901071e-01 -1.814422130775706989e+02 -1.183814520705473683e+01
3.343067027161436044e+02 4.461244239630539177e+00 5.960693179049569608e+02 3.389869447917725154e+00 3.412735678398450823e-01 -1.814415230318523413e+02 -1.229691937112819033e+01
3.594978263123206261e+02 4.612351557511299660e+00 5.636655165517021260e+02 3.665017937837478090e+00 3.834944700420673813e-01 -1.814387564062106151e+02 -1.155058237596807125e+01
3.080298356001574689e+02 4.700325878370986921e+00 5.578825916695208207e+02 3.924188184261691692e+00 4.960811091521366567e-01 -1.814379317383549335e+02 -1.116646568539567852e+01
3.415375882458951651e+02 4.585021809488019962e+00 5.872368096894621203e+02 2.669168699843677217e+00 4.126434173770098246e-01 -1.814342169385615477e+02 -1.205234118572991342e+01
3.049270461170714839e+02 5.117893312724959287e+00 5.923489029148104237e+02 3.170967676590050299e+00 2.777949276981090954e-01 -1.814341462441138901e+02 -1.214343655578154824e+01
3.052426528460879354e+02 4.529445489920867374e+00 5.554580331766429708e+02 3.878987436364823349e+00 5.290464660611755576e-01 -1.814314048620387894e+02 -1.111650410431527369e+01
3.339272193576669565e+02 4.682662221131306701e+00 5.813151660025130241e+02 2.831719989623770584e+00 1.662811301611048231e-01 -1.814288463477535629e+02 -1.182778254557112163e+01
3.539944157216780809e+02 5.090148545647686262e+00 5.851695447453362249e+02 2.962456133023076532e+00 4.388768139385921807e-01 -1.814260909459307811e+02 -1.209256459598237043e+01
3.184581061296138387e+02 4.715027011785813293e+00 5.581520429452152712e+02 3.822238566599801324e+00 5.143033114429014230e-01 -1.814234075796633476e+02 -1.116624916751815633e+01
3.095004459268290020e+02 4.581207907338593621e+00 5.598060019601405202e+02 3.157735696214160726e+00 4.366747229368189154e-01 -1.814201125875160301e+02 -1.120975393070296278e+01
3.691406782222658762e+02 4.775270736194065613e+00 6.003145141232529340e+02 3.382181559120311043e+00 3.337111601392051541e-01 -1.814190610983653187e+02 -1.276970492192518236e+01
2.930586170751759028e+02 4.692637621517769198e+00 5.842353590648225463e+02 3.728349073980572470e+00 2.398043381699359877e-01 -1.814175118663369517e+02 -1.193895011785162552e+01
3.213171525579245440e+02 4.759117081027651075e+00 5.634469799978463698e+02 3.272292133282657556e+00 5.519177142943370029e-01 -1.814159516074959981e+02 -1.129856050871879170e+01
3.038371082033943367e+02 4.590627935753111011e+00 5.995019853010704765e+02 3.526899663728879641e+00 4.612137926296621115e-01 -1.814155874026428137e+02 -1.238671013125953024e+01
3.329311095621038135e+02 4.936671066084588055e+00 5.754712258584032725e+02 3.894023254265739364e+00 3.606265456357652943e-01 -1.814145992081552095e+02 -1.165377720904779579e+01
2.898060237436165494e+02 4.764764162117413271e+00 5.931249519373972134e+02 2.903750653130212189e+00 4.042360086191550961e-01 -1.814137519676661725e+02 -1.224105506028661949e+01
3.078685671586721355e+02 4.952050045483264995e+00 5.911214612118911873e+02 3.211892525512272112e+00 1.808135502912775472e-01 -1.814114118661285033e+02 -1.209646920684524751e+01
3.390483274059442920e+02 4.711720567264483961e+00 5.629091365737306205e+02 3.456987620037666797e+00 5.532889299034994268e-01 -1.814070388595224301e+02 -1.135228141951290226e+01
2.657268661113520807e+02 4.427680623313085206e+00 5.707824634020898884e+02 3.800707940874938018e+00 4.229176642185005219e-01 -1.814061820024494409e+02 -1.181087062450940550e+01
3.211838167133483921e+02 4.651787826888946320e+00 5.942174668258305701e+02 3.260236852763643167e+00 1.907839531173464165e-01 -1.814054052457912292e+02 -1.219377964777799761e+01
2.737449967782426370e+02 4.377982671227431233e+00 5.629801046820454076e+02 3.802732832536599883e+00 3.830876591099403594e-01 -1.814038352884476524e+02 -1.151204390208458861e+01
3.308008171458097877e+02 5.092968761605099814e+00 5.988461322356034771e+02 2.807066341346548199e+00 2.380367738966057134e-01 -1.814030328150631419e+02 -1.237577057444522666e+01
3.283907290348508923e+02 4.729104734024005552e+00 5.597318350678846173e+02 3.611867282963137082e+00 2.355041660744040533e-01 -1.814004593006729067e+02 -1.122413015437442496e+01
3.535935809400723429e+02 5.076144739445978438e+00 5.975135679632501251e+02 2.936237228855918868e+00 3.494461534446361983e-01 -1.813986529214100756e+02 -1.248808439667245906e+01
3.496562801095693089e+02 4.436898327653070240e+00 5.672060462753692036e+02 3.435533452425733714e+00 3.390302882171382093e-01 -1.813984326010480004e+02 -1.154129026806826808e+01
2.930553319110204029e+02 4.855161703685626939e+00 5.660668337695713035e+02 3.865533802405574981e+00 3.286336177520420843e-01 -1.813971033458854549e+02 -1.142772494636593450e+01
2.573229409084946724e+02 4.466446134562122694e+00 5.810074491948128070e+02 3.398675768643725448e+00 3.411662877553966466e-01 -1.813958445399604784e+02 -1.221932669920734327e+01
3.043903693890575255e+02 4.867986212857474904e+00 5.776820595383193222e+02 3.093075098490916552e+00 1.764352872395290595e-01 -1.813952697949917194e+02 -1.169450832039558286e+01
3.401030662564618297e+02 4.903401494964671592e+00 5.769650058621385824e+02 3.124958130881088980e+00 5.364542118348758493e-01 -1.813947413206661281e+02 -1.173525424587069210e+01
3.007591201657064062e+02 4.505137970647013823e+00 5.778962542420219961e+02 2.906966137110900572e+00 2.826722446968631397e-01 -1.813946676212974012e+02 -1.171309034820938066e+01
2.610922740769739221e+02 4.701837678553092204e+00 5.905065363602832349e+02 3.456168170419213315e+00 3.573501548092306579e-01 -1.813946027214759056e+02 -1.245737380188980481e+01
3.397776523322270350e+02 4.679540768674174345e+00 5.842171842507688098e+02 3.069544260190865348e+00 5.526245413465163958e-01 -1.813930062881394178e+02 -1.194755834110465287e+01
3.193409984653657148e+02 4.875937124551350088e+00 5.791296182403866624e+02 3.646715953746362704e+00 5.468414458460900684e-01 -1.813895696667957793e+02 -1.172163970613551953e+01
2.881521801776816574e+02 4.713538854333074291e+00 5.785291887447087902e+02 3.562305114669516826e+00 5.989109225340965015e-01 -1.813879400026585529e+02 -1.180119571447588811e+01
3.278916258379968554e+02 4.950081738998033387e+00 5.640894211481549974e+02 3.327600647751244978e+00 2.208035043192177749e-01 -1.813848316862695640e+02 -1.133006542310360842e+01
2.884455570674691671e+02 4.806306287252721354e+00 5.767627158646467933e+02 2.844079422143134472e+00 2.970672100840763830e-01 -1.813825753055038774e+02 -1.174824321429658980e+01
3.272449551256419227e+02 4.922688974075619228e+00 5.587133605580273752e+02 3.313388385887662491e+00 4.008011691928383136e-01 -1.813820677732645947e+02 -1.119607161674738904e+01
3.042035419795954567e+02 4.606792859094237080e+00 5.908973096076343836e+02 3.515471277500916258e+00 5.711504861852800818e-01 -1.813815028845531572e+02 -1.209844598693150175e+01
2.728309304028230713e+02 4.600805456772084412e+00 5.728915189617301849e+02 3.325663402052251527e+00 5.976627596181696145e-01 -1.813810899723482635e+02 -1.178238712317935644e+01
3.618546720745220568e+02 4.651123726977797190e+00 5.610368016639979487e+02 3.489666492899350825e+00 3.918001398590755247e-01 -1.813796442380206315e+02 -1.151308009119114573e+01
2.823189789922025739e+02 4.540185963839674876e+00 5.548526542979996066e+02 3.644345076544308171e+00 5.229184814558520689e-01 -1.813785287472235837e+02 -1.123356677884958721e+01
3.881942841138577478e+02 4.671365279649527302e+00 5.837069533511254349e+02 3.069230251449506230e+00 3.062562064405031093e-01 -1.813782343010589670e+02 -1.254259547869921754e+01
2.687201705746545599e+02 4.380928646857022990e+00 5.812105895536875551e+02 3.457342638469631080e+00 5.221969203631158241e-01 -1.813755615588224543e+02 -1.206876440651049620e+01
2.960674234355352610e+02 4.912956567660030416e+00 5.598366567894656782e+02 3.430160013736251123e+00 4.734173800550451339e-01 -1.813743568640484796e+02 -1.125565871543929930e+01
3.195995867994213882e+02 4.377963957851251031e+00 5.564695919140906426e+02 3.635403181189680311e+00 3.315009490662990110e-01 -1.813726062209535428e+02 -1.112774189573209682e+01
3.550988396027129284e+02 5.080159092871761040e+00 5.848160525134725276e+02 3.631900707147635021e+00 3.211415870505077153e-01 -1.813721965449319100e+02 -1.209291647167686179e+01
3.379256967924060291e+02 4.789114244340081150e+00 5.815668133171366208e+02 2.905015532041022475e+00 1.428087467950134026e-01 -1.813707385791474280e+02 -1.185641886400421896e+01
3.138519130637067747e+02 5.087378533305409789e+00 5.806454474584875243e+02 3.521481385091752792e+00 2.457503398403372008e-01 -1.813699293318480841e+02 -1.176483545217510063e+01
3.995067875611752015e+02 5.029163181906692870e+00 5.877787040388931246e+02 3.297748709570589742e+00 2.583242882181192579e-01 -1.813666189470810650e+02 -1.289925736070103568e+01
3.449805883046124677e+02 5.070006894369269546e+00 5.783439885576794950e+02 3.680043186793723997e+00 2.797868035133500575e-01 -1.813658121648554413e+02 -1.180916969247915915e+01
3.185760250027732923e+02 4.593573492159913840e+00 5.675082975305833770e+02 3.515203090532093455e+00 6.119270708862954988e-01 -1.813632914892406518e+02 -1.139952678032394573e+01
2.825608276504438550e+02 4.520908307525584924e+00 5.912260855854896135e+02 3.637384815509013158e+00 5.302803957961081949e-01 -1.813615723814396006e+02 -1.223493576241424563e+01
2.705728514742521043e+02 4.665698308146415840e+00 5.649237545577491346e+02 3.324316442276680661e+00 5.537747139710660349e-01 -1.813611130137899465e+02 -1.159707489528323521e+01
3.146470700682690449e+02 4.685406654216057731e+00 5.502706664082397765e+02 3.764383224999295230e+00 3.586062467284277799e-01 -1.813577302432776719e+02 -1.098666547358255308e+01
3.274117372260760703e+02 4.877704683830105914e+00 5.679084286219592741e+02 3.835391718191165644e+00 2.697101627997180451e-01 -1.813501918403612763e+02 -1.142690543536888548e+01
3.222856018015540371e+02 4.459319217133936419e+00 5.583613887887848932e+02 3.770990960939315517e+00 3.105118546028924342e-01 -1.813457974620484663e+02 -1.117591703983266527e+01
3.538510330811769791e+02 4.630561818335786839e+00 5.589682386891093984e+02 3.576435338210878889e+00 4.189283218464212033e-01 -1.813453580459017189e+02 -1.137493057927418150e+01
2.917415417177743961e+02 4.786481145604975396e+00 5.897166302562862938e+02 3.552021805935648313e+00 5.367849519306351347e-01 -1.813432495044849020e+02 -1.211810136799121373e+01
3.334010308288950455e+02 5.009899961260253498e+00 5.613263080509043448e+02 3.654050149212344945e+00 3.187143427940074547e-01 -1.813430525235701509e+02 -1.128282637901069307e+01
4.027632894433950810e+02 4.973621504024700712e+00 5.867095412889233330e+02 2.592807650037677547e+00 1.545059425587036739e-01 -1.813421209630696183e+02 -1.293843769598600346e+01
3.170706969130578727e+02 5.091718332329273622e+00 5.659784258055206010e+02 3.551730537407453259e+00 3.534946524735341211e-01 -1.813390954324366362e+02 -1.135898739243360112e+01
3.793258448368979430e+02 4.924347245320593203e+00 5.707347003239588048e+02 3.484726695636896299e+00 2.132248938065128552e-01 -1.813387841448540598e+02 -1.201295636253495580e+01
3.300214395165257883e+02 4.668568629019660854e+00 5.941478558749802232e+02 2.680092069057790294e+00 3.937424047557833151e-01 -1.813356879331167875e+02 -1.221439243904034910e+01
3.182186229532401853e+02 4.913577156224767428e+00 5.998318300678134847e+02 2.800368637057805365e+00 3.165590331329815599e-01 -1.813356369280595288e+02 -1.238069087321667539e+01
3.675799180725152837e+02 4.597575928084514985e+00 5.866782717375399443e+02 2.740636778631352577e+00 3.514765307842223074e-01 -1.813349965856963024e+02 -1.229924154466354480e+01
2.816248225411089834e+02 4.622538769169597828e+00 5.673083788053334047e+02 3.593419020931782892e+00 5.923367314302533382e-01 -1.813331989275931448e+02 -1.154442266622426416e+01
3.124444883774103232e+02 5.138222451903265764e+00 5.901620217915863122e+02 2.946564142636562078e+00 2.293389651492938885e-01 -1.813310743417798108e+02 -1.205901213027528662e+01
3.580802939836690371e+02 4.548927013181451429e+00 5.822985119470396285e+02 3.361601486188363630e+00 2.364390905996858194e-01 -1.813299939905162432e+02 -1.204839504431985731e+01
3.371985810346662902e+02 5.046752826557710847e+00 5.735243693516833901e+02 3.408812161110592598e+00 1.953595096765053385e-01 -1.813299335288636769e+02 -1.162093131381680955e+01
2.952949521418938730e+02 4.616506608654113109e+00 5.997961341969307796e+02 3.592517009812794981e+00 3.469031083578297814e-01 -1.813286776480727838e+02 -1.243276248900250280e+01
3.110659351495462488e+02 5.113954794768731382e+00 5.777475879017777061e+02 3.441498458765576807e+00 4.429794187120137949e-01 -1.813275106295071737e+02 -1.168256531041308044e+01
3.315126501933651753e+02 4.878035109048258988e+00 5.774667084610230177e+02 2.925358311479923312e+00 4.957102972876706870e-01 -1.813273738684347052e+02 -1.170448575228307142e+01
2.995416712666572607e+02 4.359327044441848820e+00 5.558413490618418109e+02 3.807186614521787860e+00 3.545484340371938270e-01 -1.813272716861729350e+02 -1.114509019974815907e+01
3.366580982715608457e+02 4.657720612126852622e+00 5.651534447202321871e+02 3.832250077122478782e+00 5.001904569508306420e-01 -1.813270039714114716e+02 -1.139508042157658352e+01
2.601072692939304147e+02 4.652739588255577097e+00 5.587704991717405392e+02 3.563119340688753578e+00 4.168689179070313444e-01 -1.813266095952126591e+02 -1.158275447248648149e+01
3.329875031908455867e+02 4.948941826288946189e+00 5.895765716473940756e+02 2.325784555723898528e+00 1.419879667549463209e-01 -1.813248597017975214e+02 -1.207808394996769508e+01
2.913829631786990717e+02 4.948554509477516739e+00 5.831442641211654063e+02 2.765167946333413784e+00 3.872365488118489907e-01 -1.813237944372016557e+02 -1.191606971230127954e+01
3.416509591304091487e+02 5.162456282280488473e+00 5.771060373804569963e+02 3.245424541767997884e+00 2.363729553235512648e-01 -1.813231528543185789e+02 -1.174947656524601491e+01
3.636712401508932544e+02 5.097195765501870035e+00 5.724933237381287654e+02 3.454164501154878053e+00 3.941648604885809593e-01 -1.813218432445450503e+02 -1.183270954677081477e+01
3.387517937809262776e+02 4.574198447652169541e+00 5.662914419892281330e+02 3.132064550799375624e+00 4.914481477575168289e-01 -1.813212346253744727e+02 -1.143634453379901217e+01
3.216780817008378222e+02 4.700736007088398338e+00 5.549448216267979888e+02 3.412270404525929113e+00 3.054630074576632492e-01 -1.813211556478891850e+02 -1.109527115068793712e+01
3.739570341818297265e+02 4.696716423107452520e+00 5.802567285336635905e+02 3.573824049569986006e+00 2.671655992377793276e-01 -1.813192733970023482e+02 -1.219631616008526542e+01
3.714440049787144744e+02 4.758529916759736800e+00 5.782876091400189580e+02 3.652230653589354503e+00 4.300294873474089785e-01 -1.813188232063455985e+02 -1.210138252387750413e+01
3.344657509426157276e+02 4.955976218956483770e+00 6.025606363454248822e+02 3.125275216488818231e+00 2.853365125637461475e-01 -1.813181379289138420e+02 -1.252129298717824923e+01
3.488340186471199900e+02 4.605795889892748463e+00 5.716348954105156963e+02 2.951466413444162828e+00 3.583758702697965592e-01 -1.813157087110034524e+02 -1.165208396533069291e+01
2.993414803746302368e+02 4.427234781128737140e+00 5.531380996187019718e+02 3.544091021040240097e+00 4.948552489815001287e-01 -1.813152993701106368e+02 -1.108444797623222122e+01
2.864936224351410488e+02 4.771484461545769662e+00 5.559649644222421330e+02 3.410786424531609740e+00 4.380340742552042421e-01 -1.813134309892525664e+02 -1.122507592563972167e+01
3.239245764490723332e+02 4.991665034744414697e+00 5.958398499477029873e+02 2.465991802381503728e+00 1.547184482122231086e-01 -1.813121111127522624e+02 -1.225277516266001498e+01
3.378385329486979458e+02 5.041614695313842098e+00 5.821708851110658998e+02 3.721108139241653845e+00 3.687989795859121789e-01 -1.813115824531758733e+02 -1.187397056960357844e+01
3.263283379300008278e+02 4.457218803905528048e+00 5.688610981480240980e+02 3.895839848597958177e+00 4.818225926224969369e-01 -1.813106335759271417e+02 -1.144886249619095153e+01
2.991136098302455935e+02 4.549854614703749078e+00 5.497299320648534149e+02 3.593700321188271207e+00 3.888265823242453290e-01 -1.813095379379688268e+02 -1.101061916124276507e+01
2.720083129026143069e+02 4.970980419747164980e+00 5.807254744630259893e+02 3.337950686694351798e+00 4.865269278835087086e-01 -1.813083271761397270e+02 -1.201550044485596658e+01
2.888860869079925919e+02 4.826483079861695558e+00 5.899504609401905100e+02 3.137521100902580518e+00 2.086469637456574988e-01 -1.813034674757667517e+02 -1.214447102268143830e+01
3.119657287807734747e+02 4.887212594026946633e+00 5.773323902011607061e+02 3.752559223734723837e+00 2.412396817666214444e-01 -1.813034160924363221e+02 -1.166964843090928028e+01
3.353955962673042563e+02 4.776480390174747015e+00 5.999780317837819439e+02 2.598498365678421074e+00 3.205386743649574210e-01 -1.813025655422326849e+02 -1.243569158733054891e+01
2.764988668757326309e+02 4.465841212584324538e+00 5.742131982699032733e+02 3.942124453748119262e+00 4.010698587244744262e-01 -1.813015307138851995e+02 -1.177977610782255802e+01
3.031880876097191049e+02 4.375160412020883349e+00 5.573575534768517628e+02 3.493665682343127799e+00 2.981751284437123561e-01 -1.812992896068414268e+02 -1.116680311192880026e+01
3.640911491545078889e+02 4.887628992955888485e+00 5.773357381459663884e+02 3.299396675916528299e+00 1.539958768620954821e-01 -1.812967459005350008e+02 -1.197395525176668585e+01
3.500903217658592439e+02 5.154507162828387834e+00 5.784096865906485618e+02 3.006516243551595746e+00 2.246566620773204903e-01 -1.812953415320357635e+02 -1.185357305140631645e+01
3.231869108419979284e+02 4.666337473188905349e+00 5.590357121390615021e+02 3.557048729624970207e+00 2.428755586061351057e-01 -1.812950760525020542e+02 -1.119365934251551309e+01
2.981291402870660363e+02 4.503795125828864876e+00 5.512478091663937221e+02 3.634241023204662913e+00 3.391183144594132615e-01 -1.812925332024314571e+02 -1.104794040645033348e+01
2.997172448336095840e+02 5.141691911564912232e+00 5.825752457863433165e+02 2.997395081328213085e+00 2.892402288547280542e-01 -1.812924340358682400e+02 -1.185515700166534003e+01
3.079427581035851631e+02 4.614325785173838845e+00 5.907516576159254100e+02 3.112766608209957653e+00 5.146840365462325151e-01 -1.812911784952456173e+02 -1.208438950309135862e+01
3.183760534000183497e+02 4.796152066021330818e+00 5.545344045442691367e+02 3.579371688828878906e+00 2.957630713922664856e-01 -1.812911702522065411e+02 -1.108215102691445964e+01
3.010018383161986435e+02 4.441847582190208144e+00 5.550664373732328158e+02 3.811370036047715182e+00 3.265779097681504317e-01 -1.812849003191733175e+02 -1.112140177767183857e+01
3.359442890987402848e+02 4.633375911011223813e+00 5.873608243476832058e+02 3.828389557478423910e+00 4.787987563648437583e-01 -1.812848822953173737e+02 -1.202254070304172728e+01
3.514420650324242956e+02 4.764373099096277819e+00 5.597108622646322829e+02 3.770414329903601036e+00 3.896368070876987111e-01 -1.812821514549044650e+02 -1.136951317792618354e+01
3.382226378904579747e+02 4.700176909810737769e+00 5.749152886568479062e+02 2.795055320140177102e+00 3.863799524402026231e-01 -1.812763712810208858e+02 -1.166562394721083962e+01
3.556657573302908872e+02 4.775915420990318516e+00 5.961377907260223310e+02 3.615104916625968556e+00 2.490795205716397065e-01 -1.812751927628736723e+02 -1.246266051265756758e+01
2.998443384538605301e+02 4.941943357684571936e+00 5.941195193246068129e+02 3.626034308305040366e+00 3.748373388951089513e-01 -1.812747267250600203e+02 -1.221923379779693164e+01
2.990863802977346495e+02 4.883083354926336384e+00 5.823567278806726790e+02 3.679469655259849148e+00 2.420872338001548996e-01 -1.812684477251961255e+02 -1.185126891632166846e+01
2.992746193665931287e+02 5.085369465735285921e+00 5.856646590431535060e+02 2.975012340362864105e+00 4.018423078667883175e-01 -1.812671529362234537e+02 -1.195118966369192748e+01
3.018578063267254379e+02 4.935557328103797659e+00 5.951026349945610718e+02 2.708306266393643913e+00 3.131410019868698380e-01 -1.812668062375395266e+02 -1.224410533255624500e+01
2.607289087295246759e+02 4.626524643974302187e+00 5.872997771831222735e+02 3.282803425854854851e+00 4.076159447883513365e-01 -1.812667810827435630e+02 -1.236082204253439443e+01
3.387209818271857102e+02 4.790994540999454543e+00 5.899093324603894644e+02 3.523701300655864177e+00 1.848104334076471900e-01 -1.812654532217222823e+02 -1.211892269896759622e+01
3.083967690061888334e+02 4.360151401817019767e+00 5.857898920547659145e+02 3.763580740213606557e+00 3.085488177164747436e-01 -1.812630114249188580e+02 -1.192689254801296173e+01
2.844484071610629599e+02 4.888094451127662943e+00 5.641732386876864211e+02 3.772617275304025242e+00 3.597480813384840159e-01 -1.812626865428280780e+02 -1.143985697804123447e+01
3.010088489965792746e+02 4.836133965974697801e+00 5.673650283221476229e+02 3.270749048650724244e+00 5.564099642686972658e-01 -1.812617617107490844e+02 -1.142271596233052833e+01
2.795584012751586442e+02 4.344236409637630025e+00 5.609671410211984721e+02 3.561886200810652436e+00 3.299576847835768434e-01 -1.812609020960474311e+02 -1.140312956790716470e+01
3.138430609416353718e+02 4.670237916821998958e+00 5.577416495516115447e+02 3.848115559553874299e+00 3.004356022784556712e-01 -1.812606896489060944e+02 -1.115596093742975015e+01
2.695783960027263220e+02 4.930263118663736677e+00 5.749554623254799708e+02 3.458603218502604104e+00 5.075336902518643445e-01 -1.812592968375016085e+02 -1.187754561884700166e+01
2.892649515164135323e+02 4.421402112516833682e+00 5.522194836237779327e+02 3.663777568397549533e+00 4.640192214747219657e-01 -1.812586510907048591e+02 -1.112016918079774719e+01
3.033555945173620216e+02 4.881717337592433203e+00 5.808483555286687761e+02 3.889230112336198086e+00 3.795330725898943269e-01 -1.812581672101069898e+02 -1.179018957528802858e+01
3.054266692295429948e+02 5.034623514517447163e+00 5.821567802751277441e+02 3.329217919115615487e+00 4.935243334557793959e-01 -1.812565950892092985e+02 -1.182308159112921686e+01
3.211922555964687263e+02 4.804414023461088590e+00 5.537241866281926832e+02 3.529653254968491360e+00 3.267832118991199075e-01 -1.812564308515470373e+02 -1.106682379752909640e+01
3.082524620705414691e+02 4.737165062192247866e+00 5.868029916276880158e+02 3.008218924578053954e+00 1.683174876125868857e-01 -1.812538899098709351e+02 -1.195862359144444831e+01
3.303981417836420746e+02 5.007456533499258455e+00 5.766384018146660537e+02 3.401474969236660151e+00 1.841584430868819511e-01 -1.812530918004124771e+02 -1.167631989561786909e+01
3.072683598503620033e+02 4.474777552152608529e+00 5.572109772439559947e+02 3.954473000016156981e+00 3.671939073818021870e-01 -1.812526499381411611e+02 -1.115224621346788147e+01
3.286335220672866626e+02 4.709393369928893236e+00 5.792311154549258845e+02 3.985473963621294136e+00 3.682328249974669565e-01 -1.812522585105811856e+02 -1.174478179908417630e+01
3.660322146870086044e+02 4.742154132672893319e+00 5.820371363305604291e+02 3.483908972465534326e+00 1.952684395731698053e-01 -1.812521790441160476e+02 -1.213683603564583890e+01
2.934964850782051826e+02 4.323989063107534392e+00 5.616977956286705194e+02 3.790126691150726757e+00 3.429497600728829143e-01 -1.812501394723894634e+02 -1.131505587620077868e+01
3.269627216494958475e+02 4.866115981385061851e+00 5.707835422833575194e+02 3.826988631549974595e+00 4.746760563042623504e-01 -1.812456134103262286e+02 -1.150210229977015075e+01
3.880626374107702077e+02 4.855735164843656193e+00 5.722815329914300264e+02 3.270468675991044627e+00 2.297597097273453293e-01 -1.812438381701072956e+02 -1.221012772530642287e+01
3.445158930354310201e+02 5.047840089758314441e+00 5.714713902035325646e+02 2.981253308494226317e+00 2.947884606022551646e-01 -1.812431275026347066e+02 -1.161269108109161863e+01
3.874245447993909579e+02 4.764496000754332883e+00 5.798465629819722835e+02 3.305827563835968430e+00 2.279343584650626864e-01 -1.812419983584669865e+02 -1.241279954323954371e+01
3.660968669014460488e+02 5.062154453611914739e+00 5.829061204559993712e+02 2.549097651300172629e+00 2.010238713284628054e-01 -1.812416133278143775e+02 -1.216379903156726350e+01
3.292803459518119098e+02 4.640571989321320423e+00 5.625064316886204097e+02 3.910393417939012739e+00 4.702171333803027986e-01 -1.812406302416509902e+02 -1.129510110761400554e+01
3.680285662287707282e+02 5.164833564846334824e+00 5.922956960134168867e+02 2.727322199742792552e+00 2.866536024404960914e-01 -1.812378841165840413e+02 -1.248443270687863205e+01
3.651757920431354592e+02 4.813923484712051781e+00 5.947225838989356816e+02 2.857536819261505379e+00 1.298454407706351177e-01 -1.812370034417185423e+02 -1.252642733092284644e+01
3.219907525836595710e+02 4.915306331367355064e+00 5.622901813292238558e+02 3.820075087256800561e+00 3.908780017295004350e-01 -1.812358295850262095e+02 -1.127077009920973438e+01
3.234567189677172792e+02 4.304500292841144216e+00 5.817510901343171099e+02 3.198632316708191148e+00 3.304864945786640806e-01 -1.812339814904670732e+02 -1.180518134438108646e+01
3.406891147466359939e+02 4.919246492879789656e+00 5.939066392287065810e+02 2.402863423577505486e+00 3.749513998858379771e-01 -1.812332599341335708e+02 -1.226123202372688681e+01
2.784743698136918510e+02 4.281675055844402777e+00 5.632917205677240418e+02 3.469923021558799725e+00 3.978642247156967127e-01 -1.812326868795180133e+02 -1.147100994379528771e+01
3.049292098954626908e+02 5.037744542995957531e+00 5.910576966963809582e+02 3.065982500256255960e+00 2.059774926096663850e-01 -1.812300645053964843e+02 -1.210151931735886066e+01
3.121378050121815022e+02 4.487466727499604957e+00 5.600347861704461820e+02 3.181751109120983578e+00 4.328812753241567668e-01 -1.812286855246469770e+02 -1.121194563360490903e+01
2.913760796601667948e+02 4.691411659157430414e+00 5.530143607328748203e+02 3.572978823090455780e+00 3.413720029814469314e-01 -1.812275062679139239e+02 -1.112389633457308769e+01
3.824312277154299977e+02 4.701991544413732349e+00 5.910574327464548787e+02 2.509920438593792547e+00 2.069566144375672989e-01 -1.812269286382172311e+02 -1.266814122304825929e+01
3.486544674721682213e+02 5.041130523243587902e+00 5.723328512571446254e+02 3.607263078216996099e+00 4.242615964453264055e-01 -1.812261721004093999e+02 -1.166959679637046499e+01
3.500436030638853708e+02 4.845849333484061994e+00 5.764605426534628805e+02 3.250511675267909517e+00 5.452538241584603540e-01 -1.812257614608189158e+02 -1.179714472059051644e+01
3.242056760224339200e+02 5.143493530426216154e+00 5.841708430140361088e+02 3.104006296307020296e+00 2.152878761400417174e-01 -1.812232922666581771e+02 -1.187979885020031467e+01
3.307256310917348969e+02 4.353150774674504397e+00 5.665331378433953660e+02 3.528429643052696019e+00 3.040342944217750420e-01 -1.812229445374202612e+02 -1.140264372157602857e+01
3.090896532669511885e+02 4.894539908829990793e+00 5.563724020782605066e+02 3.447327506143792686e+00 3.798473903195561663e-01 -1.812195675242783182e+02 -1.112910847710097784e+01
2.892515619381221086e+02 4.303406261882915196e+00 5.614426450915669875e+02 3.285191587700754923e+00 4.004104707094885418e-01 -1.812195297961145855e+02 -1.133569362658180957e+01
3.469358448023774031e+02 4.834496579431315055e+00 5.634132427430663483e+02 3.130123571826869622e+00 3.488241743520729132e-01 -1.812177675075690502e+02 -1.142113945431961675e+01
2.945950405980432265e+02 5.106389564214810051e+00 5.801739380792445218e+02 3.039382323204339098e+00 2.838554749175291603e-01 -1.812170585008127262e+02 -1.180843161233328686e+01
3.890951193429849582e+02 4.964518715502521218e+00 5.917453094670380551e+02 2.644848140441807161e+00 1.187248143794236710e-01 -1.812157555051765883e+02 -1.281232579302143115e+01
3.920475333496983126e+02 5.038524645026073223e+00 5.764262986471635486e+02 3.165426554931646930e+00 3.380561690496066696e-01 -1.812157139978751843e+02 -1.240325942252492908e+01
3.203806636690274559e+02 4.596812652723222037e+00 5.801415758626558272e+02 2.838812522072515776e+00 4.802471043416063345e-01 -1.812133912403398028e+02 -1.175243763665385721e+01
2.842976577249450543e+02 4.922655032958420662e+00 5.862122591939722724e+02 3.718532977600064626e+00 3.805025715597396552e-01 -1.812131284878948918e+02 -1.206148427572625614e+01
3.230026100887432108e+02 4.466586776020029070e+00 5.932879517430540091e+02 3.536863725673125458e+00 5.055935537103228850e-01 -1.812128984006478163e+02 -1.216616197372594144e+01
3.278634701476856321e+02 4.529850836592380858e+00 5.599088935555770377e+02 3.816587229610026277e+00 3.182294270638756362e-01 -1.812128542245868061e+02 -1.122668932397643893e+01
3.089897721496978420e+02 4.349573708111782011e+00 5.824122373680484088e+02 3.771479247653527267e+00 5.201620962319898345e-01 -1.812084425153105940e+02 -1.182287979072605921e+01
3.267077263081888532e+02 4.844432065464380877e+00 5.875231951893384803e+02 2.434376127870242268e+00 3.187152641232848804e-01 -1.812076185831552380e+02 -1.198988175814332635e+01
3.241481057057098383e+02 5.103427712255696136e+00 5.728981224707692945e+02 3.447476862467081293e+00 2.522804144409829252e-01 -1.812054445327275403e+02 -1.155251360517774373e+01
3.265723544560717073e+02 4.425252386450630127e+00 5.739374794866423599e+02 3.248244793564411204e+00 5.776885047769081405e-01 -1.812040434287848996e+02 -1.158742301524710427e+01
3.334473209713360689e+02 4.858102885615668498e+00 5.649400698741113729e+02 3.252347563749538484e+00 2.173011454355036343e-01 -1.812035688366171087e+02 -1.137339401469732891e+01
3.038562867151906630e+02 4.602674463149668327e+00 5.914625415013596239e+02 2.823363819411068842e+00 3.835936080132743564e-01 -1.811995472565315595e+02 -1.211777023114112417e+01
3.166892005587214385e+02 4.293778155444147870e+00 5.698916244541563856e+02 3.172242032984897264e+00 4.911621793702716787e-01 -1.811990644400689519e+02 -1.146161045211409224e+01
2.848749180844074544e+02 4.657442700894212528e+00 5.588396027575232665e+02 3.837162344311563444e+00 5.032515255842298085e-01 -1.811990012501996432e+02 -1.130531590119445440e+01
3.482189808933690642e+02 4.923732033358184879e+00 5.845086165017920621e+02 3.278298444102623055e+00 5.172906391875514709e-01 -1.811975574333146142e+02 -1.201887639175024525e+01
4.042079902333847485e+02 4.873217653761899193e+00 5.917140747591402032e+02 2.364941701169162691e+00 1.483185852462334808e-01 -1.811962827771087632e+02 -1.313073728957873598e+01
2.963023444544364793e+02 4.745443256157049206e+00 5.648313172938364914e+02 3.085394202638840344e+00 4.263885928837466976e-01 -1.811956826037013286e+02 -1.137830150338466950e+01
3.483181464053342324e+02 5.009014742452110092e+00 5.644367813404458047e+02 3.399713054530432821e+00 4.285157265863976939e-01 -1.811950242096738748e+02 -1.145847209654172438e+01
2.911244027387181745e+02 4.660567943847476968e+00 5.608322762360256775e+02 3.613174524527162479e+00 2.562121689296352200e-01 -1.811932489985493646e+02 -1.130829714379802020e+01
2.971131038984537440e+02 5.086473360352607997e+00 5.749964861079968159e+02 3.570244063929183032e+00 3.580961764094753308e-01 -1.811932485463097464e+02 -1.164643360786202209e+01
2.922356046145084747e+02 4.715895139611476772e+00 5.651886740751858724e+02 3.929970929987197437e+00 4.793698290273363805e-01 -1.811907727179236929e+02 -1.141012213876960502e+01
3.576898044949437008e+02 5.078399088034159625e+00 5.678943997194312487e+02 3.431754172491129129e+00 3.759203920765953333e-01 -1.811885400467368186e+02 -1.163898021736416588e+01
2.893285432689441450e+02 5.023760835808249503e+00 5.692994905596825674e+02 3.222382037266304344e+00 4.254269110161048584e-01 -1.811885170443290463e+02 -1.153619337031797087e+01
3.216814919597554763e+02 4.927243657489767337e+00 5.919010996410261214e+02 3.507830992133775361e+00 2.120297593406762493e-01 -1.811879032979522606e+02 -1.211852202101208142e+01
3.681150962794679344e+02 5.094798040697390284e+00 5.848478435193002269e+02 2.924536731123693389e+00 1.590354417057846803e-01 -1.811877989398666671e+02 -1.224995389258856449e+01
3.662880869590497355e+02 4.881193152768542376e+00 5.812628917201268450e+02 2.534928705101881619e+00 2.087635586038953661e-01 -1.811869553849979582e+02 -1.211710824722424107e+01
2.784096062520122246e+02 4.579474427574711015e+00 5.596860827128544997e+02 3.243410310931584828e+00 4.265668814458369873e-01 -1.811868114153068632e+02 -1.138303646043878459e+01
3.497608489819744477e+02 4.831679619107506873e+00 5.618603086973151903e+02 3.304524461212542175e+00 4.523238570804467562e-01 -1.811838163065314973e+02 -1.140660924975116686e+01
3.774345616207822331e+02 4.945510651347338360e+00 5.923466174495224550e+02 3.296295820826480760e+00 1.738196050762362554e-01 -1.811825446967573328e+02 -1.262617905374549210e+01
2.837571874752690633e+02 4.440611800745238646e+00 5.732338526132801917e+02 3.953533820884096439e+00 4.677352349727302849e-01 -1.811809992089197578e+02 -1.168526137076770510e+01
2.732833145489144044e+02 4.663877585689000682e+00 5.664996349548031276e+02 3.891009652126564244e+00 3.817917846071630095e-01 -1.811778335388694927e+02 -1.160659588393437147e+01
3.010643212280824628e+02 4.918573496438249038e+00 5.783475796973121987e+02 3.780098527059538416e+00 2.927215181823690782e-01 -1.811762798762539717e+02 -1.172496485599210203e+01
3.057944943154632256e+02 4.631205740178263142e+00 5.576034669242518476e+02 3.958864778112522131e+00 4.682590912405503736e-01 -1.811755609491952441e+02 -1.116498685945594715e+01
3.711695756663533530e+02 4.667981083882623672e+00 5.726894265557207291e+02 3.285921169733176495e+00 4.510329643599037541e-01 -1.811746553991850703e+02 -1.193937706110195762e+01
3.414769603906332804e+02 4.620212361565242176e+00 5.565591103401734472e+02 3.675054948674149724e+00 4.354875365110799090e-01 -1.811746534408870275e+02 -1.121473797440992826e+01
3.731589879048527223e+02 5.123679209102951049e+00 5.762181137242613431e+02 3.308767807319151544e+00 2.590322700005816547e-01 -1.811728994398708892e+02 -1.206736283152529410e+01
2.940574850370659874e+02 4.804803206669064686e+00 5.764461689643923137e+02 3.660569402357099822e+00 5.561639116684996553e-01 -1.811727366054105630e+02 -1.170345643552154513e+01
2.587260223205074681e+02 4.651709979179550203e+00 5.654564688806689219e+02 3.465368607156757097e+00 3.099626553540209550e-01 -1.811719358015977264e+02 -1.176841856345797765e+01
2.873598182819308136e+02 4.462558982912225858e+00 5.799958822053167751e+02 2.996534699579498806e+00 3.491073046462210838e-01 -1.811704603917630152e+02 -1.184981266092769658e+01
2.948091727791958192e+02 4.686156663975203251e+00 5.730497202881663270e+02 3.695433755925403574e+00 2.332406031723373296e-01 -1.811646429681377981e+02 -1.160407548233193431e+01
2.940249938329435508e+02 5.004017048991506122e+00 5.751122454605385883e+02 3.192940611038879162e+00 2.324054505525796899e-01 -1.811645304780965091e+02 -1.166588584146502328e+01
3.733988387399504063e+02 4.823086891294731338e+00 5.866212958771012609e+02 3.557862915534533155e+00 4.187878049713036899e-01 -1.811607415307306894e+02 -1.238072448602656372e+01
3.385541922973720830e+02 5.130171175906061976e+00 5.879428520095638078e+02 3.290236860905217053e+00 2.306752485635047145e-01 -1.811605006661166897e+02 -1.205551825740015914e+01
3.025390623482616661e+02 5.009913067652937535e+00 5.618642939264603910e+02 3.458498249493931809e+00 3.824363432085055026e-01 -1.811596949059124597e+02 -1.127750871062892557e+01
3.666433139007031059e+02 5.117441668242575403e+00 5.897776256905860919e+02 2.437239105544653839e+00 1.511841304494387361e-01 -1.811559512657993309e+02 -1.238445680663711101e+01
2.953369481097408311e+02 4.687491450849173624e+00 5.549848018155842055e+02 3.739890292809085359e+00 3.182197359773680789e-01 -1.811544222211854844e+02 -1.114540247824865915e+01
2.874475277856165576e+02 4.858566248098753704e+00 5.724969738335934153e+02 3.506666134362323550e+00 2.291713983326617576e-01 -1.811521599764420500e+02 -1.163601004253065874e+01
2.718023583153495792e+02 4.586052213669275623e+00 5.671293419825209412e+02 3.111645580799785815e+00 3.669939795781104741e-01 -1.811489608014753117e+02 -1.163961294144158742e+01
2.754356997814718397e+02 4.757784200093611915e+00 5.788584889715642703e+02 3.695589261252743007e+00 2.777118811005397370e-01 -1.811482278642206722e+02 -1.192318435753053230e+01
2.948865398975048606e+02 5.068780979838652279e+00 5.799740425191594113e+02 2.986406724895543707e+00 2.652920754245535195e-01 -1.811471263384395627e+02 -1.180095793022960748e+01
3.486293017075243483e+02 4.791971325598181508e+00 5.975802929023004708e+02 3.043532356543787287e+00 4.320626899919078334e-01 -1.811442823477588320e+02 -1.244442931058521040e+01
2.903940715162497099e+02 4.808812485395710823e+00 5.577456311638102306e+02 3.777789060683336420e+00 3.723299115800388637e-01 -1.811397972262144833e+02 -1.123896762200349109e+01
3.618251907793410851e+02 4.996772988284819306e+00 5.691174189152237659e+02 3.164339035781598142e+00 2.227698128495715912e-01 -1.811395483421532617e+02 -1.171886011646120096e+01
3.011500958572112268e+02 4.670927288214177686e+00 5.531905558269663743e+02 3.871376907498905062e+00 4.394929990001417153e-01 -1.811357481184961671e+02 -1.107834399613387077e+01
2.691083398511236169e+02 4.492993024685010717e+00 5.878214922956573218e+02 3.631844645534462401e+00 4.720948306679594308e-01 -1.811326742141156103e+02 -1.226621029301768928e+01
3.035042398868170039e+02 4.483140872624238327e+00 5.600249447745183033e+02 3.183592773978017210e+00 4.214310591103475612e-01 -1.811290492882772298e+02 -1.122938572198170881e+01
2.645081228800780195e+02 4.848446231419030639e+00 5.807058587896166273e+02 3.260201400050003251e+00 4.948133176906106545e-01 -1.811289429082456195e+02 -1.210771972178350175e+01
3.284890420551583361e+02 4.827390945171842418e+00 5.577951395571728881e+02 3.389155475042690213e+00 2.880594858960845439e-01 -1.811282946631453967e+02 -1.117824432699945447e+01
2.995764437451798017e+02 5.015882917468523772e+00 5.635260255056660981e+02 3.553971257893035141e+00 3.776510151021383876e-01 -1.811272726820514265e+02 -1.133016187669023722e+01
3.294430949334559386e+02 4.476938544386198870e+00 5.659405867313796534e+02 3.195972455636606924e+00 5.212744888525601139e-01 -1.811270008337125432e+02 -1.138252251588266617e+01
2.936321396307567397e+02 4.416566573086596392e+00 5.573953809796963696e+02 3.941295639431388942e+00 4.134104454409349150e-01 -1.811248199264491063e+02 -1.121072951104338244e+01
3.534274607906297092e+02 4.731356402647342030e+00 5.862821444675828388e+02 2.445977709466776950e+00 2.826860254089061386e-01 -1.811241199807271300e+02 -1.212131336941775572e+01
3.298034377613288939e+02 4.900165493719240040e+00 5.653596913671369748e+02 3.085569098568205160e+00 3.272901535960480723e-01 -1.811230291897597056e+02 -1.136892963558663183e+01
3.931536798539586925e+02 4.876731860527502072e+00 5.767163645976741009e+02 2.969208394987988164e+00 2.504533581666881781e-01 -1.811196662466101088e+02 -1.243373915102648475e+01
3.869559911250769346e+02 4.862277473948070750e+00 5.792804006951388374e+02 3.211585765343972110e+00 4.206980060388134657e-01 -1.811193940458246630e+02 -1.238746994974840554e+01
2.651840683312548208e+02 4.685370442923196599e+00 5.606432529417188562e+02 3.424538136848010783e+00 4.743332074344031590e-01 -1.811146709659064129e+02 -1.155765169572108775e+01
3.156263846048607888e+02 4.767351173118761665e+00 5.626155940519129217e+02 3.716814944889670791e+00 2.538214937289270945e-01 -1.811145547155306588e+02 -1.127362970473948778e+01
3.344242478833201631e+02 4.607415519255003922e+00 5.959435651590814587e+02 2.808707509507232913e+00 3.405802270385333008e-01 -1.811130472462074863e+02 -1.229326998037872976e+01
3.355192707130237295e+02 4.402520455368165386e+00 5.646012716460301135e+02 3.541883329876421627e+00 3.173120708467880857e-01 -1.811123978654325697e+02 -1.137495354520552482e+01
3.317581094779108071e+02 4.842302838939411380e+00 5.601139311335138018e+02 3.256943428091190640e+00 4.161766959009541300e-01 -1.811123701097972969e+02 -1.124602551611101475e+01
3.569083147564130059e+02 4.941202450719388573e+00 5.645408254955132179e+02 3.684889609486201589e+00 3.600628929106705067e-01 -1.811123316824450171e+02 -1.154394156311375674e+01
3.643939759131391725e+02 4.810557749053171683e+00 5.658921364235047804e+02 3.710873292871961215e+00 3.269396756724157194e-01 -1.811114903416922459e+02 -1.166634680051393858e+01
3.505212258986979350e+02 4.511906451335277346e+00 5.915060752091925451e+02 3.035347047972788648e+00 2.794261392751078432e-01 -1.811087078737633931e+02 -1.225950761166895830e+01
3.038579478170838684e+02 4.204070532174196906e+00 5.674769868183859671e+02 3.467610755768107733e+00 4.646055945331468706e-01 -1.811075927749932930e+02 -1.141580053422303465e+01
3.177357430890446039e+02 4.359997881971700018e+00 5.562041976250723110e+02 3.566969725443998485e+00 4.458085074386302638e-01 -1.811046281026519011e+02 -1.112011731267902803e+01
3.435710633492358284e+02 4.727077101960414751e+00 5.682329190610788601e+02 3.093915291719102623e+00 4.770280512233759374e-01 -1.811034147213617587e+02 -1.151904493801753127e+01
3.137646813871888867e+02 4.951746307596643248e+00 5.843849845986618448e+02 3.781927175264344854e+00 3.877795170636597621e-01 -1.811017362556684986e+02 -1.187729184436950547e+01
3.279693785450258474e+02 4.906203219807586891e+00 5.945078823112618238e+02 3.541160206920916931e+00 2.285315934820146000e-01 -1.811016007260255094e+02 -1.221918676782962088e+01
3.280634164180152084e+02 5.023560738224331246e+00 5.924439549808346328e+02 3.185616766253263954e+00 1.856543122050945405e-01 -1.811007488562527215e+02 -1.215154215187449083e+01
2.735863671076688206e+02 4.535345664454241366e+00 5.708554356870055244e+02 3.910674794021705925e+00 3.999828303788052208e-01 -1.810994576861108953e+02 -1.171846444214899563e+01
3.397249759995204386e+02 4.471258870484790648e+00 5.926980134459263354e+02 3.498809037134435140e+00 4.122120357985187833e-01 -1.810992494990363468e+02 -1.221532189645526500e+01
3.242254408961184708e+02 5.151500535882876264e+00 5.761282518945046149e+02 3.376212427967858254e+00 2.969342615121999263e-01 -1.810991622377256647e+02 -1.164304048646762979e+01
3.669679818657659780e+02 4.627233274444527034e+00 5.815231794216390426e+02 2.927201320985352240e+00 2.216916426538678708e-01 -1.810986081189909100e+02 -1.213389928600433620e+01
3.289828206485324813e+02 4.755102201894231939e+00 5.609497035060213648e+02 3.250703948269424881e+00 4.760735739406368183e-01 -1.810981346453934577e+02 -1.125570432753390548e+01
2.963081194538277714e+02 5.005889109762524214e+00 5.773458596091431900e+02 3.603300749169476180e+00 4.609752500576420609e-01 -1.810976483390398641e+02 -1.171715063425600789e+01
2.969642763076617484e+02 4.620682805026417483e+00 5.603931906777218046e+02 3.977035741984610961e+00 3.763697065835649447e-01 -1.810967108182195489e+02 -1.126465248939275909e+01
3.219591455483671325e+02 5.070164152055061102e+00 5.854988965146935698e+02 3.031336480620697493e+00 1.827601420851643343e-01 -1.810961633610095873e+02 -1.191617745648833449e+01
3.009964528768574610e+02 4.719217118163291147e+00 5.682647024353146890e+02 3.201740264616626419e+00 2.231058536576197016e-01 -1.810948231098612098e+02 -1.144635678436805470e+01
3.582794225357459936e+02 4.947921543261694310e+00 5.633579085747151112e+02 3.557708379113476482e+00 2.689552875189180625e-01 -1.810932949198043502e+02 -1.152911697807336822e+01
3.066569443293444124e+02 4.705195273541586509e+00 5.828605652090711828e+02 3.477140785168872483e+00 1.938711448683984595e-01 -1.810923319333071220e+02 -1.184114643676313605e+01
3.196073266722128778e+02 4.754209812607166796e+00 5.553266764994638152e+02 3.384038524048722962e+00 3.587353354265797600e-01 -1.810908873435655551e+02 -1.110133221263353676e+01
3.237045984950925686e+02 4.965862085526834946e+00 5.633755730069334504e+02 3.354821034940846936e+00 4.607571002924310544e-01 -1.810906251284977486e+02 -1.130103454491265147e+01
3.086714335903209303e+02 4.467423747772706122e+00 5.510453413327778662e+02 3.665904282749859355e+00 4.316758564616687277e-01 -1.810895563812175055e+02 -1.100976187095729131e+01
3.036500676505834235e+02 4.763014650775372338e+00 5.573055091278250757e+02 3.425097434290816256e+00 2.924515500840725313e-01 -1.810888779427785664e+02 -1.116410397519242892e+01
3.185983592622247897e+02 4.880144260698066283e+00 5.969415716371133840e+02 2.538467863196803620e+00 1.933718788487897855e-01 -1.810879211032631702e+02 -1.228210648439561226e+01
2.817119133068076735e+02 4.953425808923328511e+00 5.665693082153857176e+02 3.517753737585181728e+00 3.020267120752444523e-01 -1.810864062059069113e+02 -1.152443721858253411e+01
3.448326430979187762e+02 4.786899809568071262e+00 5.571697124036635387e+02 3.402380173638648309e+00 3.455843447784806566e-01 -1.810854890713607404e+02 -1.125307938194679025e+01
2.845365454115497528e+02 4.824017086794007980e+00 5.850538090648509524e+02 2.767525310965642138e+00 2.991418737626137525e-01 -1.810854602164946243e+02 -1.202376920556619311e+01
3.112468343309490706e+02 4.901213970439166623e+00 5.599447976722190106e+02 3.439638301193810754e+00 4.691252295577357234e-01 -1.810842788183978485e+02 -1.121069368235994901e+01
3.935426936485742431e+02 4.814114006675353608e+00 5.774974565430773055e+02 3.236741793749419838e+00 2.753582899934121642e-01 -1.810832111393906416e+02 -1.246400382825030562e+01
2.814058223214256600e+02 5.077300943743554562e+00 5.753341431166842312e+02 3.268040644989924637e+00 3.747505545913346614e-01 -1.810815824752855008e+02 -1.176418974853576316e+01
3.907881071574923340e+02 4.916998077742977813e+00 5.935167596706345421e+02 2.683709369975000314e+00 3.502862920550571801e-01 -1.810815476528576937e+02 -1.290307229849901915e+01
3.023748758211274890e+02 4.835659202646468202e+00 5.562094094094709362e+02 3.737963046214890284e+00 3.853070752814662936e-01 -1.810814617017351793e+02 -1.114273404629370035e+01
2.681528859125320992e+02 4.969718859894566521e+00 5.723630004717592783e+02 3.217572652072250516e+00 4.050853778096448754e-01 -1.810804443976031166e+02 -1.182301749609516328e+01
3.174921202173187567e+02 4.290907565178850192e+00 5.767591408295903648e+02 3.755451295053291005e+00 4.277550265028109422e-01 -1.810780002298082252e+02 -1.165188177065767938e+01
3.306008370246802883e+02 4.644740288007976226e+00 5.939808123669463384e+02 3.716189183317374134e+00 4.720863655129794445e-01 -1.810773989538917590e+02 -1.221108191928686360e+01
3.667436192798277830e+02 5.030019041921216960e+00 5.706179798053425429e+02 3.122979436142328424e+00 3.513193932617580950e-01 -1.810773699166611550e+02 -1.182142325037789377e+01
3.415311455831251806e+02 4.604426853144762077e+00 5.655547438811082657e+02 3.560751344205786761e+00 2.454248467715331172e-01 -1.810772087710162168e+02 -1.143514221897326877e+01
3.340432214123137555e+02 5.015040590775965867e+00 5.796950081563561525e+02 3.280729453223516945e+00 1.766070002439165676e-01 -1.810752832646094532e+02 -1.178048359945562495e+01
2.987230866896011321e+02 4.748518970917515958e+00 5.972900140859774183e+02 3.448277509473126390e+00 2.797119546168243542e-01 -1.810732729416139364e+02 -1.233024989108360714e+01
3.103909466554090955e+02 4.254514867759087160e+00 5.619012837695041753e+02 3.484121813941225110e+00 3.722259611509681765e-01 -1.810724826929980793e+02 -1.125956507408127472e+01
3.462025302680456775e+02 5.139267822096513783e+00 5.939532705135591186e+02 2.477071699606259614e+00 2.563100176507371319e-01 -1.810710963968878957e+02 -1.230274496270134499e+01
2.939279542799462206e+02 5.081311659918172019e+00 5.827214918219380024e+02 3.385161470627080504e+00 4.121382441651256223e-01 -1.810696826630064038e+02 -1.188803042732555681e+01
3.684707742103565806e+02 4.972347238479545517e+00 5.976357313940724225e+02 3.241669326434271969e+00 3.436763685588359873e-01 -1.810693556243222133e+02 -1.266837993813706653e+01
3.189416307765374654e+02 5.085127064915019979e+00 5.760484789694507981e+02 2.956896357221073579e+00 3.021570994231838059e-01 -1.810662238267076134e+02 -1.163261684726120748e+01
2.932234518204469396e+02 5.072866074245959922e+00 5.842155552379362007e+02 3.166544700233909548e+00 2.558857643700739870e-01 -1.810654439987349349e+02 -1.193737691018348102e+01
2.811444208957858564e+02 4.933272211623980219e+00 5.669219018691461542e+02 3.263226952321854668e+00 3.056549680761936338e-01 -1.810635291930451558e+02 -1.153865636530639094e+01
3.137306503115941609e+02 4.712964077965104082e+00 5.583124453456257470e+02 3.774223600561985137e+00 2.922918770398874599e-01 -1.810633994052038247e+02 -1.116952674953064317e+01
2.894565981494566813e+02 4.354485054829554613e+00 5.635468216861654582e+02 3.192449184159070530e+00 3.800403306387945546e-01 -1.810607075659351324e+02 -1.138654466769364149e+01
3.595831241113245369e+02 5.062373816940125337e+00 5.713644175178203568e+02 3.079308116662494932e+00 2.912437156589484655e-01 -1.810586568910101732e+02 -1.175285526276867110e+01
3.340572682812299377e+02 4.921523722021382774e+00 5.811846240233660410e+02 3.799476371043897238e+00 4.144500340265192539e-01 -1.810582067202901442e+02 -1.182452342686204538e+01
3.464328025735322854e+02 4.766051904192487143e+00 5.664759427353869796e+02 3.549630710709125392e+00 5.238992044095963641e-01 -1.810572030741687968e+02 -1.149509030320854208e+01
2.846610798957879069e+02 4.380358716894084736e+00 5.684952561206658856e+02 3.885772355203149786e+00 3.795597910701389854e-01 -1.810564303372148913e+02 -1.154980214957975626e+01
3.372037480506507450e+02 4.956572463220200397e+00 5.717430943517043715e+02 3.027394153563155665e+00 4.291936060527014041e-01 -1.810562780753673167e+02 -1.157200731104151536e+01
3.173637616973598483e+02 4.784660253770867122e+00 5.919032856878973234e+02 2.443732660507320631e+00 2.703027958461819424e-01 -1.810557961993264939e+02 -1.211424792147783869e+01
2.671171038585852102e+02 4.780830908468749918e+00 5.803960082902552813e+02 3.121214637219037247e+00 4.704875635281152713e-01 -1.810547177469884161e+02 -1.206461804736602694e+01
2.929744929141196508e+02 4.223118284040985770e+00 5.692908458064433717e+02 3.384279117962782912e+00 3.368062511357490796e-01 -1.810543741363750598e+02 -1.151263605833918646e+01
3.521451418704356229e+02 4.871270192769036278e+00 5.865286091988276667e+02 2.511230020753118630e+00 3.693824303353132055e-01 -1.810534636839363998e+02 -1.211654979727962100e+01
3.087630549478462285e+02 4.626610997479815524e+00 5.579367921681317739e+02 3.512064310233000253e+00 2.635264243598600120e-01 -1.810531457678620484e+02 -1.116635570990511894e+01
2.968164810643723968e+02 5.021973628701846160e+00 5.928727957337068801e+02 3.202787486454854449e+00 3.498645004468006747e-01 -1.810529488287560298e+02 -1.219188277417085686e+01
3.615053759582950761e+02 4.772260598764404449e+00 5.709407556670510075e+02 3.069665021891568646e+00 2.241649996479201101e-01 -1.810524184139628119e+02 -1.176389024820188212e+01
3.252994144030230359e+02 4.975062315565708992e+00 5.705032736656762609e+02 3.690154856588728549e+00 2.649862188152246611e-01 -1.810517766783264904e+02 -1.149000292472320339e+01
2.974582113076382370e+02 4.547522446043936739e+00 5.702956558250036778e+02 4.008207719665574764e+00 3.732930503175254655e-01 -1.810514956277634724e+02 -1.151557458811130452e+01
3.472343610213337115e+02 4.502321294701222776e+00 5.864670847849155280e+02 2.976856496013622344e+00 4.303264122351238008e-01 -1.810510898570529150e+02 -1.207103069694761288e+01
3.372215661706314336e+02 4.946853378357428888e+00 5.672335469252747089e+02 3.779558301440018475e+00 3.313966190525796107e-01 -1.810502435060130608e+02 -1.145187795261096397e+01
3.212980500580058560e+02 4.395536122423383318e+00 5.924703330599147648e+02 3.344466321578368539e+00 4.054778585944031066e-01 -1.810488441783791416e+02 -1.213648766120985023e+01
2.717567896058010888e+02 4.503438843886680587e+00 5.753105791067164319e+02 3.597412205580370781e+00 5.599718851739383663e-01 -1.810462223492286000e+02 -1.186195316120009124e+01
3.068372298139431678e+02 4.992128031522911513e+00 5.965037762446143006e+02 3.062851041183545675e+00 2.662240240502845023e-01 -1.810459686038104792e+02 -1.227637417074005199e+01
3.127897955621616575e+02 4.906962867957246566e+00 5.766341380599083095e+02 3.824506996070413223e+00 3.072945643264609616e-01 -1.810439836883230669e+02 -1.164895906641002910e+01
2.784081606458632905e+02 4.534798990952796593e+00 5.899780053449832167e+02 3.284288528760562542e+00 4.571190536065560250e-01 -1.810435507452313857e+02 -1.223291327136807638e+01
3.255571149136296754e+02 4.599611891535587027e+00 5.869136055611904794e+02 2.681965492342571977e+00 2.412811203454250930e-01 -1.810407435271251018e+02 -1.196766584650840315e+01
3.138239430651643147e+02 4.849658250600387355e+00 5.940228267609875275e+02 3.031651211841881910e+00 4.569557356245679269e-01 -1.810393878428928076e+02 -1.218381009169683438e+01
3.786577402200929896e+02 5.001567221920217854e+00 5.801515458155533906e+02 3.161120639384905395e+00 4.211810065288297267e-01 -1.810390015131105770e+02 -1.226761311964975221e+01
2.762530679871992447e+02 4.353117985957294600e+00 5.614935594401173375e+02 3.389017713824137523e+00 3.937690303268571723e-01 -1.810384831583790231e+02 -1.144860433825632740e+01
3.676422264741469803e+02 4.890251637305812693e+00 5.731352761378317382e+02 3.057507329588947886e+00 4.261311574236523736e-01 -1.810384342359476477e+02 -1.190219042571832375e+01
2.999479106887639546e+02 4.567429305335868328e+00 5.510835959758032914e+02 3.796163297782929824e+00 4.470803283417321694e-01 -1.810375713794820172e+02 -1.103645459452311428e+01
3.573360334678936852e+02 4.742453223526619688e+00 6.006908818954005937e+02 2.900779591271160029e+00 2.143877408205568658e-01 -1.810368611066170388e+02 -1.263622415691643752e+01
3.313356511345089643e+02 4.453544392440315747e+00 5.860932732464876835e+02 2.897011359266615571e+00 3.887305338351220163e-01 -1.810352829447650720e+02 -1.196142537968313135e+01
3.017059026098349932e+02 4.687138692137260421e+00 5.567414728883380803e+02 3.847538226292508856e+00 3.380626082266005583e-01 -1.810343906478093459e+02 -1.115749151758706859e+01
2.613559021852396995e+02 4.536385154102426931e+00 5.614731340245656384e+02 3.553194079724303123e+00 4.347706089811367303e-01 -1.810334015649026469e+02 -1.163030097118545925e+01
3.790918267421218388e+02 5.102963453529688387e+00 5.836482353412671955e+02 3.111885346348443715e+00 2.025162466858528021e-01 -1.810331532663770702e+02 -1.237932633480158984e+01
3.048007269693630974e+02 4.411242075699632004e+00 5.616684417649116767e+02 3.752850024007339247e+00 5.402499504697925170e-01 -1.810307765646847713e+02 -1.126560050787644585e+01
2.787686936472235857e+02 4.617843122376606324e+00 5.542521710585549499e+02 3.604934738730541266e+00 4.410043939055297568e-01 -1.810301988629199457e+02 -1.125244199698205350e+01
3.233536588464868942e+02 4.780286247060331561e+00 5.785745345975984719e+02 3.713815444590849779e+00 5.379794754606332940e-01 -1.810300974258047688e+02 -1.171143311860487124e+01
3.341972795786745110e+02 4.407024180172052219e+00 5.881191512242420458e+02 3.437322203019204991e+00 4.723068346263054607e-01 -1.810295104056123705e+02 -1.203752354938737135e+01
2.920578329697601703e+02 4.235456741527490188e+00 5.672300003683157001e+02 3.535921310342132085e+00 4.818513413952874025e-01 -1.810283414689549204e+02 -1.146389049366874247e+01
2.709488668371188282e+02 4.618851124968780475e+00 5.689741694114568418e+02 3.337232742508967842e+00 5.669653349573370305e-01 -1.810269544829067456e+02 -1.169797225917060146e+01
3.244343595073005417e+02 4.678539178696069278e+00 5.709153948357026138e+02 3.851321185035136097e+00 2.739299785704050194e-01 -1.810263059217115824e+02 -1.149904474861666159e+01
2.709571279025676631e+02 4.378942112003358922e+00 5.750805716702398058e+02 3.618344104080919443e+00 3.295731301939018865e-01 -1.810248210262267037e+02 -1.186472579690971330e+01
3.307449878284169245e+02 4.659675029796961354e+00 5.536347800450889736e+02 3.710189346271731914e+00 3.952655152377556602e-01 -1.810240719171867454e+02 -1.109049319597567873e+01
3.605538834783083644e+02 5.100479352094827057e+00 5.904844252425501736e+02 3.104346000153333840e+00 1.883412405219833941e-01 -1.810235148781938506e+02 -1.233093235835504586e+01
3.477519147804056843e+02 4.677400167163740186e+00 5.616260803555113625e+02 3.322638293962747458e+00 2.874077522423126307e-01 -1.810234512207192665e+02 -1.138348880538135610e+01
2.770324197911218675e+02 4.867734450884783293e+00 5.671095217919026936e+02 3.303726101770696033e+00 5.012565489540381503e-01 -1.810227289491390366e+02 -1.158279243067879349e+01
3.429728056114814763e+02 4.654747133901885547e+00 5.604176349750592863e+02 3.667814908447569966e+00 2.949090026127028641e-01 -1.810225308590522388e+02 -1.131690154163226580e+01
3.154569131613346826e+02 4.709841090043758172e+00 5.893737915199516237e+02 3.559409579772903509e+00 2.140075649519368461e-01 -1.810223452224211655e+02 -1.203247606444791984e+01
3.422241014130032681e+02 4.544322416783748153e+00 5.615288800084130116e+02 3.293738627323306467e+00 3.535092676229699138e-01 -1.810207613439721399e+02 -1.133879650452275989e+01
3.143648206861947187e+02 5.050682498402509601e+00 5.924905460862626114e+02 2.936883678375246554e+00 3.766289896565174766e-01 -1.810189079220037627e+02 -1.213323074408730662e+01
3.266218518609173316e+02 4.714121422571016851e+00 5.762292286255284353e+02 3.956850540796007731e+00 4.116890408370167398e-01 -1.810182734167782712e+02 -1.165201128113180928e+01
3.284479796735748778e+02 4.449984436700884949e+00 5.670651762590268845e+02 3.660526505813801457e+00 5.389947612537826505e-01 -1.810182723904844977e+02 -1.140818040604362693e+01
3.443848315447529558e+02 4.823717277899514322e+00 5.777309921131932242e+02 3.515847846709037494e+00 5.411179151205670612e-01 -1.810169552206776871e+02 -1.178694724328744137e+01
3.067335017080141029e+02 4.544292305452889202e+00 5.593912203282116025e+02 3.853154379037560417e+00 5.196500699309580806e-01 -1.810161179763936445e+02 -1.120521788357976689e+01
3.549875959539449468e+02 4.749577975049724010e+00 5.712976649079261051e+02 3.630481147737120828e+00 2.324751394307690844e-01 -1.810161141899476718e+02 -1.170112713917033176e+01
2.835195291654232506e+02 4.852091482712096671e+00 5.898396939614957546e+02 2.843856409602030677e+00 3.291483073368017820e-01 -1.810152104001220152e+02 -1.218219503544816540e+01
3.070120969405696201e+02 4.856347816823324059e+00 5.967793347333835072e+02 3.142919980600233032e+00 4.093039623543930916e-01 -1.810149662665943424e+02 -1.228527468234913300e+01
2.754135042320091884e+02 4.684915336236230132e+00 5.686256722064271116e+02 3.499226261255230952e+00 5.709568657731606267e-01 -1.810141813186448587e+02 -1.163923896169474936e+01
3.413044483147932624e+02 4.727858319692045619e+00 5.774739634812309532e+02 3.053240746240814651e+00 5.309150702572770220e-01 -1.810133764025048322e+02 -1.175770081674268042e+01
3.234054037214236814e+02 4.931675162271991653e+00 5.578793350748047715e+02 3.540502456892896443e+00 3.689041203735328733e-01 -1.810132561026273379e+02 -1.116659319166552322e+01
3.314233279688946823e+02 5.062414548017123650e+00 5.907818276323924920e+02 2.304804875860964941e+00 2.174255826323968910e-01 -1.810130047006319387e+02 -1.210997425569980024e+01
3.090579391118226908e+02 4.389485045344495795e+00 5.641003582989874303e+02 3.820693597072884362e+00 5.146559185552110893e-01 -1.810126459627551867e+02 -1.131653876520099189e+01
2.682219777234211051e+02 4.533726013805527977e+00 5.783880496218683902e+02 3.094106746772101957e+00 3.713468326079193416e-01 -1.810120223478979824e+02 -1.199205325105036835e+01
3.126102830720847123e+02 4.514569541835885325e+00 5.584539032757897985e+02 3.257686170901248346e+00 3.533917572157379006e-01 -1.810119900472653285e+02 -1.117361807999524892e+01
3.558502982780346997e+02 4.512191979247912599e+00 5.832860449483761158e+02 3.540845992402644526e+00 3.750032223578942392e-01 -1.810113898625374418e+02 -1.205411685636394026e+01
3.443841593507303855e+02 4.802467867002686575e+00 5.750972341725845354e+02 3.086690929077024137e+00 1.716775387367704964e-01 -1.810098841458347181e+02 -1.171196266136390207e+01
3.322733867018130809e+02 5.138035350096654241e+00 5.797242672462101609e+02 3.049158982174839050e+00 3.688537329358645422e-01 -1.810086450598949455e+02 -1.177326228032083577e+01
3.376683339382764757e+02 4.888631363441167998e+00 5.654210343723168535e+02 3.468672283248624755e+00 5.077958896512810849e-01 -1.810072657284086688e+02 -1.140758901003879444e+01
3.048293687187048135e+02 4.651428481621302069e+00 5.609011599593992514e+02 3.603643664188634688e+00 5.627425326900850067e-01 -1.810050791991684775e+02 -1.124670556267525789e+01
3.023459957578405124e+02 4.418904104255733323e+00 5.954628732076007509e+02 3.639258954411912494e+00 3.739065699891254702e-01 -1.810044343027224443e+02 -1.225440651025529704e+01
2.800980418613874008e+02 4.463341921054798433e+00 5.658712948875528355e+02 3.804455986995707306e+00 5.196240939872760478e-01 -1.810032277234946605e+02 -1.152106434807632063e+01
2.984476167965079298e+02 4.496183745402858811e+00 5.925707534121435174e+02 3.222686652151938169e+00 3.174981036950720314e-01 -1.810027817793346117e+02 -1.217432108984124639e+01
3.027821297674278185e+02 4.803903856519190718e+00 5.725021028629178090e+02 3.099376967337201361e+00 5.296755898032372567e-01 -1.810026960161646628e+02 -1.155389968853048188e+01
3.116786983332145837e+02 4.565336037946279291e+00 5.579418810052321760e+02 3.348098726662456670e+00 5.133993426281306949e-01 -1.810018447061425491e+02 -1.116233210038407364e+01
3.753605299114978493e+02 4.958214117251909414e+00 5.972356377461178454e+02 2.380227735373455999e+00 1.175967912777206442e-01 -1.809971852614123407e+02 -1.275593807779369371e+01
2.949804528752435999e+02 4.553043116100115917e+00 5.617438392681901860e+02 3.530129147045994564e+00 5.781872585171919932e-01 -1.809965771562662553e+02 -1.130789105200763700e+01
2.816687071114726564e+02 4.270218888820457082e+00 5.647020506547711420e+02 3.489406226221985374e+00 3.987713934691198281e-01 -1.809959799798118922e+02 -1.147691468630739209e+01
3.092796886677048178e+02 4.706195289442462126e+00 5.591083480111232120e+02 3.226835755505004233e+00 3.702339683208957233e-01 -1.809951928891731541e+02 -1.119334178096591614e+01
2.579899960631232148e+02 4.576212448424889168e+00 5.838593463261568104e+02 3.364702571675100451e+00 4.548772052612167216e-01 -1.809950804238334001e+02 -1.229489742322146206e+01
2.708634973727544661e+02 4.667324411396806205e+00 5.600352299699876539e+02 3.340739713292551372e+00 3.669521098509023194e-01 -1.809950074161745022e+02 -1.147227398071277449e+01
3.268954988687660261e+02 4.785286835750329537e+00 5.702827519850351337e+02 3.823883934418229380e+00 4.888494830862378793e-01 -1.809941001585780214e+02 -1.148841652321245377e+01
3.715769571247831777e+02 4.781933179315635662e+00 5.863360901844660020e+02 2.688370081580088389e+00 4.001023046371431913e-01 -1.809938406481521156e+02 -1.234483813761664450e+01
2.596572096131333751e+02 4.607600975033342650e+00 5.706806270776478414e+02 3.253162782222779104e+00 5.059130773458396790e-01 -1.809936400092645385e+02 -1.189203966470635976e+01
3.537914536117173157e+02 4.894344450275734282e+00 6.017246311966916892e+02 2.838446837257108335e+00 3.040926273861185858e-01 -1.809919771215578521e+02 -1.263543446706074747e+01
3.762104659412002547e+02 4.950648819718405313e+00 5.977670371546639672e+02 3.020966588655715324e+00 3.399248733900912534e-01 -1.809910741523618185e+02 -1.278732654403912150e+01
3.366825558967796610e+02 4.806978717169329229e+00 5.572647816500087856e+02 3.441840162942723325e+00 3.060038450408132382e-01 -1.809884481167282217e+02 -1.120193949699122626e+01
3.079039596841615776e+02 5.095622583781668880e+00 5.839459088295318452e+02 2.856677494872982503e+00 2.582190829417811972e-01 -1.809868385081651354e+02 -1.187129511866013054e+01
3.217961515692896342e+02 5.095262569736638270e+00 5.899210131927616203e+02 3.086118149797742571e+00 2.146997294204421314e-01 -1.809865430040611614e+02 -1.205484165065795032e+01
2.856313791652361260e+02 4.379426189441490536e+00 5.805143421927494956e+02 3.711750152197093922e+00 5.277290402977026229e-01 -1.809855174470629606e+02 -1.187825131699138126e+01
3.787526819275653907e+02 4.811195252440835901e+00 5.964661504794813709e+02 2.847739295488436628e+00 3.560729239180020489e-01 -1.809851932414190685e+02 -1.278427652883053156e+01
2.679742502203648087e+02 4.733194631298397681e+00 5.695464330459273015e+02 3.349038890177896910e+00 2.671517449998624394e-01 -1.809836683024272475e+02 -1.174906607601113073e+01
3.631204909349020227e+02 5.006072394418420224e+00 6.010550923748000969e+02 2.875699756033945231e+00 2.274856404659800491e-01 -1.809817733017977162e+02 -1.271619085377824376e+01
2.980279484907267715e+02 4.984420827447793023e+00 5.719934615166729373e+02 3.709140207150476876e+00 3.893933316978094306e-01 -1.809798202002228038e+02 -1.155890873626349702e+01
3.398385700753907486e+02 4.607670155986154370e+00 5.587240871603924006e+02 3.741378716429665463e+00 3.628298434776865422e-01 -1.809785029577881801e+02 -1.125507875216223219e+01
2.966212912784894797e+02 4.384452275716165914e+00 5.640645397965680559e+02 3.932613081602347016e+00 4.481738555825874326e-01 -1.809755149408699140e+02 -1.135726840977753227e+01
3.474333641597660858e+02 4.985672626391122186e+00 5.859844562551351146e+02 3.618191706662262419e+00 4.131176364888092256e-01 -1.809751735894244860e+02 -1.205769974447927417e+01
3.202015350352525047e+02 5.046559968146227426e+00 5.723427630685679333e+02 3.513384245287251240e+00 2.542135201339754125e-01 -1.809712927942628653e+02 -1.153054971149274444e+01
2.939409584731658356e+02 4.494218849952606121e+00 5.572093948417301590e+02 3.944002441453733354e+00 4.115108074141196615e-01 -1.809689981751353969e+02 -1.120459893157656239e+01
3.060553446448162163e+02 5.024385472108277462e+00 5.745247298087192576e+02 3.581627120726492919e+00 4.511687092637809426e-01 -1.809674038705857413e+02 -1.160034121231243986e+01
3.355014549479922721e+02 4.431897173149547342e+00 5.826272057322761384e+02 3.499383524090776909e+00 5.242893101030042802e-01 -1.809638440530358707e+02 -1.187486326042767715e+01
2.954475399619424252e+02 4.555966997594737222e+00 5.776108131625953774e+02 2.954872939375287277e+00 4.643387433236567108e-01 -1.809632615079168545e+02 -1.172921166792299452e+01
3.141899641123336551e+02 4.960903004427978047e+00 5.712437323876049504e+02 3.352201365638240116e+00 2.134031248767515876e-01 -1.809622732647858356e+02 -1.149818816081461748e+01
2.888774039038648311e+02 4.555548346451205433e+00 5.764199892221748769e+02 3.041452338342421680e+00 5.152025844429235502e-01 -1.809567326948535992e+02 -1.173542673811411241e+01
2.862804917828595990e+02 4.861650291597030105e+00 5.932291693681224842e+02 3.454272536667155169e+00 3.064166895664596768e-01 -1.809539432291794299e+02 -1.226989471799923059e+01
3.560178059005188516e+02 4.807649139657364401e+00 5.822321488865882202e+02 3.226196974803416495e+00 5.204439972066006170e-01 -1.809523909961445725e+02 -1.202412902783379245e+01
2.966757642995058291e+02 4.372964875917531913e+00 5.706401935869752151e+02 3.810347942595071036e+00 5.258631110555982424e-01 -1.809522500710773159e+02 -1.152864664512442339e+01
3.430679871694472354e+02 5.017449479008831759e+00 5.961922383622984398e+02 3.282754329443096086e+00 2.247460217299369900e-01 -1.809516563634191471e+02 -1.235368990662225741e+01
3.761641912298367743e+02 4.618805600949142942e+00 5.854924336156553863e+02 3.052179996060771838e+00 3.251998555883678366e-01 -1.809513892968257665e+02 -1.238841077947195402e+01
3.272717865077143529e+02 4.480409546194788817e+00 5.955552809533372738e+02 3.560886394214265227e+00 3.519716962569526819e-01 -1.809513871972984589e+02 -1.225191766041663399e+01
2.701645401383700573e+02 4.594467883075329162e+00 5.607037706850667291e+02 3.419656188786371231e+00 4.986662961420362805e-01 -1.809511786960066502e+02 -1.149674365156121603e+01
3.227652380024148897e+02 4.444681868300675909e+00 5.657064300708573228e+02 3.886355802108351298e+00 4.287716437145230874e-01 -1.809503874529488598e+02 -1.135831278136407718e+01
2.770976809599288231e+02 4.712083715264554939e+00 5.619433105928306986e+02 3.818411205060035396e+00 4.332194659006601278e-01 -1.809499336347967642e+02 -1.145108821763632179e+01
2.707506215815466817e+02 4.807050990150945502e+00 5.714393571384985080e+02 3.654051402045851660e+00 3.051223359695661719e-01 -1.809490826634605867e+02 -1.176647794194555274e+01
3.128965822072827336e+02 4.756076227865285944e+00 5.646993726545262007e+02 3.803610022365395249e+00 2.808824854656692960e-01 -1.809490045589167835e+02 -1.132701563790078580e+01
2.999264339695354806e+02 4.695051873680684551e+00 5.546176241263623297e+02 3.832045566839785256e+00 4.247730857961137807e-01 -1.809485150225586949e+02 -1.111541834115003091e+01
3.696213224162318056e+02 5.010221205586964821e+00 5.674703513935078263e+02 3.342377916878771948e+00 2.810440622593149973e-01 -1.809478840654454643e+02 -1.177731045940265986e+01
3.224314564818168378e+02 4.641252819050320610e+00 5.559839896614372492e+02 3.409551564768286358e+00 4.660111573748151881e-01 -1.809469850135442357e+02 -1.112042914653534886e+01
3.307893720290771284e+02 4.725025082805792920e+00 5.615595873768676256e+02 3.181383705068104639e+00 4.039290315505700835e-01 -1.809436421996801982e+02 -1.127735820767520813e+01
3.748589240231246436e+02 5.105156216375860367e+00 5.914921129204678891e+02 2.956443440459485927e+00 1.932862735976799973e-01 -1.809433770575739686e+02 -1.255773939351678159e+01
2.860261521200894776e+02 4.702918867122425794e+00 5.806673549682711837e+02 3.450231566007979200e+00 5.831899428535127772e-01 -1.809431203195874502e+02 -1.187969996400994255e+01
3.038395815290890027e+02 4.749019772114075444e+00 5.618758469394085751e+02 3.351990059625150398e+00 2.549775064701459426e-01 -1.809423774169716239e+02 -1.127355871519704422e+01
2.796839384103367365e+02 4.476157136739157494e+00 5.701327573241032951e+02 3.876489295944068658e+00 4.866137512344440030e-01 -1.809409204668627069e+02 -1.163689312081198679e+01
3.217950868995803830e+02 5.002545522328416538e+00 5.775543963566736920e+02 3.353227407880585709e+00 1.994839589586166750e-01 -1.809387181082392146e+02 -1.167914193566310388e+01
3.432389972818889419e+02 4.930108021449925992e+00 5.594995479814924693e+02 3.553543356545890930e+00 3.517762010492281322e-01 -1.809379826773461843e+02 -1.129661399957087653e+01
3.605355659383117199e+02 4.761410867260248203e+00 5.772994809285494284e+02 3.768463917463733548e+00 3.604482673302826790e-01 -1.809372621230249933e+02 -1.192962821561272335e+01
3.336086479634059856e+02 4.451410459426021760e+00 5.595686949040375566e+02 3.413785155378390446e+00 4.373545515051138755e-01 -1.809353587041709375e+02 -1.124108017420835459e+01
3.782385841516623941e+02 5.023171910818994945e+00 5.811546226060987692e+02 2.835030138147167200e+00 1.789961440065826193e-01 -1.809349371401145561e+02 -1.229041115159548170e+01
3.498584463243133769e+02 5.148148052975574096e+00 5.766190558145833620e+02 3.267999280016615771e+00 3.052196722773589666e-01 -1.809347656586446078e+02 -1.180000583698128480e+01
2.798019108656671392e+02 4.798052096987992066e+00 5.906635978573904140e+02 3.017875172246738735e+00 3.063548695559614732e-01 -1.809342772135430835e+02 -1.224162018732400625e+01
3.182172169635935006e+02 4.925766984721353658e+00 5.991969573459756475e+02 3.295233941198740801e+00 3.204514363406293920e-01 -1.809338170901690148e+02 -1.235878839968453313e+01
3.124622524908781998e+02 5.011608496470399743e+00 5.692738113897459016e+02 3.376999423673178846e+00 4.776455035156337847e-01 -1.809330545776665815e+02 -1.144632714867194068e+01
3.044393887022472427e+02 4.652675114400444123e+00 5.599671068569909949e+02 3.346516910564139469e+00 2.713485397294080337e-01 -1.809319656928899178e+02 -1.122513272010832175e+01
3.125579551577392863e+02 4.537413852672054659e+00 5.802658887350780788e+02 3.848671501815660534e+00 2.876840934525695115e-01 -1.809302978280114189e+02 -1.175446091231619938e+01
2.902099107498847843e+02 4.869264515252154979e+00 5.769240798987859762e+02 3.446858260440405441e+00 5.506203398155493645e-01 -1.809285188645376934e+02 -1.174072673761757102e+01
2.917495725116413041e+02 4.451304979490374514e+00 5.537418256841085622e+02 3.678423576479069812e+00 4.727077348475395846e-01 -1.809279544856198640e+02 -1.113788312730421204e+01
3.328937750902321682e+02 4.941044555829167351e+00 5.867851792526932968e+02 2.415134085875584091e+00 2.633658113501468057e-01 -1.809279242155921565e+02 -1.198962192835983487e+01
3.037336539996647389e+02 4.326225304727464582e+00 5.773993661827843198e+02 3.817731578277401727e+00 4.763246867175220944e-01 -1.809203432781428660e+02 -1.168836627086174218e+01
3.163957328317788438e+02 4.916163218749794339e+00 5.624421600079388099e+02 3.520762557684136596e+00 2.649687304770085849e-01 -1.809200345366694762e+02 -1.126938992284693875e+01
3.283458443654770917e+02 4.370528858311784504e+00 5.700244452301077445e+02 3.444842397139327606e+00 5.419195982296375336e-01 -1.809174266349831441e+02 -1.148600977205139806e+01
3.468999205672276958e+02 4.896710589523996404e+00 5.792364358047165069e+02 2.734419400283342405e+00 3.950032707815641086e-01 -1.809173594156649187e+02 -1.185029456124235736e+01
3.177122072108381303e+02 4.924662218895325516e+00 5.690907572776867482e+02 3.054757992590792615e+00 4.004854698718645634e-01 -1.809146373418555527e+02 -1.144066741651349872e+01
3.245224790177350087e+02 4.949392269765610308e+00 5.626157922742121400e+02 3.656169610104041290e+00 4.139637343095812771e-01 -1.809143546835999246e+02 -1.128386842474618490e+01
2.847924333819951244e+02 4.949440734029765920e+00 5.860775300629786670e+02 3.613830931617499687e+00 3.736781110588991983e-01 -1.809143152461251418e+02 -1.205328782594665071e+01
3.539349828083308580e+02 4.901227529458706655e+00 5.984435201622917475e+02 3.457206749714484495e+00 2.658766993854413951e-01 -1.809141447772641413e+02 -1.252318723804205014e+01
3.022821532011855084e+02 4.713286116900240685e+00 5.533026589220397682e+02 3.549750166164831633e+00 3.739706212779889682e-01 -1.809132687907701040e+02 -1.107673588107225449e+01
2.925961105499806081e+02 4.423670011188077567e+00 5.580805390108166648e+02 3.565709562120644716e+00 5.274383569874342426e-01 -1.809127929982033152e+02 -1.123299340139921298e+01
2.957428181979510100e+02 4.278973589662660615e+00 5.715068648276233034e+02 3.145622403972680114e+00 4.481266512880092145e-01 -1.809092542374361869e+02 -1.155684923536868602e+01
3.360454008670240569e+02 4.889750296792805706e+00 5.721756491909133047e+02 3.775867857463107491e+00 2.754339673279522227e-01 -1.809076569241207721e+02 -1.157748280718226042e+01
3.721493142010635324e+02 4.794505707200430678e+00 5.976842395656575491e+02 2.826664723110202893e+00 1.672025511447537416e-01 -1.809072349694774289e+02 -1.272249028786188418e+01
3.094469573951743087e+02 4.586992461661253628e+00 5.623595741826520680e+02 3.395260153227355193e+00 2.427636496517587006e-01 -1.809068938850242603e+02 -1.127231960312250969e+01
3.835744295868244080e+02 5.124456853846582227e+00 5.870816182344264007e+02 2.915097609126736877e+00 2.378794184169657766e-01 -1.809064343431670068e+02 -1.256191389484310328e+01
2.924514550601921314e+02 4.403432627153568646e+00 5.858908662102909375e+02 3.171975465400212801e+00 4.582489730723125487e-01 -1.809061119094366461e+02 -1.199344772138476145e+01
3.050789137579359362e+02 4.725725432720186525e+00 5.676617674858605369e+02 3.030995029054047052e+00 4.206589887197265121e-01 -1.809042594228209282e+02 -1.141706606450293648e+01
3.319527471243740138e+02 5.037373422327184436e+00 5.739294184122712750e+02 3.486058230015406156e+00 2.333656781328499741e-01 -1.809029437719322289e+02 -1.160629024959441935e+01
2.795930677161140920e+02 4.480994086418953692e+00 5.794517989554670976e+02 3.719864549180835755e+00 2.942882306307628704e-01 -1.809026523446876809e+02 -1.189910359749201341e+01
3.784421176915329852e+02 4.692986780690695525e+00 5.796269307350090685e+02 3.035394265668726277e+00 2.473800245310787960e-01 -1.809021899271027678e+02 -1.224866349451678005e+01
3.119949342195225768e+02 4.589588354851724894e+00 5.569743159369731984e+02 3.909219428012675301e+00 4.419424237546060175e-01 -1.809020665318286660e+02 -1.113925754147412306e+01
2.827119991887855122e+02 4.820618446295864779e+00 5.798315383897321453e+02 3.682094259581611073e+00 5.035565006126121457e-01 -1.809012450791893798e+02 -1.188213962866198870e+01
3.468273938824441984e+02 4.969163202033589855e+00 5.851127322886603679e+02 2.908040166794987336e+00 4.612906066814235762e-01 -1.809009012225152730e+02 -1.202582876839762527e+01
3.402793449018182059e+02 4.808016039255120333e+00 5.713133001552656651e+02 3.672328916688238465e+00 5.085089127607158588e-01 -1.809008227416134105e+02 -1.157884169133381391e+01
3.189724700168890195e+02 5.072478445165476302e+00 5.876515661395102370e+02 3.347876254461966017e+00 4.051415794372449919e-01 -1.809007694332054541e+02 -1.197942891853001512e+01
3.523038408345458379e+02 5.109291840129801976e+00 5.922666033627480147e+02 3.205647049590622633e+00 3.069058335582532382e-01 -1.809002364811561279e+02 -1.230086025024937513e+01
3.190023078915671704e+02 4.986747787788709196e+00 5.799166185464360979e+02 3.719101148773364507e+00 3.079074550543809408e-01 -1.808997364398621812e+02 -1.174437330618486186e+01
2.767760805599398850e+02 4.377711020369225992e+00 5.734371218034102640e+02 3.191578144155306607e+00 5.046756896977758755e-01 -1.808980216716980749e+02 -1.175538290837186040e+01
3.421475784924181198e+02 5.047131923812041343e+00 5.654229163231775601e+02 3.395975440907619269e+00 3.608333761862145828e-01 -1.808970810468588297e+02 -1.143597584017039992e+01
3.545116931162714309e+02 4.943602881820369888e+00 5.801497950842947375e+02 3.690580227894056264e+00 2.622974427242125151e-01 -1.808952151735097118e+02 -1.194668610812980702e+01
3.065688868679628740e+02 4.680164296192571349e+00 5.918552548974211049e+02 3.518737816730525658e+00 2.352557215864471418e-01 -1.808948640888032742e+02 -1.212311173931381170e+01
3.066325881941063471e+02 4.293428372106343538e+00 5.648680005816589755e+02 3.481487501129931328e+00 3.012108120060304484e-01 -1.808943896313181199e+02 -1.134095323959847690e+01
3.244165377651482913e+02 4.590752358520467702e+00 5.652951409223679775e+02 3.079593273544321441e+00 4.100714623172604933e-01 -1.808921440265669389e+02 -1.135119046380202334e+01
3.866222165674150233e+02 4.770235524801979210e+00 5.906554567721956346e+02 2.672930307706724573e+00 3.227405591095252602e-01 -1.808914157363180379e+02 -1.273050101482841967e+01
3.269314595370926213e+02 4.855948743202715079e+00 5.604146090816421975e+02 3.337586890008723106e+00 2.833605352940545274e-01 -1.808911335933948408e+02 -1.123608786502438583e+01
3.395187123452146238e+02 4.966684133457480499e+00 5.626556442090868586e+02 3.465818341551564430e+00 4.193140584016263328e-01 -1.808905599063100453e+02 -1.134886598967682048e+01
2.909983310817148094e+02 4.356040998866736125e+00 5.678320948791397313e+02 3.216155799365393531e+00 5.312665294394965931e-01 -1.808899807232607202e+02 -1.148631014748871948e+01
2.851044459215880806e+02 4.586027069525285604e+00 5.643930399994044365e+02 3.697634018524492472e+00 5.524601876854989824e-01 -1.808889423209944880e+02 -1.144012957877244041e+01
2.827682384951266386e+02 4.839223574318443077e+00 5.644971561636865545e+02 3.662937987380442628e+00 4.771771091207989701e-01 -1.808889360128516444e+02 -1.146211499067390704e+01
2.733869639207415503e+02 4.975589672265165575e+00 5.771028230037643425e+02 3.314732086992858040e+00 2.914947486074908056e-01 -1.808876741728740285e+02 -1.189454405882337973e+01
3.234391193945348846e+02 4.735216239238096314e+00 5.972847737734525708e+02 3.457625591413256316e+00 4.552454363348382715e-01 -1.808871747465512954e+02 -1.230049270274566808e+01
3.208260132454658446e+02 4.775719679566087450e+00 5.634389017276912455e+02 3.893986023655584994e+00 3.997351497290325129e-01 -1.808869128112394549e+02 -1.129766507149587795e+01
3.000944205490925469e+02 4.962715746329712019e+00 5.892812984063095882e+02 3.527175680713136252e+00 4.298719801904711257e-01 -1.808853620757485032e+02 -1.206116943403060304e+01
3.281486742287794414e+02 4.765522806488692531e+00 5.577323154263457354e+02 3.685922823376685642e+00 3.017901060530766566e-01 -1.808846703994278755e+02 -1.117563769171435517e+01
3.196699687104486429e+02 4.605641880675673150e+00 5.780099635021703079e+02 3.003334690167261289e+00 5.270771753827415695e-01 -1.808840420277960845e+02 -1.168946430983961271e+01
3.374179841553219603e+02 4.544045332794851788e+00 5.899703265493277513e+02 2.932322803108323495e+00 4.386795015598073944e-01 -1.808838473360493140e+02 -1.211325600899073862e+01
2.978580687537855169e+02 4.618287658956229613e+00 5.555226086539449852e+02 3.845692761739484933e+00 4.681570403835814131e-01 -1.808829683340956649e+02 -1.114519591462376980e+01
3.393808658655696604e+02 4.986041952424773882e+00 5.817862782813523381e+02 3.339837297625682488e+00 1.803324145755311469e-01 -1.808800276423736193e+02 -1.187169801292216320e+01
3.651372797070029605e+02 5.009337556967136784e+00 5.748813696584809350e+02 3.439859879384276287e+00 4.247443228176450147e-01 -1.808788910971759663e+02 -1.191764238370395468e+01
2.945111320793581626e+02 4.818648451766518903e+00 5.587505826907741948e+02 3.377569211929846382e+00 4.353492690415471933e-01 -1.808769245840482256e+02 -1.123786918807253166e+01
3.435126851510255506e+02 4.857608526843097074e+00 5.983271034352667357e+02 2.944907574548489393e+00 3.878747006598838309e-01 -1.808757770039637478e+02 -1.242928721172239648e+01
3.124246304251402648e+02 4.864167420327154545e+00 5.675312398160646126e+02 3.618312959840754850e+00 2.423165258268574207e-01 -1.808723216509537224e+02 -1.140039370632441518e+01
3.211777929723320426e+02 4.596785557164585256e+00 5.867279972849455589e+02 2.728272296459202106e+00 2.427534233951217923e-01 -1.808722194457162971e+02 -1.195307613365416444e+01
2.752617186336460122e+02 5.031167967203582947e+00 5.786844577603430935e+02 3.346582470890192340e+00 3.424751684093659820e-01 -1.808720243840803619e+02 -1.191995356160678732e+01
3.509682628248361880e+02 4.704860686094807676e+00 5.858681149969503394e+02 3.770655115314967443e+00 3.252914871522407658e-01 -1.808614068636109380e+02 -1.208503617944176156e+01
2.984888165799418971e+02 4.473449653523192460e+00 5.594120447229089450e+02 3.665402256892078992e+00 5.446348033076705564e-01 -1.808610338506560424e+02 -1.123381051574046019e+01
2.837611789679747289e+02 4.880872628776361744e+00 5.679614676235058823e+02 3.658143663768236298e+00 3.104043036319284465e-01 -1.808586770224425493e+02 -1.154313400263573897e+01
3.490470910239032492e+02 5.104336624869092454e+00 5.740734242741399385e+02 3.247205405675558598e+00 3.793909556324479571e-01 -1.808586205557433573e+02 -1.172109029102475475e+01
3.459201643735167977e+02 5.111896752934922183e+00 5.787007404386648659e+02 2.940675154962617110e+00 2.503576607502475682e-01 -1.808576019181534491e+02 -1.182682570571233782e+01
3.519441137649935740e+02 4.792250956387462679e+00 5.654303629342599606e+02 3.643093247091088394e+00 4.579263957722415901e-01 -1.808555764253813152e+02 -1.151639574228103058e+01
3.233767810178145510e+02 5.017805930799049463e+00 5.779088369037485791e+02 3.125984272177873446e+00 4.677222434625243341e-01 -1.808554379457760319e+02 -1.169221053928042586e+01
3.501465343611398566e+02 4.564597191658871012e+00 5.702931940796553363e+02 3.266817846513887513e+00 5.000801856568812820e-01 -1.808549414802830881e+02 -1.162738222272050947e+01
3.782549124875511097e+02 4.782689127364085913e+00 5.750803474536514841e+02 3.026179780411187625e+00 2.484541801466783328e-01 -1.808542133500509692e+02 -1.211505103108684800e+01
3.010152556151817862e+02 4.784918824235657731e+00 5.615503188935807657e+02 3.683014602559357531e+00 5.059302508170984147e-01 -1.808514957736217070e+02 -1.127529915747235556e+01
3.018089305535955873e+02 4.671767121196566563e+00 5.918268161951961019e+02 2.847877880454953825e+00 2.652093059711497225e-01 -1.808507962073310580e+02 -1.213644628771225342e+01
3.104436180998131931e+02 4.935550759964252521e+00 5.862605619062409232e+02 3.727346452283748501e+00 3.931542448908521004e-01 -1.808502590288730119e+02 -1.193813563071791961e+01
2.999790807541899085e+02 4.761420815957449371e+00 5.791715038252490331e+02 3.089931002114186587e+00 1.983625827828776889e-01 -1.808500763072896405e+02 -1.175321477478214049e+01
2.985111796246065978e+02 5.008560770888029978e+00 5.918110745128074086e+02 2.875587201324171005e+00 3.105161146003767580e-01 -1.808492431995307754e+02 -1.214928092635475565e+01
3.191599252467386236e+02 4.719356253745588425e+00 5.660083147991140322e+02 3.146002728769287771e+00 2.579557942092286504e-01 -1.808459113442204398e+02 -1.136109215427004315e+01
2.857704572647904229e+02 4.680559692919224801e+00 5.761285382940187674e+02 3.089374425577991801e+00 5.292873403223105067e-01 -1.808451648446898332e+02 -1.175012250133811165e+01
3.269461988716777796e+02 4.773188795234226234e+00 5.819852304004369898e+02 2.995677155167306260e+00 1.635773983552919475e-01 -1.808451351283786437e+02 -1.182086370266225828e+01
3.590897013239938360e+02 5.048844520250157508e+00 5.894716061860691525e+02 3.382287510033494371e+00 2.318535962857812827e-01 -1.808449406782559663e+02 -1.228164028045216583e+01
3.108110411179490029e+02 4.987264930615504355e+00 5.650730430503101616e+02 3.629869708270241357e+00 3.420665518760362955e-01 -1.808444148286990583e+02 -1.133860462712725337e+01
2.844422758565383447e+02 4.740785307669182380e+00 5.842964793313321934e+02 2.845755251605063929e+00 3.778857642999062794e-01 -1.808435953944081120e+02 -1.200134328635725822e+01
3.522774346661602749e+02 4.996534875023370681e+00 5.765550625100200932e+02 3.525008668740193141e+00 4.464825646862161657e-01 -1.808432327164586013e+02 -1.182053082823201251e+01
2.701820709938543246e+02 4.452608778277187263e+00 5.656856041381155364e+02 3.744638796622160370e+00 3.990925063439849096e-01 -1.808421192727805078e+02 -1.162117379008331852e+01
3.027115901518765781e+02 4.659250459040368497e+00 5.568698264980049544e+02 3.342680705485215675e+00 3.456510434478412552e-01 -1.808393687232994580e+02 -1.115695639840657094e+01
2.728678730881838419e+02 4.436754057723699241e+00 5.813668764437887830e+02 3.476913810146713413e+00 5.334150081366658691e-01 -1.808385241191489285e+02 -1.202483805525138827e+01
3.078075999854647193e+02 4.491353107358155405e+00 5.867436058779103405e+02 3.742111741275742975e+00 5.308182107912654546e-01 -1.808384970700852818e+02 -1.195765904070816177e+01
3.091816832493840366e+02 4.980290642420964531e+00 5.666614449467543864e+02 3.211010394533936108e+00 4.092126695840485606e-01 -1.808376567665114862e+02 -1.138186331102023985e+01
3.043342037225298213e+02 4.520187232538551925e+00 5.750650586199328700e+02 3.193434328512566367e+00 5.900038448328467355e-01 -1.808372965771293366e+02 -1.162019923025483337e+01
3.456567709667716599e+02 4.619308002987988715e+00 5.872276859140019951e+02 3.406016221386757969e+00 2.142510773310642436e-01 -1.808371951562636184e+02 -1.208208245780947365e+01
3.531650459238524604e+02 4.960169379981897109e+00 5.711726462296960563e+02 3.436563017152085564e+00 4.692325122281750249e-01 -1.808365576176038871e+02 -1.167946700543248539e+01
3.547927308988441268e+02 4.527042612446671832e+00 5.825090114351193051e+02 3.317394929796588343e+00 2.673598886754738890e-01 -1.808341936457842394e+02 -1.201973576697165846e+01
3.285612511635948181e+02 4.598672986619075864e+00 5.746976745524569878e+02 3.904494109441599026e+00 3.398279848838561823e-01 -1.808336994802128004e+02 -1.161482586568448916e+01
3.151715243802581767e+02 4.561427198434041763e+00 5.692125933232902071e+02 3.414991370343243293e+00 6.023355085380027729e-01 -1.808325205754786111e+02 -1.144339097372265002e+01
3.159208312807346601e+02 4.596471637503349861e+00 5.615052795695569330e+02 3.678811500362822784e+00 2.660840845970129376e-01 -1.808305754123045972e+02 -1.124618813674083384e+01
2.879754577186749316e+02 4.738677525932416756e+00 5.588173918129903086e+02 3.345433297288693097e+00 4.480866816240152151e-01 -1.808302763680401313e+02 -1.128112331429562154e+01
2.785769097294032122e+02 4.778546100213983294e+00 5.633806988564288076e+02 3.766820968271902714e+00 4.086208552391950577e-01 -1.808298891461543008e+02 -1.147224538630735502e+01
3.367567125810167568e+02 4.712811444840812491e+00 5.728823479536831655e+02 3.437267396593980173e+00 5.701983773281021906e-01 -1.808290039938731582e+02 -1.160073419785182836e+01
3.168214804588309903e+02 4.693194042395926857e+00 5.802113133737442467e+02 2.738653398855207310e+00 2.515654826072348804e-01 -1.808281073375056565e+02 -1.175176567664295746e+01
3.409473864072353990e+02 4.998158587026355626e+00 5.668293623650266682e+02 3.635668467973247164e+00 3.637558313659963738e-01 -1.808280458913034465e+02 -1.146413235941844277e+01
3.474601262059432543e+02 4.482859098364956552e+00 5.797654828286918018e+02 3.193794514761206127e+00 4.754826679480009255e-01 -1.808257118495193652e+02 -1.187038948448408249e+01
2.868108512061403985e+02 4.534496568969889729e+00 5.795785916150331332e+02 3.487858398651481284e+00 5.930140643554325797e-01 -1.808252489353210422e+02 -1.184166054064522555e+01
2.790130977406760167e+02 4.466090063919725850e+00 5.834193780349892222e+02 3.148374679235036666e+00 4.458109382941636833e-01 -1.808244229434517933e+02 -1.202275906018006069e+01
3.293352215330685908e+02 4.912150368146283697e+00 5.870523619545947440e+02 3.274840826549123118e+00 5.046316536150362575e-01 -1.808204877215553665e+02 -1.198361380748825056e+01
2.701567254236706503e+02 4.542911667595117109e+00 5.898448056405142097e+02 3.572130358795077232e+00 4.187368979697544957e-01 -1.808204771095097954e+02 -1.231777365056463935e+01
3.052060580695585372e+02 4.951138528407185824e+00 5.775234625287830568e+02 2.855245409926626898e+00 3.465703377030172616e-01 -1.808197717317051172e+02 -1.168763035642949788e+01
3.119199068286343959e+02 4.586971720610899084e+00 5.768336330818879105e+02 3.584818616579369621e+00 5.952745140843814786e-01 -1.808188757332053171e+02 -1.165540695033850582e+01
3.381508643792281532e+02 5.096431229638731963e+00 5.819419971261199862e+02 3.366367798285551771e+00 2.399631892358643215e-01 -1.808185378945153161e+02 -1.186893743867609530e+01
3.325506250666933283e+02 4.413858969973333046e+00 5.687031285361077835e+02 3.514893539058280059e+00 2.861848338922653445e-01 -1.808169252293849070e+02 -1.146704612765549314e+01
3.204238643843934824e+02 4.508176631914765586e+00 5.638706229580953959e+02 3.483694702801632292e+00 2.491124398616585967e-01 -1.808159208484084104e+02 -1.130799755375502613e+01
3.213118710889127669e+02 5.064742981180756054e+00 5.933483679336218302e+02 2.742234919225526202e+00 2.955447202722937261e-01 -1.808152075144587911e+02 -1.216528444621800098e+01
3.117069954992265934e+02 4.839553487121905917e+00 5.772719714241524116e+02 3.205895983331430443e+00 1.858938789750103071e-01 -1.808151761097706185e+02 -1.166817303126939009e+01
2.919960477537937322e+02 4.975145005095713557e+00 5.814003836540333623e+02 3.623561523937971707e+00 3.206120718506598744e-01 -1.808143975833226591e+02 -1.185992102070009935e+01
2.910817487596684146e+02 4.579845830081016089e+00 5.900009802632562241e+02 3.182201962105333237e+00 4.649025342172022901e-01 -1.808139321949629448e+02 -1.213137083203717559e+01
2.686051670018658797e+02 4.487841843556865662e+00 5.683938474677214572e+02 3.749886798473898608e+00 4.577931878598904269e-01 -1.808136392168967745e+02 -1.171069159745808719e+01
3.236737280602839633e+02 4.508670151013247640e+00 5.914668384920988728e+02 2.922011808275513545e+00 3.071529576866070532e-01 -1.808132522600585617e+02 -1.210807388158349696e+01
3.562002838617312364e+02 4.560668246268229531e+00 5.837836135000854938e+02 3.487143098835975952e+00 4.470945660669108923e-01 -1.808126805841087332e+02 -1.207289307490806252e+01
2.804984857035374830e+02 4.707669012836118938e+00 5.707119129156847066e+02 3.050089257279055222e+00 3.458652978804695466e-01 -1.808122554295736677e+02 -1.164491238205164514e+01
3.675374702466771737e+02 4.994981519325024877e+00 5.891849173815701306e+02 2.986426303990832309e+00 4.169553139374300166e-01 -1.808081123890965785e+02 -1.237756225121638209e+01
3.551529653751308615e+02 4.889713193815931724e+00 5.776364450315743397e+02 3.682252392737838775e+00 4.296055297670194895e-01 -1.808059227201507611e+02 -1.188006321515949537e+01
3.041016170052748180e+02 4.706246617222615392e+00 5.544833771211282283e+02 3.489708795983267553e+00 3.605326550035846678e-01 -1.808041491176699367e+02 -1.109748569159581599e+01
3.156272757154784472e+02 4.540042565519305739e+00 5.874743912133237700e+02 2.910324318136619404e+00 4.478538574914374126e-01 -1.808038733596640100e+02 -1.197244358583416712e+01
2.925364224188530216e+02 4.688064983292932197e+00 5.684257568713373985e+02 3.719343634334036697e+00 2.657343208379640553e-01 -1.808031177769022122e+02 -1.149233352186372947e+01
3.276288368972336116e+02 4.573691798814192744e+00 5.809542932905545740e+02 3.575953068527176981e+00 5.691626618561472783e-01 -1.808030593623349489e+02 -1.179222439834578573e+01
3.447968057848971171e+02 4.627255462164169053e+00 5.772008681019167398e+02 3.142370925958752004e+00 1.992835048440289858e-01 -1.808017505734805184e+02 -1.177481972288923018e+01
3.401545704481748089e+02 4.777073674794956482e+00 5.931281910993814108e+02 3.551674287668523444e+00 2.291025597982698225e-01 -1.808015894059001880e+02 -1.223214229366487160e+01
2.769995724881271713e+02 4.833061768321052831e+00 5.874615533786825381e+02 3.021620768544747815e+00 3.841419992341684742e-01 -1.808013543070243259e+02 -1.216714738962756215e+01
3.320999857464917682e+02 4.883907660642438309e+00 5.775260696276501449e+02 3.784306750422855359e+00 4.343552155519549984e-01 -1.807994887951683154e+02 -1.170866644878707064e+01
3.061546314385767005e+02 4.913199301107216144e+00 5.716269352466399596e+02 3.459877029882062249e+00 2.257420580300978086e-01 -1.807988889722592489e+02 -1.152012182997454914e+01
3.495833231825770326e+02 4.663110992013229428e+00 5.712022615564562784e+02 3.775934901655507492e+00 4.170393023091620299e-01 -1.807984114950278922e+02 -1.164689094598672270e+01
3.382069772047463516e+02 4.936200733543835817e+00 5.956141198658733629e+02 2.541172312422627311e+00 3.510667842072013878e-01 -1.807964201211201782e+02 -1.230261164213294478e+01
2.857977641539463320e+02 4.569117798174619161e+00 5.649214132468223397e+02 3.121793500486598649e+00 3.737875161981000782e-01 -1.807953699083384720e+02 -1.144808298263416191e+01
2.913332395537300386e+02 4.357138728604259548e+00 5.769839040255538976e+02 3.086997750393675854e+00 3.628988039412462951e-01 -1.807951668925964555e+02 -1.173513968329972457e+01
3.500773272521223589e+02 4.663643957242425309e+00 5.774837722710681192e+02 3.341964695210460690e+00 1.987659338117797603e-01 -1.807932030147241846e+02 -1.182672643559351400e+01
3.518211704224117398e+02 4.906435762919490351e+00 5.648181402563739084e+02 3.648590827514929025e+00 2.981165972699534872e-01 -1.807917887025187156e+02 -1.149960845679917298e+01
3.093819651912032214e+02 5.002603720524589903e+00 5.823927899778486790e+02 3.648065051566271144e+00 3.927390536628406759e-01 -1.807912009484167015e+02 -1.182163239886531514e+01
2.979923799272551719e+02 5.009153103873416946e+00 5.739999341849892289e+02 3.260989992115986613e+00 2.536804656907997169e-01 -1.807897058452998067e+02 -1.161440464252093463e+01
2.945873886339999217e+02 4.874835069984390756e+00 5.908740645592137071e+02 2.769633717064756251e+00 3.007505474686982261e-01 -1.807896836180272260e+02 -1.213853210920077075e+01
3.208598843248141748e+02 5.008752416038655397e+00 5.885970917053066387e+02 3.004245749222618223e+00 1.819762190177642847e-01 -1.807896185277870131e+02 -1.201132975430785876e+01
3.065266211624234529e+02 4.652313537610421434e+00 5.775372399488852579e+02 3.154643832597511910e+00 5.747515183655034221e-01 -1.807892882625671120e+02 -1.168464891531429117e+01
3.385299995595584051e+02 4.991381579556853687e+00 5.755973534462336829e+02 3.584690477135664022e+00 2.399255974474316100e-01 -1.807892847875629627e+02 -1.168665702376331872e+01
3.699411807456042993e+02 4.964676555159599047e+00 5.963640335445106757e+02 3.301966797992479385e+00 2.962940403003224699e-01 -1.807879390231693719e+02 -1.264589014424189628e+01
2.818954013227464088e+02 4.330351769754144264e+00 5.835076939194369743e+02 3.654264525696715449e+00 4.348729630063246088e-01 -1.807873103985961336e+02 -1.199894746805981782e+01
3.151824318982332898e+02 5.081560789179047077e+00 5.700225347050646860e+02 3.290818979448355996e+00 3.318519338654494222e-01 -1.807863249312716789e+02 -1.146501083843877744e+01
2.982809353278494200e+02 4.818171814362081307e+00 5.661469135186882795e+02 3.843234398182637790e+00 4.093445380287070168e-01 -1.807843267621172174e+02 -1.140251501051763583e+01
3.355833101047512628e+02 4.872010318841851095e+00 5.806629679163046376e+02 3.029438169324507157e+00 1.602030997089273490e-01 -1.807832066366423476e+02 -1.181668705272920050e+01
2.814467726718028189e+02 4.867914194376297132e+00 5.884634971761904580e+02 3.431508219271515614e+00 2.838830813235997397e-01 -1.807803672304368661e+02 -1.215639268261683625e+01
3.525010546870872190e+02 4.886657516057649531e+00 5.887063296909086603e+02 3.694521600692939778e+00 3.625318022462498124e-01 -1.807798196274418956e+02 -1.218831903316370280e+01
3.014475098010818215e+02 4.958345459114290144e+00 5.679147923177366692e+02 3.496749871561235068e+00 2.691099642965788519e-01 -1.807783507374535645e+02 -1.143545508403323652e+01
2.885098043498236393e+02 4.692958893296143685e+00 5.659384935504260739e+02 3.718732439816877733e+00 2.817210884828061368e-01 -1.807770542939873337e+02 -1.145394058737715426e+01
2.755315143413419605e+02 4.820212816416232116e+00 5.863661916653127264e+02 3.154668998086722631e+00 2.762805018314946626e-01 -1.807757129685515736e+02 -1.214805859815116307e+01
3.054685245569424978e+02 4.511065543409193523e+00 5.550547895347573331e+02 3.603952943748108595e+00 3.213442972246683405e-01 -1.807756640495423710e+02 -1.110664313124957125e+01
3.459730878222989645e+02 4.967936990237302730e+00 5.690838453023555985e+02 3.687627727097323671e+00 3.290076856871529398e-01 -1.807753633863270579e+02 -1.155979335643326777e+01
3.854061728745271012e+02 4.937689747051805966e+00 5.892257736724357073e+02 2.741765679753591645e+00 3.599876157754328676e-01 -1.807751089056556566e+02 -1.266242643870379503e+01
3.365849313283335960e+02 4.667498224756442937e+00 5.566174528788999396e+02 3.475200685933033551e+00 4.130645095312704407e-01 -1.807745918566315879e+02 -1.118626655572310824e+01
2.553643358335025937e+02 4.637064562407729795e+00 5.725006350214162012e+02 3.577875524089114023e+00 4.573425733800935422e-01 -1.807733767635994013e+02 -1.200671861749114200e+01
3.335601979432602207e+02 5.085351931259515013e+00 5.894962420320358660e+02 2.585745341670924624e+00 2.639864543560287435e-01 -1.807716862187755851e+02 -1.207815363762750138e+01
3.166192630349874548e+02 4.553642651531657037e+00 5.698541813752867711e+02 3.958752592311729046e+00 3.931055791843854341e-01 -1.807699946319335140e+02 -1.146059039395294832e+01
3.282173754495743765e+02 4.978834849539775398e+00 5.826116161494927610e+02 3.703866784070158236e+00 3.108815911724669423e-01 -1.807697968822348571e+02 -1.184361098541626944e+01
3.128320837288654843e+02 4.836713228892052463e+00 5.746260200397363178e+02 3.846234613648833456e+00 4.378389866122144869e-01 -1.807684872687376014e+02 -1.159217003776160482e+01
2.911969918820207113e+02 4.923729728283402274e+00 5.765989335241264371e+02 3.589574783523812318e+00 2.711810840084973306e-01 -1.807682516597179188e+02 -1.172500987375886972e+01
2.717015727932119376e+02 4.338006312109557783e+00 5.712130220704964358e+02 3.411306427524127383e+00 4.781056545559988491e-01 -1.807675807351661774e+02 -1.174930551479631724e+01
2.931759749608763173e+02 4.479592018129102016e+00 5.605450647239435966e+02 3.376731184000403729e+00 2.885199288467588108e-01 -1.807675491319812124e+02 -1.128870786404488413e+01
3.447778856198679591e+02 4.750876295440376040e+00 5.795429419608016133e+02 3.105347436891300106e+00 1.680530682394096864e-01 -1.807673489812075331e+02 -1.184254831949711573e+01
2.619960497018678325e+02 4.658944233128496926e+00 5.686622587159581599e+02 3.633994472629434203e+00 4.803208855949585021e-01 -1.807669288378134240e+02 -1.180465653344750088e+01
3.548400206097035152e+02 5.132203817225985176e+00 5.818336343014620979e+02 3.162391502477729155e+00 2.475602832888715299e-01 -1.807667997811128089e+02 -1.199997708229756910e+01
2.708063466108375223e+02 4.794139670580044310e+00 5.854517613964062548e+02 3.148413780139090790e+00 4.218018546744530251e-01 -1.807652719813835063e+02 -1.217216850870373079e+01
2.666174902918077123e+02 4.519810224586392700e+00 5.793298294681918605e+02 3.733091409381186665e+00 4.046096609113058462e-01 -1.807649606594861496e+02 -1.203966878742920699e+01
3.377703885970498163e+02 4.763434321991167231e+00 5.717825754177378030e+02 3.455585298311079079e+00 1.988642921435573585e-01 -1.807638336016736673e+02 -1.157631028351634050e+01
3.221686569806957436e+02 4.849297371679402779e+00 5.908167894213983118e+02 2.846015864523338657e+00 1.660250491341712376e-01 -1.807622392684556019e+02 -1.208421963628378926e+01
2.920176650700484515e+02 4.552515746403462238e+00 5.597765465933989617e+02 3.837346160550669349e+00 3.391861138996079550e-01 -1.807619181675396476e+02 -1.127706326453223085e+01
2.964910086551975610e+02 4.989065331963550953e+00 5.710469749811674092e+02 3.143903104745334520e+00 3.140502733877356123e-01 -1.807617328540277981e+02 -1.154055594380612959e+01
3.189706671243631035e+02 4.613552066585205225e+00 5.599390517816448209e+02 3.228077826834981234e+00 3.605057335762593129e-01 -1.807614593029459797e+02 -1.120943014868661791e+01
3.476978176457905647e+02 4.866854193041409538e+00 5.671775639637590984e+02 3.310919076636123393e+00 2.200311758884676006e-01 -1.807577526150574840e+02 -1.152367527213037590e+01
3.613453263186708568e+02 4.768486351070885476e+00 5.941290846054413350e+02 3.553951906821186224e+00 3.243518500151868489e-01 -1.807575556452716796e+02 -1.245916159054911176e+01
3.000881672711561237e+02 4.751172973132248956e+00 5.745690775636612670e+02 2.988997436133862262e+00 4.756065522771975029e-01 -1.807571383702381240e+02 -1.162119687020783587e+01
3.290437785009719391e+02 5.075662985407515926e+00 5.692393486841082222e+02 3.432145600221457205e+00 3.742633203759355709e-01 -1.807564978956698951e+02 -1.146742190376444093e+01
2.816126510702953283e+02 4.638386849518097321e+00 5.843102337336138135e+02 3.715582508181416888e+00 2.964517597094601387e-01 -1.807554562046692581e+02 -1.202586706386621884e+01
2.845012366836988917e+02 4.373211205962793002e+00 5.792503727546967411e+02 3.808557483243811159e+00 4.075481726326401488e-01 -1.807547012403681492e+02 -1.185014935425736660e+01
3.281046876510847596e+02 4.762470393296694304e+00 5.687377268958475725e+02 3.149774360633776471e+00 5.136709483574986024e-01 -1.807533299061739740e+02 -1.145095001780660837e+01
3.137684913897569459e+02 4.876728186329122749e+00 5.880415698711103687e+02 3.534056007547323741e+00 4.960229368242218273e-01 -1.807525597867914655e+02 -1.199073956288709653e+01
3.390017709652081521e+02 4.404277497068835423e+00 5.690019942623001725e+02 3.514937829897731625e+00 3.386842157827163469e-01 -1.807517739688136942e+02 -1.150882233622144568e+01
3.079141719013720149e+02 4.820914359407230343e+00 5.978806581658332107e+02 3.498577523279321255e+00 3.471293131085053663e-01 -1.807511778758341450e+02 -1.232070839564491394e+01
3.439058312587230830e+02 4.837912091153582672e+00 5.805159760431459972e+02 3.036208082687613885e+00 5.053612029753418167e-01 -1.807508965787077386e+02 -1.186464108081201196e+01
2.955039264646543415e+02 4.902993645283332924e+00 5.824645904715174538e+02 3.008507871816142654e+00 2.147704655345187286e-01 -1.807506900646289978e+02 -1.187168530439402403e+01
3.132157407072002115e+02 4.893130306228486326e+00 5.593024442455533745e+02 3.569757162462847688e+00 3.273105654654281937e-01 -1.807484436382935939e+02 -1.119345630109912904e+01
2.862392663952097109e+02 4.493577921917474960e+00 5.837313882161079164e+02 3.164126944243558892e+00 2.836745876202265149e-01 -1.807483327337833430e+02 -1.196991249930131218e+01
3.753493760205376475e+02 4.909028315199619463e+00 5.736274765389653112e+02 3.566375905833983229e+00 3.003152918624685253e-01 -1.807465684590324599e+02 -1.202811148202764535e+01
3.495341214636306972e+02 4.657213866425603754e+00 5.899970054262468011e+02 3.499273535960423676e+00 4.706849105584193782e-01 -1.807463736549167947e+02 -1.220204753894682170e+01
3.624234298381143162e+02 5.028820567557043653e+00 5.740686991163003086e+02 3.009369760354407397e+00 3.120933163870091009e-01 -1.807454249564399333e+02 -1.186084009160123998e+01
3.524890384938116199e+02 4.549274946759522820e+00 5.861094659291268272e+02 3.497363457834318012e+00 4.395366804890482038e-01 -1.807421576259078222e+02 -1.210682331148732516e+01
3.115963606183322554e+02 4.846270262610465451e+00 5.767425483536892443e+02 3.758115036238411477e+00 4.845113875594299069e-01 -1.807421410774871902e+02 -1.165313504223595942e+01
3.099647799058942610e+02 4.957775346975082265e+00 5.673412272989902476e+02 3.410794675378456819e+00 2.546473910960601605e-01 -1.807417024957970568e+02 -1.139830047470183771e+01
3.426271848435299603e+02 4.932322915599149482e+00 5.836228246107082214e+02 2.537641618858129000e+00 2.386773371575315605e-01 -1.807409951573746980e+02 -1.194846410746154852e+01
3.511051944653617625e+02 5.145426119389735931e+00 5.871117420083966181e+02 3.082899525255217821e+00 2.641064356207606378e-01 -1.807401330739821788e+02 -1.212497491040779529e+01
3.219755968205249133e+02 4.916450622205355891e+00 5.878023817091349201e+02 2.532711004049259973e+00 2.199878822757631025e-01 -1.807392498596914265e+02 -1.198793562130845025e+01
2.760709957304974864e+02 4.305671312672537887e+00 5.712029717523059844e+02 3.448182883097694162e+00 4.754493714456451414e-01 -1.807387818205310452e+02 -1.170138828558221888e+01
3.653708825427394231e+02 5.102492712456349722e+00 5.772894469065045087e+02 3.312730684950534688e+00 3.072322616702000686e-01 -1.807387674536692543e+02 -1.198901372838535551e+01
3.151585806124929263e+02 4.434709518845935783e+00 5.632236789888937665e+02 3.875642701779605126e+00 3.995636678403111652e-01 -1.807377607269810653e+02 -1.128883293668290477e+01
2.994210390652473848e+02 4.905905743304407096e+00 5.692309685426070018e+02 3.254618440634335030e+00 5.026706775153083617e-01 -1.807377500551960452e+02 -1.147828749182093944e+01
3.515274018550388178e+02 5.002671182772431280e+00 5.811838100140000734e+02 2.890885558510101205e+00 1.716577255311666217e-01 -1.807373406026805753e+02 -1.194817807192426429e+01
2.886761688831820152e+02 4.619789578096726856e+00 5.955225881718923802e+02 3.586745110989536744e+00 3.638414474424339073e-01 -1.807367958190722277e+02 -1.232831183527697050e+01
3.662117765936770866e+02 4.826075434763533956e+00 5.777626425019032013e+02 3.260495679295665639e+00 1.827517522439352504e-01 -1.807366755070351871e+02 -1.201362276649333083e+01
3.355862108371722456e+02 4.830249989099053565e+00 5.585912350965386395e+02 3.639404618766756361e+00 4.063476944002837876e-01 -1.807365573912177013e+02 -1.122744573036522731e+01
3.662715459965689888e+02 4.740850770583097784e+00 5.830786625127196885e+02 2.637167481016668535e+00 2.926095162678949424e-01 -1.807353946953255956e+02 -1.217131034141057455e+01
3.158500149243481587e+02 4.683897082430656944e+00 5.687500591137063566e+02 3.673590174768982308e+00 5.572389043985123136e-01 -1.807352571190750723e+02 -1.143109289309987631e+01
3.013784301097859384e+02 4.862363385597749499e+00 5.788443682535404378e+02 3.260038862655691094e+00 5.443181843746724979e-01 -1.807340879450510727e+02 -1.173820644696966653e+01
2.919748082101212958e+02 5.008463206971744519e+00 5.795738913602144748e+02 3.436601877775367964e+00 2.752444493292693362e-01 -1.807334278827741798e+02 -1.180611294194561900e+01
3.026104651553504254e+02 4.850299481196638673e+00 5.763231440935003320e+02 3.827721904430047228e+00 4.234581115890131975e-01 -1.807320027056908884e+02 -1.166126472202376618e+01
3.190912173804726422e+02 4.478542230806978885e+00 5.688810236703443479e+02 3.473667261454090216e+00 5.857617872468164899e-01 -1.807309665021199976e+02 -1.143608753970769065e+01
3.533979620135518189e+02 4.816962234265835363e+00 5.942433325252482064e+02 3.152641045208890436e+00 4.420431156585677979e-01 -1.807306288221887201e+02 -1.237644127913743475e+01
2.816125162629668921e+02 4.821798862675677810e+00 5.888991932332830856e+02 3.213349189635239966e+00 4.454967613727062181e-01 -1.807298770114681474e+02 -1.216871461978096391e+01
3.181968872647369153e+02 5.038886763497466781e+00 5.801575583821900182e+02 3.334046280165742449e+00 2.242267947738464939e-01 -1.807294679938283934e+02 -1.175084384499150758e+01
2.745671857542171210e+02 4.729109589708120787e+00 5.700409008085714504e+02 3.545886584153412180e+00 5.424287048734047767e-01 -1.807294673102214517e+02 -1.168589777451505363e+01
3.285058769867191018e+02 4.569906662255654339e+00 5.718700464930527687e+02 3.157845431429175509e+00 5.484227576860075670e-01 -1.807261656125459979e+02 -1.153645119356430548e+01
3.286924437584821135e+02 4.741562468869003233e+00 5.670578196821729762e+02 3.045922094538161318e+00 3.386044258961183884e-01 -1.807256495578361353e+02 -1.140881220192705214e+01
3.599987442467577807e+02 4.908620649095959187e+00 6.009747905993860968e+02 3.019492381116537061e+00 2.482448169798114890e-01 -1.807255715951983177e+02 -1.267599860090500918e+01
2.995358098864967928e+02 4.801227643268572542e+00 5.639257190244911726e+02 3.496099907094915249e+00 2.556649481958499504e-01 -1.807239460337187040e+02 -1.134038789303159867e+01
2.957566450852020239e+02 4.621634551070934016e+00 5.610786643178971644e+02 3.882034590636821658e+00 4.733257417265088196e-01 -1.807223959062432073e+02 -1.128744703094073643e+01
3.141873692914736012e+02 5.052517340464128814e+00 5.789837368478015378e+02 3.344467300134647214e+00 4.527063114291257073e-01 -1.807217591864059898e+02 -1.171590985530021101e+01
3.341782395793238152e+02 4.649225803142850388e+00 5.712803100281701063e+02 2.983688064367105319e+00 4.231865465407847471e-01 -1.807215706479065318e+02 -1.154361301011368823e+01
2.793788894645718415e+02 4.499868165413994703e+00 5.574759571949388146e+02 3.457348764352691006e+00 3.705128376555449354e-01 -1.807174313857507570e+02 -1.132110120896824235e+01
3.505765202612595886e+02 4.893409612471568693e+00 5.993419076819229758e+02 2.566229839173385763e+00 3.115269627458288060e-01 -1.807173261344022421e+02 -1.252196274871514703e+01
2.849171691244504245e+02 4.598044791676846543e+00 5.690773770695118401e+02 3.802980366730867701e+00 3.071865536605848379e-01 -1.807158103790137886e+02 -1.156315176003742806e+01
2.913134645816440980e+02 4.347109242670439855e+00 5.589990654237683430e+02 3.436730155938920284e+00 4.535512567730949907e-01 -1.807156460083042759e+02 -1.126279536371593260e+01
3.078984034851555407e+02 4.250285480356934542e+00 5.658164938606973919e+02 3.562373767095461830e+00 3.782843497838107583e-01 -1.807156392167264585e+02 -1.136243936830492274e+01
3.051542801500266364e+02 5.040611171184126604e+00 5.882844382077452110e+02 3.413845753126863336e+00 3.558475365306692506e-01 -1.807152835697638125e+02 -1.201234909558672115e+01
3.517423684627958664e+02 4.937418488678623874e+00 5.747364568998016239e+02 2.854838411998810166e+00 3.095528651842793244e-01 -1.807147015392741594e+02 -1.176404709868477738e+01
3.373265233693855976e+02 4.894766761453684722e+00 6.001233345046492786e+02 2.788965207217271036e+00 2.186353564835157304e-01 -1.807141734333704051e+02 -1.245115337927480326e+01
3.037302538799995091e+02 4.596825753238484857e+00 5.565714083245196662e+02 3.855242833446571815e+00 3.729216103989922426e-01 -1.807140905223847938e+02 -1.114668582841314404e+01
2.934134989813490506e+02 4.490276922595421993e+00 5.716002908180373652e+02 3.956014832404494364e+00 4.225153138040068646e-01 -1.807139066054187424e+02 -1.157221059695712739e+01
3.063037716674871263e+02 4.670780061668339478e+00 5.571454804938451844e+02 3.325605766143226116e+00 3.903370966841434031e-01 -1.807105014910630416e+02 -1.115294606914755882e+01
3.060709867075361785e+02 4.869345564269146998e+00 5.861160657032296513e+02 3.731758419560794238e+00 3.049046510476023930e-01 -1.807096376071428665e+02 -1.194210898014181055e+01
3.367671044319113207e+02 4.761886737029040972e+00 5.927464254572955724e+02 3.751490808611728234e+00 3.633794352383508675e-01 -1.807091345201302204e+02 -1.219947567023317347e+01
2.888648006452232835e+02 4.612125512195077270e+00 5.889813493501700350e+02 3.381116874641644454e+00 5.283353142688007598e-01 -1.807084355010172771e+02 -1.211372942688971577e+01
3.117422726315078307e+02 4.610837200008901959e+00 5.682551865090144929e+02 3.951989642487648169e+00 4.406365295851939479e-01 -1.807082932404246947e+02 -1.142003167240700279e+01
2.941406123500260037e+02 4.780483706251047238e+00 5.756523368157594405e+02 3.695669326239620300e+00 5.272674614981665009e-01 -1.807068150584954367e+02 -1.168046478184557735e+01
3.163576574937710575e+02 4.963178065555140073e+00 5.717483637201758029e+02 3.687534208098926847e+00 4.267334939145702721e-01 -1.807062040191680410e+02 -1.151168436175318277e+01
2.897861143669671833e+02 4.789992295138473466e+00 5.932206440317395391e+02 3.037030665933342366e+00 3.060849922857455940e-01 -1.807059872578707029e+02 -1.224433224909116547e+01
3.353279212927578783e+02 5.123827231917140956e+00 5.765948832460547919e+02 3.170302991654729396e+00 3.026925986218079179e-01 -1.807052126765965170e+02 -1.169720365831438613e+01
3.117679536244192491e+02 4.397438721498820868e+00 5.646632369716259063e+02 3.255477936488763824e+00 2.972022214402882390e-01 -1.807043824623976889e+02 -1.132707972644540462e+01
3.634885009534619371e+02 5.082404103696747555e+00 5.825546817005159710e+02 3.193556295681744928e+00 2.136147421661122037e-01 -1.807030009475390386e+02 -1.211977220408277844e+01
3.668519916334766435e+02 4.833827922657278897e+00 5.831152493465094722e+02 3.607623060828907491e+00 4.001969819652709814e-01 -1.807026334807265187e+02 -1.218012576479677911e+01
3.263833474145487230e+02 4.827307665572551976e+00 5.763083400424650335e+02 2.822105151362299669e+00 3.923850227202471674e-01 -1.807024143702086292e+02 -1.165358597680520525e+01
3.476297245420976196e+02 4.584788030948937276e+00 5.933671289579449422e+02 3.076487416952885745e+00 4.036871079043062860e-01 -1.807022259969682807e+02 -1.229505984481201963e+01
2.918231785252026498e+02 4.974647546958483879e+00 5.856556792152019852e+02 3.441031307571658981e+00 4.390199943785917380e-01 -1.807004038715466265e+02 -1.199003594538673667e+01
3.003725147477349537e+02 4.868458721235741749e+00 5.631646824512338299e+02 3.725600080706792383e+00 4.217292729214577318e-01 -1.806989635209044991e+02 -1.131784711287711254e+01
3.754305163659504387e+02 4.867764436984677978e+00 5.799682310976480721e+02 3.163971985429861800e+00 4.394693781164136226e-01 -1.806986268894459045e+02 -1.221052399917033249e+01
3.155689137266328430e+02 4.976336464190354469e+00 5.964475094206839003e+02 3.004968731225257539e+00 2.611516730750242377e-01 -1.806985735466176379e+02 -1.226430584245506594e+01
2.751930412754350641e+02 4.799139226831778515e+00 5.731087316597769359e+02 3.119313479475432693e+00 4.637102739256264150e-01 -1.806982168509233020e+02 -1.176269806153202069e+01
3.028513471084925754e+02 4.464280902173199728e+00 5.542225279979926427e+02 3.770918469943179474e+00 4.351023797636267010e-01 -1.806979851054182404e+02 -1.109553925902127780e+01
3.536401133993373378e+02 4.911048303343228838e+00 5.734005981805410102e+02 3.431475655353874110e+00 2.023462688831784706e-01 -1.806973899964592647e+02 -1.174517254164600999e+01
3.106075651619528912e+02 5.097624226437942774e+00 5.882468853090819039e+02 2.964559814464363452e+00 3.065768933865492540e-01 -1.806968918578241698e+02 -1.200008290967672941e+01
3.189559793512019041e+02 4.401563281738495093e+00 5.667215848792206998e+02 3.144800691987765351e+00 4.541612020640429792e-01 -1.806951513316755609e+02 -1.137934679142071914e+01
3.067786735221519621e+02 4.524547135097054529e+00 5.690109490614461265e+02 3.744519188847564628e+00 2.675500555905848676e-01 -1.806947805621407213e+02 -1.144831125270533434e+01
3.186414688010228815e+02 4.525548048039837568e+00 5.554091211755536506e+02 3.661214034362413994e+00 4.695270028226697923e-01 -1.806946306165997669e+02 -1.110235483875345253e+01
2.610569861306227608e+02 4.645399215265557658e+00 5.833050626151170945e+02 3.281845000419759018e+00 3.559481110813431104e-01 -1.806943108922994838e+02 -1.223314129002194406e+01
3.212810407904238446e+02 4.892288281481279810e+00 5.671375728337461624e+02 3.582936144125554279e+00 4.971963496082266731e-01 -1.806923988325758899e+02 -1.139286112296438525e+01
3.875304742578734363e+02 5.070263167218100442e+00 5.887370717176556809e+02 3.019932476037849867e+00 2.564965754146358301e-01 -1.806917581291791066e+02 -1.268616434486558298e+01
2.959185537727665860e+02 4.544287240724330879e+00 5.846252554517569706e+02 3.789616121862823039e+00 5.159199571124917227e-01 -1.806914204026494701e+02 -1.193505820696396924e+01
3.611325022094890755e+02 5.071171396526839459e+00 5.942493909206043554e+02 2.946631048065638137e+00 3.179402394558756839e-01 -1.806896322092909486e+02 -1.246061338063742596e+01
3.150429146657474462e+02 4.646888859610397660e+00 5.974124884592748685e+02 3.622645314531353744e+00 4.251391781676881476e-01 -1.806895926443977203e+02 -1.229699388253283487e+01
2.798263489175741370e+02 4.795002514785789316e+00 5.635018615151658423e+02 3.661281917943315811e+00 3.361700728494281254e-01 -1.806887340371323489e+02 -1.146339371500253002e+01
2.639067906020495116e+02 4.741032142484419509e+00 5.676457603568856030e+02 3.589056728603772228e+00 3.385192485586193678e-01 -1.806879284329262134e+02 -1.175162158743268215e+01
3.145971140676950881e+02 4.779477900009481139e+00 5.803663376289000553e+02 3.280794938485052104e+00 5.669729729174932675e-01 -1.806876335413960248e+02 -1.175631102832874930e+01
3.460032738033465876e+02 5.045941206743394858e+00 5.784007135614762092e+02 2.825919430225633189e+00 3.007066210558283492e-01 -1.806861045195660154e+02 -1.181877415485578808e+01
3.229271292294902764e+02 4.738811959382006833e+00 5.845614662136325705e+02 3.600830598272758198e+00 2.195985512862174138e-01 -1.806853907934809058e+02 -1.188909404282966165e+01
2.854284572696971054e+02 4.801586524665119704e+00 5.837353216008871186e+02 3.245998618020592197e+00 2.306750569866999057e-01 -1.806849587296740935e+02 -1.197634492756838043e+01
3.326455673346397930e+02 4.632527816464708792e+00 5.586343192314603812e+02 3.569765998997390888e+00 4.825674055697414810e-01 -1.806841115189548077e+02 -1.121431289843287260e+01
2.865329660564836445e+02 4.353076009782570921e+00 5.691010841818485915e+02 3.183988681295215617e+00 4.895060728335072220e-01 -1.806825910082801840e+02 -1.155115492177898062e+01
2.907706349337286156e+02 4.719723487807468310e+00 5.693314915504768123e+02 3.891276245872302475e+00 4.228568905216417151e-01 -1.806822692814107825e+02 -1.152740368557900652e+01
2.988165649518052760e+02 4.832074339887887149e+00 5.786183109478902225e+02 3.804241837156549622e+00 3.262443452100289853e-01 -1.806821426848899819e+02 -1.174204394055494305e+01
3.194322207412959642e+02 4.730996836160698216e+00 5.710151860035875870e+02 2.949477024117032720e+00 3.327676588895023269e-01 -1.806806629668338644e+02 -1.149356272771643361e+01
3.185174308215326278e+02 4.721893647630682977e+00 5.628075878294717995e+02 3.695353184045019113e+00 5.153486143866441438e-01 -1.806773190271249234e+02 -1.127946919487186150e+01
3.365435045787745025e+02 4.640141365518986483e+00 5.704770035803227302e+02 3.636289845260192610e+00 5.340550719672388924e-01 -1.806737069781655123e+02 -1.153406177414898437e+01
2.770914413192026018e+02 4.761615442252655761e+00 5.721509604684739543e+02 3.062101325244649619e+00 3.927916803614709962e-01 -1.806736445815091088e+02 -1.171679486749889065e+01
2.992400554146623790e+02 4.779229513243513416e+00 5.936088302553262110e+02 3.321962500708717680e+00 4.545626915803354651e-01 -1.806734262406509686e+02 -1.220491235744067993e+01
3.272903846848875560e+02 4.507860267404282695e+00 5.693364975316820846e+02 3.805328325187962601e+00 4.856878608046044654e-01 -1.806727592542726484e+02 -1.146428656918478950e+01
2.855273501446121145e+02 4.852115150763959939e+00 5.811034633520575881e+02 3.663758119608621300e+00 2.994245943755614592e-01 -1.806725169156373170e+02 -1.189651539177524242e+01
3.008468085422011313e+02 4.480374734835729456e+00 5.588142250210842121e+02 3.813435170582785361e+00 4.940868824874661835e-01 -1.806700150731170424e+02 -1.120964497097579837e+01
3.174934330897061159e+02 4.330385867964927193e+00 5.846381947341182013e+02 3.539041469633812387e+00 3.218014915670094900e-01 -1.806698257175954723e+02 -1.188499891422764243e+01
3.126859447415403110e+02 4.610041155232252663e+00 5.727693035058747455e+02 3.929423351246002838e+00 4.625130517276742070e-01 -1.806691014398139998e+02 -1.154073905030598368e+01
3.324698584224087199e+02 4.728460830960454331e+00 5.719059782039012134e+02 3.058299983284044288e+00 2.243849568623814128e-01 -1.806664250093342616e+02 -1.155276490875532858e+01
3.700661707393915663e+02 4.952990114185670478e+00 5.756510529356208963e+02 3.537079429167330424e+00 2.617558761870842354e-01 -1.806656331575170498e+02 -1.200613165469137833e+01
2.795144478708842826e+02 4.496631931988005704e+00 5.629104394692251390e+02 3.517701395709306844e+00 5.379745819255149497e-01 -1.806651822793449469e+02 -1.145152559065712694e+01
2.926347369895798352e+02 4.418502792172023241e+00 5.667045200253045323e+02 3.254720458425946816e+00 2.793361761701075308e-01 -1.806650412907225984e+02 -1.144671513083099867e+01
2.691662877339301758e+02 4.469015003722257795e+00 5.677520514447584219e+02 3.477971263925369705e+00 5.205375950636013105e-01 -1.806645541469338809e+02 -1.168696683426755278e+01
2.995762052190744953e+02 4.604331785588157366e+00 5.549209282879527336e+02 3.508122983879915946e+00 4.699822330435537987e-01 -1.806632557940300785e+02 -1.112379437562757900e+01
3.368096456104783556e+02 4.826907510418986469e+00 6.004198828614092918e+02 3.075989258302068929e+00 2.471010931087936902e-01 -1.806628372820850927e+02 -1.245855515300008776e+01
2.966989197130482694e+02 4.434567060019345419e+00 5.679009360785057652e+02 3.096816038408457761e+00 3.470264602876468318e-01 -1.806618931069227756e+02 -1.145565596995429658e+01
2.807777436552088943e+02 4.893944934967141336e+00 5.874228118031639951e+02 3.353015730034612840e+00 2.869969076405906594e-01 -1.806618733163693662e+02 -1.212966789205075813e+01
2.528935395599859248e+02 4.702447529665017889e+00 5.781769205564737604e+02 3.362957445263626166e+00 3.686295780115249054e-01 -1.806612066085832282e+02 -1.220640411092351307e+01
3.484780062246493912e+02 4.931867342204558469e+00 5.637555861942288402e+02 3.442540018511824229e+00 2.780321899143618491e-01 -1.806606737914391090e+02 -1.144263490360782676e+01
3.342042337218840657e+02 4.876058145812377731e+00 5.887541184977294506e+02 2.592648868050772659e+00 1.673958110900599927e-01 -1.806598214029936003e+02 -1.205762620124842854e+01
3.455546984475251406e+02 4.852054414738698362e+00 5.681756001173325785e+02 3.153209013065106703e+00 2.410066523183129195e-01 -1.806574274133112112e+02 -1.153249561013969782e+01
3.422716966623094095e+02 5.082360118331444632e+00 5.893424683834128928e+02 3.327711226323874172e+00 2.754683321985515465e-01 -1.806565354152900795e+02 -1.212383964605002262e+01
3.622970620693113233e+02 4.984074320649581225e+00 5.738067956128639935e+02 3.505736483884390964e+00 4.045387225429882272e-01 -1.806518955884701825e+02 -1.185201334959240071e+01
2.734052966568755210e+02 4.458332268093544215e+00 5.759581620769168921e+02 3.257861048960251971e+00 5.321573735283198214e-01 -1.806511774338204646e+02 -1.186172008768418351e+01
3.498872653991130619e+02 4.813577201629527735e+00 5.865992152738126606e+02 3.545370658689732668e+00 2.155710223411928250e-01 -1.806505979494824032e+02 -1.209791625038995733e+01
2.823752407856619016e+02 4.562647207859938270e+00 5.747931301066741980e+02 3.878091587061909262e+00 4.612851526014624670e-01 -1.806474945795647216e+02 -1.174043297144333664e+01
3.109390951979889905e+02 4.490062723658724941e+00 5.630347257356413593e+02 3.613140557004185460e+00 2.681255480379427514e-01 -1.806458168736062646e+02 -1.128699166086812866e+01
3.607641893189389748e+02 4.929281888548262991e+00 5.784847530127040045e+02 3.415059556711685484e+00 4.635277431118663416e-01 -1.806454909927476820e+02 -1.196651256805594343e+01
2.993473116456800653e+02 4.882500915132564678e+00 5.775629986687348492e+02 3.062001509762964258e+00 4.825310152178177159e-01 -1.806452109473752330e+02 -1.170924158042199892e+01
3.009574637340027152e+02 4.514135175553143142e+00 5.604331023331627648e+02 3.826700189441774924e+00 5.016771149725343104e-01 -1.806441687859652632e+02 -1.124821177447623199e+01
3.370790613244587348e+02 4.470207326836990624e+00 5.616887541493948675e+02 3.476535772245124889e+00 4.428830671483114378e-01 -1.806432943518794900e+02 -1.131052349769717580e+01
2.806027678845167088e+02 4.636917436781009982e+00 5.658870299005011475e+02 3.315735152098653771e+00 5.464037664408760708e-01 -1.806424936730256547e+02 -1.151681693863990574e+01
3.500886808035960485e+02 4.948916672270128103e+00 5.990926637501852383e+02 2.306122131196960634e+00 2.323936764310625125e-01 -1.806409696829162215e+02 -1.250897012023744281e+01
2.851059246204827105e+02 4.572645827296987875e+00 5.588450437334713570e+02 3.414284088310546306e+00 5.000627634366473506e-01 -1.806407258298299610e+02 -1.130359638512765841e+01
3.263880062516739713e+02 4.688262824227398262e+00 5.778059756867151009e+02 2.759447429667376550e+00 3.205128695804351779e-01 -1.806407157968967283e+02 -1.169648602372124202e+01
3.278937115275532506e+02 4.976909982906565055e+00 5.800305232966093172e+02 3.704931909939599421e+00 3.588333408724597717e-01 -1.806401357779547823e+02 -1.176577875192343470e+01
3.105202780271732195e+02 5.031783932972557771e+00 5.889984827186194707e+02 3.177267218965260209e+00 3.998170188198973407e-01 -1.806399192976867596e+02 -1.202399091852231194e+01
2.861741419465533340e+02 4.900186342907254300e+00 5.863566774736430034e+02 3.382773675911932898e+00 2.655026842120171149e-01 -1.806368525283102144e+02 -1.205106459952538778e+01
2.738233449357700238e+02 4.685229207564491460e+00 5.747155887642486505e+02 3.490611991027533723e+00 5.563988887831424757e-01 -1.806365636616877453e+02 -1.182210691466139885e+01
3.174430424831859909e+02 4.784344112799658433e+00 5.970815343260327381e+02 3.485127385305367032e+00 4.185109718077488772e-01 -1.806365021147555296e+02 -1.228613363149554516e+01
3.149822286197083372e+02 4.619585831315578872e+00 5.973592803688189861e+02 3.648671742417268771e+00 3.582312324692978889e-01 -1.806364880624961700e+02 -1.229519825263804123e+01
2.802812572212089322e+02 4.886982908011497706e+00 5.773865398107943747e+02 3.531751804763095137e+00 2.807379719994250733e-01 -1.806354368033318565e+02 -1.183281039214053720e+01
3.342156605172431227e+02 4.602641218531669409e+00 5.650786910480294409e+02 3.519343036528449709e+00 2.537178302909098293e-01 -1.806349289928143946e+02 -1.138057029855706759e+01
3.184187164363489160e+02 4.869702352673138890e+00 5.670748143789262485e+02 3.095498713981033490e+00 3.808499136861575041e-01 -1.806342359250437823e+02 -1.138810194862851866e+01
3.222007007260829710e+02 4.764875896677050804e+00 5.881839590686726069e+02 2.599106859999328112e+00 2.260286147919228217e-01 -1.806338535840101542e+02 -1.200032899190921398e+01
3.716741144490180204e+02 4.829787306456511331e+00 5.983220139139473304e+02 3.133874781473598325e+00 2.936254346526748771e-01 -1.806304984986284410e+02 -1.273726481074650074e+01
3.740841220993573870e+02 4.826190079591386350e+00 5.759360991347258505e+02 2.920308734578492604e+00 2.598638532506904464e-01 -1.806294370975984975e+02 -1.207335214630512610e+01
3.374154163277174234e+02 4.609829271663036465e+00 5.650673599997438714e+02 3.781207716682395858e+00 3.428084892353442936e-01 -1.806292107127725046e+02 -1.139710746604110980e+01
3.109260579677131773e+02 4.946827385079396677e+00 5.922585435515371728e+02 3.525476972469867132e+00 3.133515100317107449e-01 -1.806285914309565896e+02 -1.212837101304215004e+01
3.326165659383403295e+02 4.544173362730884236e+00 5.933118388507749614e+02 2.971267006118483600e+00 3.580694300417758824e-01 -1.806275127778461922e+02 -1.219741528148660947e+01
3.452149665676527661e+02 5.007694311370001650e+00 5.891353544848575439e+02 2.577986210398117706e+00 3.380940185032214051e-01 -1.806273216496682039e+02 -1.213881738737773830e+01
3.229845634738075546e+02 4.807886591662123621e+00 5.824084263687593648e+02 2.731472349158785562e+00 4.233226073437635906e-01 -1.806264469137887829e+02 -1.182393594943871840e+01
2.932967294743625075e+02 4.575023860881392679e+00 5.561154989301500109e+02 3.712035027324859460e+00 3.423226071763543210e-01 -1.806246198242714058e+02 -1.118280315764314103e+01
3.008984149174116283e+02 4.835018551955181820e+00 5.649043661841864150e+02 3.692676000670945591e+00 4.779754223339169883e-01 -1.806224507564201360e+02 -1.135968972663938636e+01
3.546617796140010341e+02 4.735173935842627913e+00 5.782956742593703439e+02 3.560989768820413737e+00 2.298889203427530725e-01 -1.806210475817453016e+02 -1.189406721107149423e+01
3.189306676316872426e+02 4.426627345006339809e+00 5.704088685556888549e+02 3.255395340685865779e+00 5.594729781658667189e-01 -1.806204895250661480e+02 -1.147674390913226716e+01
2.761079178963627214e+02 4.807660261951341774e+00 5.873317336401628381e+02 3.612381652497791862e+00 3.579386199412194491e-01 -1.806204080452425842e+02 -1.217218146890419206e+01
3.137783413302167901e+02 4.306343762279111864e+00 5.652480998091398305e+02 3.267029321119975016e+00 4.440235017561854347e-01 -1.806199651053047717e+02 -1.134046276398874831e+01
2.911939276647161137e+02 5.001424885845847434e+00 5.820227518607518959e+02 2.962452483620670485e+00 3.002257673585619902e-01 -1.806191869645764996e+02 -1.188353870462818840e+01
3.445383094030691495e+02 4.822050153474942036e+00 5.663772008299861227e+02 3.670670102651072852e+00 2.745515124967576881e-01 -1.806187095984212760e+02 -1.147779304765605524e+01
2.517953626732657995e+02 4.706167462119696054e+00 5.753571291731482233e+02 3.421910794337621908e+00 4.261454024656771700e-01 -1.806186901420057040e+02 -1.214401749357649862e+01
3.028247254193985896e+02 4.640924046074795584e+00 5.868545854998916411e+02 3.357154197234348381e+00 2.187709772299936684e-01 -1.806186576172178775e+02 -1.197457974195262054e+01
2.819981355763330271e+02 4.802399253576985494e+00 5.667453832930297040e+02 3.204906412440990948e+00 4.624574503863079777e-01 -1.806182358887551516e+02 -1.152647574500481298e+01
3.224492670357673205e+02 4.455974771618657293e+00 5.692763213415589689e+02 3.835980550835485392e+00 3.594402105786030921e-01 -1.806180096370495107e+02 -1.145105716232576043e+01
3.129767835593294762e+02 5.032252841340556948e+00 5.913717011411241629e+02 3.044476273293059698e+00 2.364945369703526368e-01 -1.806176441422159655e+02 -1.209757072812966427e+01
2.961272137439393077e+02 4.413637371044058177e+00 5.739798633414469577e+02 3.173084605461943042e+00 2.688225392536258140e-01 -1.806172185176559424e+02 -1.162290347647031119e+01
3.316296229629765548e+02 4.854884116075618650e+00 5.832837397386276734e+02 2.863939493943464143e+00 4.728997871693574329e-01 -1.806166879215691949e+02 -1.187658797671692668e+01
3.311281777999910787e+02 4.600711114055100914e+00 5.805306833406278884e+02 2.982562701835366425e+00 2.066366583097351828e-01 -1.806164681864248394e+02 -1.179220904148200333e+01
3.076056211714215465e+02 4.413688716694727177e+00 5.891010939587495159e+02 3.203150279602913653e+00 3.949754839670657214e-01 -1.806161393078517960e+02 -1.203227387154106509e+01
3.462557441184488880e+02 4.981119272167382483e+00 5.802169196883878612e+02 3.449556454458178045e+00 4.610771251882301858e-01 -1.806158458726841616e+02 -1.187385844637059051e+01
3.223781898955863312e+02 4.750749568110204102e+00 5.622365994307242545e+02 3.190662146585032222e+00 3.999759189094984624e-01 -1.806149973146497985e+02 -1.127010163556186129e+01
3.280585803313941256e+02 4.595005025075415972e+00 5.938329096400036633e+02 3.701809641359190550e+00 4.212491337052985951e-01 -1.806138178868397404e+02 -1.219713072647099139e+01
3.237108959440964213e+02 4.470417879219619195e+00 5.615916515492924646e+02 3.558656913589491211e+00 5.207275843342842325e-01 -1.806119273749464185e+02 -1.125674768220600797e+01
3.032632164071555394e+02 4.977596461318285037e+00 5.918153662948056990e+02 2.841597381499150643e+00 3.201982373449455688e-01 -1.806112438250162882e+02 -1.213109057344394515e+01
3.524959344111838959e+02 4.765085509019630017e+00 5.816518386846622661e+02 2.866563457433127127e+00 1.755093372951691821e-01 -1.806092548915050600e+02 -1.197130050083711694e+01
3.745620066253523532e+02 4.965982619830038303e+00 5.858000006224709750e+02 2.479791176768565197e+00 2.465835400483507023e-01 -1.806090017236325593e+02 -1.237294585345458486e+01
3.090127478236977936e+02 4.568636680561118268e+00 5.769281576722499949e+02 3.858701877166039740e+00 3.058214189120893600e-01 -1.806079990538196114e+02 -1.166205510914637244e+01
3.201187711960537854e+02 4.625467357205497620e+00 5.632976887874698377e+02 3.165257220189387155e+00 3.280181034043895272e-01 -1.806079277031055881e+02 -1.129323868401720254e+01
3.291745475512385610e+02 4.677633794662948041e+00 5.844546850934887061e+02 2.736348926742804721e+00 2.118961718789059145e-01 -1.806077906348363342e+02 -1.190275989463746242e+01
2.970767574460949731e+02 4.851884497931220785e+00 5.940608013187031702e+02 3.398183626436301008e+00 4.038247586507082154e-01 -1.806049398418622616e+02 -1.222971931674647017e+01
2.846338696200194249e+02 4.582276100873417413e+00 5.556128758080369607e+02 3.677183745936578596e+00 3.855455869376044342e-01 -1.806049363266182581e+02 -1.123155878439445132e+01
3.839003404061122069e+02 4.787878554857544877e+00 5.953865018803663816e+02 2.902653640946874170e+00 2.520713840603037714e-01 -1.806048019339168036e+02 -1.283625447299983691e+01
3.428972158908088659e+02 4.965978506891563171e+00 5.966439135105010791e+02 3.358283190489694370e+00 3.001272423001690171e-01 -1.806046778872455718e+02 -1.236768913752574228e+01
3.575845430803669274e+02 4.697063472238048654e+00 5.775530076785248639e+02 2.828419129361626094e+00 3.388664753991161849e-01 -1.806032715300946450e+02 -1.190349210533694446e+01
3.132552510723250521e+02 4.553798183052071735e+00 5.543098817038667221e+02 3.629716133164826886e+00 3.561652494091207544e-01 -1.806025599477147807e+02 -1.107684872511636343e+01
3.443353365731487656e+02 4.970041610306638269e+00 5.878899050735850551e+02 3.449644562966907024e+00 2.198030172965337870e-01 -1.805965727614419620e+02 -1.209274605448299056e+01
3.043183999593496765e+02 4.519100048753940335e+00 5.601381374330208018e+02 3.495246311318358945e+00 2.764564505402319905e-01 -1.805963202830335206e+02 -1.122962783489285599e+01
2.582500091567023901e+02 4.638680745598041000e+00 5.744635417498967627e+02 3.344356081317009011e+00 4.954238502704043090e-01 -1.805960184957707781e+02 -1.201676944034736039e+01
3.368194017154797280e+02 4.546585604027662875e+00 5.633475997260212580e+02 3.284227147223460097e+00 4.650195211549839058e-01 -1.805944321841459725e+02 -1.135029026266206387e+01
3.269133233497618676e+02 4.595768072185512310e+00 5.939961392516203205e+02 3.674927623316366798e+00 4.363711433662416650e-01 -1.805933698778376879e+02 -1.219899043552278428e+01
2.962765513439596248e+02 4.446341281509580412e+00 5.766368517434849537e+02 3.707298410019942203e+00 2.768437701574584242e-01 -1.805923889558839335e+02 -1.169701894304640710e+01
3.125874334194565449e+02 4.874546675690615061e+00 5.869446154715230932e+02 3.713384479022339146e+00 3.036760452110924824e-01 -1.805922452505320166e+02 -1.195710605826248241e+01
3.319231894006614993e+02 5.118868811125563134e+00 5.875487796101175491e+02 2.931484337867780621e+00 2.496511740528176704e-01 -1.805912909110074054e+02 -1.200926266642392370e+01
3.024586824080055294e+02 5.024823975849824542e+00 5.785803916738549333e+02 2.986315391158504973e+00 2.983976662773698552e-01 -1.805904186981779276e+02 -1.172665702319159742e+01
2.852505887558467634e+02 4.983313279994823652e+00 5.759232006675721323e+02 3.414530055462934754e+00 4.560109521748814676e-01 -1.805882283015730820e+02 -1.174838917306439079e+01
3.307489265936239349e+02 5.015865742796497884e+00 5.913426545985629446e+02 2.495781866742962318e+00 2.033577215500406710e-01 -1.805878965315193057e+02 -1.212537029092641028e+01
2.943275080040353373e+02 4.504653194098508173e+00 5.605995593977968383e+02 3.876300777170430756e+00 4.618884175283827775e-01 -1.805868718075287802e+02 -1.128344774290734520e+01
3.372564336256758679e+02 5.022101085914422391e+00 5.970227308561185282e+02 2.874454409230786212e+00 2.356648145708923614e-01 -1.805862639970836483e+02 -1.234455642182178892e+01
3.568425153681811253e+02 4.783610509973925673e+00 5.930809277998773723e+02 2.371166308910815257e+00 3.175938249904287081e-01 -1.805840015949744100e+02 -1.237358471061489595e+01
3.199219694435609540e+02 4.941666631019549172e+00 5.842580087162046993e+02 2.873723808547517855e+00 1.852065836872422433e-01 -1.805834072508432371e+02 -1.187530582585111105e+01
3.178586763272629128e+02 5.106472122462689001e+00 5.787790777935466622e+02 3.146000803676218371e+00 3.061023406205404807e-01 -1.805820074595193887e+02 -1.171029314835136859e+01
3.737940506958555034e+02 4.868123293886015723e+00 5.990031201178969695e+02 2.646025704658459432e+00 1.754942308255821870e-01 -1.805814320217099009e+02 -1.279218387592097095e+01
3.275752019671389803e+02 5.020936031481431527e+00 5.692340349843599370e+02 3.566910003478684477e+00 3.785346991100185798e-01 -1.805800264871642185e+02 -1.146243485188210620e+01
3.622296234169910463e+02 4.829480565970366790e+00 5.741845320977315623e+02 3.644611933199441989e+00 2.805060843182579644e-01 -1.805799537750251602e+02 -1.186170844819636727e+01
3.429970673535647165e+02 4.723926322246576603e+00 5.681742497612979150e+02 3.339743725790978779e+00 2.249942338603812819e-01 -1.805796834672516979e+02 -1.151336318458872299e+01
3.331045471393948674e+02 4.985986481262267844e+00 5.968392076384557186e+02 2.453775549450776694e+00 2.468227243322138331e-01 -1.805734619992861383e+02 -1.231720411923201652e+01
3.092899702387402385e+02 4.863850447045276582e+00 5.617324822683712000e+02 3.701887496872815042e+00 4.081731823491613342e-01 -1.805719595597471709e+02 -1.125707670831050677e+01
3.358102820485794382e+02 5.049111412435916435e+00 5.696789521114375248e+02 3.270150523806516496e+00 3.718183002986253372e-01 -1.805708559627461227e+02 -1.150873715218841653e+01
2.874549784663018954e+02 4.599315338711192247e+00 5.558135910063666643e+02 3.602838060141574150e+00 4.626580916412056932e-01 -1.805697606614789947e+02 -1.121437843943757784e+01
3.428780023153354364e+02 4.743364457235586862e+00 5.755587031759613410e+02 3.408724774188365281e+00 1.975348762826076854e-01 -1.805685651058650194e+02 -1.171397679578871376e+01
3.082900880480849537e+02 4.572435287819890171e+00 5.593460951845031559e+02 3.602394223079672386e+00 2.839582358621154379e-01 -1.805685317455388486e+02 -1.120082107146370198e+01
3.542973346153606258e+02 4.993103671986517611e+00 5.696528301021729703e+02 3.443463400495517579e+00 2.610266185939367767e-01 -1.805672615991747989e+02 -1.164982888666339989e+01
2.914193676287022186e+02 4.783214364465446344e+00 5.678430294673349863e+02 3.818071873865288346e+00 4.207103879691152515e-01 -1.805660480776041936e+02 -1.148390941709251223e+01
3.119769486662787017e+02 4.914859992401765965e+00 5.636690751791840057e+02 3.666020664329832535e+00 3.492588046018022530e-01 -1.805656749616437367e+02 -1.130174821701303500e+01
3.261900820130881584e+02 4.697971266651413735e+00 5.924173407421154707e+02 3.153509131842157309e+00 4.795583598806925640e-01 -1.805650889219436976e+02 -1.214507021534804210e+01
2.992080903876845355e+02 4.496072514175532220e+00 5.543773517074296251e+02 3.579210326746925297e+00 3.685576619916846042e-01 -1.805634323401276617e+02 -1.111297074382660810e+01
3.505067484151969097e+02 5.007402093692578049e+00 5.871884544465799536e+02 3.020084732018551765e+00 4.272430861789574541e-01 -1.805630561222423864e+02 -1.212188546707273673e+01
3.224816872394274014e+02 4.534964445533811173e+00 5.577232988963016851e+02 3.693467230553497682e+00 3.418779488774802422e-01 -1.805629179913253211e+02 -1.116115473332980379e+01
2.892832251059093664e+02 4.300487162015367737e+00 5.670545968579360760e+02 3.463481476583109231e+00 5.089314235384631013e-01 -1.805622298592163872e+02 -1.147742204754646522e+01
3.464624061401428321e+02 4.725731108497305932e+00 5.643430187555117072e+02 3.479422239591415611e+00 4.854101941542287024e-01 -1.805617895855260429e+02 -1.144073254207684087e+01
3.118177461882160060e+02 4.890870703144944542e+00 5.733834562029629751e+02 3.780734217115087059e+00 4.045635295680081178e-01 -1.805613124049363023e+02 -1.155846191877289542e+01
3.410757151888329304e+02 4.852899652578440026e+00 5.839561513651891573e+02 3.648027274188795133e+00 2.432987794279535543e-01 -1.805592566862035255e+02 -1.194799251857039479e+01
2.647429526242901261e+02 4.616925382631484887e+00 5.744197619683477569e+02 3.228453245688702733e+00 5.000434643942578417e-01 -1.805567497861917445e+02 -1.192375028321484010e+01
2.944068863863613501e+02 4.408991724321010608e+00 5.679171239451950441e+02 3.108520631994611705e+00 3.780967140850952091e-01 -1.805563105743131871e+02 -1.146811274987323159e+01
3.012775148918238983e+02 4.337270185519468413e+00 5.644134467226755305e+02 3.302425751983776969e+00 3.209389351958572556e-01 -1.805559601899773838e+02 -1.134577761047612654e+01
2.681464601345409733e+02 4.518734425228124074e+00 5.699337293172428645e+02 3.170527129345912520e+00 4.045666683803242347e-01 -1.805548316452789095e+02 -1.175727763010546312e+01
2.797192145639107821e+02 4.383363950903361506e+00 5.626528567538538255e+02 3.578273626800795082e+00 4.756198130098767685e-01 -1.805534299774302838e+02 -1.144318245508558363e+01
3.217515521651009180e+02 4.267082883272865779e+00 5.737081250821122467e+02 3.395358612212244331e+00 3.710148254909512167e-01 -1.805521938046287573e+02 -1.157036023326891261e+01
3.829499509862070568e+02 4.830043137857674473e+00 5.980584723180410265e+02 2.445159946223093073e+00 2.293643653009483641e-01 -1.805519663532640493e+02 -1.290967714708192204e+01
3.434144783504069665e+02 4.811661475090389217e+00 5.593134030478379373e+02 3.486872800598564748e+00 3.634170613174805831e-01 -1.805518764537551419e+02 -1.129340774160043637e+01
3.180280039186482668e+02 4.721496767202005174e+00 5.891871985827616527e+02 3.048241555358479626e+00 4.942410688884816827e-01 -1.805504600718087431e+02 -1.202725932251837904e+01
3.104574155184165534e+02 4.772763778194036632e+00 5.626093443847959179e+02 3.687410847763027189e+00 2.890084605461832878e-01 -1.805490882404589854e+02 -1.127701519401372110e+01
2.962997256158261052e+02 4.462219264038147948e+00 5.676257119055544536e+02 3.356778402572365483e+00 5.803938223693551057e-01 -1.805487948240051992e+02 -1.145043903228751248e+01
3.354401052442639752e+02 5.072355193085546610e+00 5.806135559930996806e+02 3.465325764255757335e+00 2.885339304855522591e-01 -1.805469922180198239e+02 -1.181448418741653228e+01
3.313282091260509219e+02 4.650290325026126048e+00 5.915726402982446643e+02 3.651077111781031892e+00 4.665020343707162453e-01 -1.805456556770843406e+02 -1.213514463932843057e+01
3.467209763975653232e+02 4.653825449852886820e+00 5.620686197004097266e+02 3.525252290609752759e+00 3.133643653426930742e-01 -1.805453082403779206e+02 -1.138591067874606466e+01
3.479982841910768911e+02 4.851249391624435248e+00 5.692906878493233762e+02 3.289825337172984199e+00 4.864217107891311564e-01 -1.805445792328430059e+02 -1.158184541580561344e+01
2.726245625261037731e+02 4.908805391714326838e+00 5.683313970265123771e+02 3.469131309638015637e+00 3.640200588425190897e-01 -1.805426326092593854e+02 -1.166178517572043560e+01
3.028800578371899519e+02 4.792378307898056633e+00 5.626015812319352563e+02 3.222411133298764607e+00 4.197208573059712511e-01 -1.805417393939514454e+02 -1.129461639085050173e+01
3.263898412337052264e+02 4.815238616234196911e+00 5.913903404089492142e+02 3.624151872992364076e+00 4.512199092158749036e-01 -1.805417229912790731e+02 -1.211223497081128464e+01
2.665433302451994564e+02 4.426504418811260777e+00 5.729027434374777386e+02 3.554634663924639781e+00 3.625671450519000194e-01 -1.805416538236873407e+02 -1.185814792301141374e+01
3.025250565172322013e+02 4.726298554323548728e+00 5.784399699987350232e+02 2.823493355506818681e+00 3.137986546153952450e-01 -1.805415461217826874e+02 -1.172235436593013880e+01
3.880270515352700613e+02 4.918138034815325632e+00 5.857808479985085341e+02 2.627492865001681110e+00 2.272274415251835378e-01 -1.805399903482694128e+02 -1.260298318779248916e+01
3.007803120710130429e+02 5.051469805591539242e+00 5.825835657369070759e+02 3.014732173642204138e+00 3.508404647321408110e-01 -1.805397026453321985e+02 -1.185112960581728814e+01
3.202962469182324980e+02 4.545983633515057853e+00 5.848634877402582788e+02 2.983247297325990033e+00 2.278567145886519762e-01 -1.805388657654924032e+02 -1.189426429149719944e+01
3.025841428557152994e+02 4.251820364633111637e+00 5.774722756325512592e+02 3.255883419894603392e+00 3.682085156914178814e-01 -1.805383778220828788e+02 -1.169421376858819528e+01
3.267713302981741208e+02 4.989503202037626650e+00 5.957943469227712967e+02 3.090566741426683972e+00 2.404922337570715163e-01 -1.805378440920819116e+02 -1.225844219041871952e+01
2.715353159581607656e+02 4.948473202414771066e+00 5.772304514476122677e+02 3.301309485533690857e+00 4.215934114495510920e-01 -1.805365631005464024e+02 -1.191908185865038128e+01
3.302258019535543667e+02 4.530619424614980240e+00 5.596613410199958025e+02 3.444967104919176570e+00 4.750014366117238929e-01 -1.805338607343356898e+02 -1.122896422383229975e+01
3.196736650928426116e+02 4.558630632442500108e+00 5.896941371225919966e+02 2.936052090031669337e+00 4.267243948190484470e-01 -1.805331338724077455e+02 -1.204478223723274155e+01
3.289148395941908234e+02 4.629725767854018237e+00 5.576195744542485500e+02 3.715540685190962034e+00 4.198605790476850896e-01 -1.805326677774412190e+02 -1.117555195039780713e+01
2.958517050062114890e+02 5.030348101133189864e+00 5.791189569314924483e+02 3.387371495039130043e+00 4.254989292014127455e-01 -1.805320877835779925e+02 -1.177080289284406156e+01
3.419342075252539530e+02 5.057506617700614271e+00 5.924429545406064790e+02 3.191880556630072086e+00 2.479195880715215627e-01 -1.805318329455729156e+02 -1.222149368242733303e+01
3.216167927779736146e+02 4.832369885204006010e+00 5.642739364016093759e+02 3.175526624689402944e+00 4.013139394833078466e-01 -1.805302261167382767e+02 -1.131984705119354118e+01
3.328200772974578285e+02 5.090418693567835717e+00 5.861504506975890081e+02 3.276676435000581034e+00 3.602233142171543667e-01 -1.805295764248703279e+02 -1.196955596611942596e+01
2.873931949682217351e+02 4.301441221940939919e+00 5.696025279591439130e+02 3.546330326041427838e+00 5.023655945694777136e-01 -1.805281337374429995e+02 -1.155806190700000080e+01
3.536888885476565179e+02 4.670516031274505764e+00 5.840759672391064896e+02 2.687059735448144693e+00 3.459443027349931588e-01 -1.805273068207836502e+02 -1.205604507291849359e+01
2.853510990469038120e+02 4.941886739775843473e+00 5.674849723077719545e+02 3.287140041123931322e+00 3.797734102361541852e-01 -1.805272731436082552e+02 -1.151774035262468843e+01
3.296359967789409211e+02 4.461751836251181658e+00 5.613984986572305615e+02 3.495038053062630379e+00 3.263302013034411475e-01 -1.805268936350834110e+02 -1.126902154797378586e+01
2.740072286445453642e+02 4.638095169830950937e+00 5.674897056584775328e+02 3.637781177930607956e+00 5.172483813885967452e-01 -1.805248702671404146e+02 -1.162440873279349063e+01
3.381143292785925496e+02 4.999204985672279555e+00 5.863698209480372725e+02 2.675755761289432488e+00 1.891598280360428097e-01 -1.805246417774078793e+02 -1.200372385707969691e+01
3.615187521339219074e+02 4.905891951420061403e+00 5.785478735083210040e+02 2.946831510493292949e+00 1.850137662198468591e-01 -1.805164549359023738e+02 -1.197729955341178965e+01
2.871387649004248033e+02 4.421353368462332512e+00 5.676491863656075338e+02 3.630099816871057428e+00 2.907949007949088283e-01 -1.805143013998852553e+02 -1.150830921524411821e+01
3.374103653917940733e+02 4.526206280846356123e+00 5.640921787778307817e+02 3.290996685040289194e+00 3.268964980226278794e-01 -1.805134520092288142e+02 -1.137232865579574970e+01
2.929715048150968073e+02 4.730073740007623151e+00 5.744900290314818676e+02 3.780513770655171246e+00 3.026313991886450672e-01 -1.805129051295291447e+02 -1.165452924489710718e+01
3.448884971291823831e+02 4.644671871941309149e+00 5.643042451410964304e+02 3.484295179599128822e+00 2.797614014341300859e-01 -1.805124667208382334e+02 -1.142742436052662391e+01
2.724076118161805766e+02 4.542337580504420380e+00 5.695851519515623522e+02 3.566883338651587909e+00 2.928049418778690405e-01 -1.805119568187227799e+02 -1.169748148075592553e+01
2.921111437130932131e+02 4.674846599868207164e+00 5.631948966761095789e+02 3.810381464940974183e+00 3.433988680095806378e-01 -1.805118710032888032e+02 -1.136048498983499044e+01
3.180051810887345596e+02 4.584874707601080068e+00 5.953255327201510454e+02 3.305165434347506093e+00 4.261355433228650180e-01 -1.805101170619590221e+02 -1.222737511767154928e+01
3.345541752132401143e+02 4.616211316732655057e+00 5.690233998213928999e+02 3.787889958695934034e+00 4.616838677138067615e-01 -1.805069551073188165e+02 -1.148488512624049918e+01
3.476884509584338048e+02 4.991706134127680272e+00 5.828076765092471305e+02 3.183981721275178423e+00 1.827710984278768658e-01 -1.805056587165677229e+02 -1.196276661727094393e+01
3.463527921058237098e+02 5.128232171516806659e+00 5.858784735512986117e+02 3.036963867041422738e+00 2.970380015107535465e-01 -1.805050110263631780e+02 -1.204561298767757904e+01
3.544588580516747243e+02 4.881889009621639630e+00 5.645708969850405765e+02 3.437770826636595167e+00 4.086325242008039260e-01 -1.805045562688384848e+02 -1.151912273078898608e+01
3.563796804421792785e+02 4.749431285132525105e+00 5.800140410667356718e+02 3.485173267952774712e+00 2.194309572623395488e-01 -1.805042042051586861e+02 -1.196208449994276179e+01
3.000996681581578969e+02 4.381450470439921752e+00 5.648592392103643078e+02 3.174212563287632349e+00 3.923562737609006534e-01 -1.805033030970053574e+02 -1.136170272488135069e+01
3.545997929257867440e+02 4.795176399453132454e+00 5.913059199608293284e+02 3.589020592199938076e+00 2.827741296035790608e-01 -1.805025388431742499e+02 -1.229229806153111149e+01
2.824076318278204667e+02 4.639718808253183724e+00 5.891306504337371734e+02 3.599006766914356170e+00 4.882389557818769266e-01 -1.805019086792040639e+02 -1.216908083637606097e+01
2.822383299160043748e+02 4.575956450979190571e+00 5.644841225042413271e+02 3.736215558675121784e+00 5.079040965266810037e-01 -1.805014425362653299e+02 -1.146637096809327616e+01
2.684602183256928356e+02 4.639910302906843143e+00 5.706518386574695114e+02 3.630998832377344332e+00 5.028163778022194386e-01 -1.805014083146290318e+02 -1.177269556440353426e+01
3.533125937777502372e+02 5.019233119494059814e+00 5.865466225756017593e+02 3.227228209027409367e+00 4.138122727227064868e-01 -1.805004262546435143e+02 -1.212840267611782252e+01
3.156704069070431729e+02 4.486808901141798422e+00 5.875944774781767137e+02 3.262314502145909234e+00 5.127768631980647029e-01 -1.805002416364525857e+02 -1.197621060085473843e+01
3.105518659136250790e+02 4.274681556455425913e+00 5.843040140246653209e+02 3.463074405542435841e+00 4.177730757732432409e-01 -1.804995536286375000e+02 -1.187776093127989441e+01
2.894888534297903107e+02 4.806674993266367046e+00 5.656162160494221780e+02 3.420641601742121285e+00 5.178962940517987112e-01 -1.804988320781760933e+02 -1.143884642963599063e+01
3.089839099297448115e+02 4.487512710360167745e+00 5.671429284005963609e+02 3.639974584207450459e+00 2.634431425238487612e-01 -1.804984377606841690e+02 -1.139471505460651635e+01
3.411980324154944810e+02 4.896244404869966260e+00 5.616802862056426875e+02 3.402204990176178612e+00 3.306825008551880773e-01 -1.804982457801130806e+02 -1.133554719151427648e+01
3.618609996759281557e+02 5.058566674826072251e+00 5.878724013898038265e+02 3.315163015955329584e+00 3.142393743620583990e-01 -1.804971301786863762e+02 -1.226340586930282939e+01
3.096852787852313895e+02 4.323017705207600869e+00 5.629070582489456456e+02 3.513539028651556873e+00 4.935063792427523688e-01 -1.804942642589133186e+02 -1.128555720583503685e+01
3.103313662012084819e+02 4.674130802706408794e+00 5.929969146715118313e+02 3.421854327081446101e+00 4.913067430199175023e-01 -1.804941803427082618e+02 -1.215329781755705518e+01
3.177029778089543584e+02 4.461672878012698185e+00 5.802659493321244781e+02 3.178400351001697821e+00 2.432268564397983002e-01 -1.804920206764028876e+02 -1.175374269759506873e+01
3.096330072306363377e+02 4.780056976591093409e+00 5.871817346342398878e+02 2.818489202458807075e+00 4.411126418120069892e-01 -1.804914714270940692e+02 -1.196802886205002636e+01
2.781471130899864193e+02 4.954776332893890967e+00 5.749116436990640295e+02 3.531716681861244655e+00 3.785747689451052778e-01 -1.804891181735347629e+02 -1.178282804844500298e+01
3.007239886306321637e+02 4.941380647972373197e+00 5.721998180402712251e+02 3.259710744873503430e+00 2.528664965144212240e-01 -1.804884857153157327e+02 -1.155308826281183165e+01
3.113206561544437250e+02 4.881850807028659034e+00 5.675126580971212888e+02 3.723948079167571201e+00 4.307705219505235106e-01 -1.804878181875077701e+02 -1.140100097780915966e+01
3.261113895499851765e+02 4.781572006613410863e+00 5.610781235071178799e+02 3.552687776878052262e+00 4.829987344917167635e-01 -1.804875127947196631e+02 -1.124994084947346806e+01
2.938452142176245161e+02 4.380243726269662297e+00 5.706129557899708971e+02 3.299811718005511096e+00 5.605533041031294239e-01 -1.804873032235103096e+02 -1.154298715128069652e+01
3.895841463391885213e+02 4.912767089651103980e+00 5.864859560100270528e+02 3.045416598933347263e+00 3.428208977205310370e-01 -1.804864404359143180e+02 -1.265456754308738319e+01
3.322316054069758593e+02 4.772667138423935640e+00 5.853720569751516223e+02 2.579083839864115824e+00 2.698058968330201979e-01 -1.804847653402058256e+02 -1.194290797734185006e+01
3.237400190865369609e+02 4.333194165210070281e+00 5.781177150556683273e+02 3.537290873551014680e+00 4.929849330379686423e-01 -1.804845514031105438e+02 -1.169899233593206489e+01
2.765166263597373018e+02 4.914623935836237578e+00 5.696098518540655959e+02 3.472311513699012142e+00 3.336194270534368900e-01 -1.804845392471978585e+02 -1.165395299788101369e+01
3.453697664471754933e+02 4.882350786480441407e+00 5.775232707442321498e+02 2.763840666759133313e+00 2.619219180828988858e-01 -1.804840915832283770e+02 -1.178847667675657362e+01
3.587611595343657882e+02 4.909600332778788712e+00 5.712695396413414528e+02 3.529008991260268679e+00 2.529517080727001765e-01 -1.804833485366593777e+02 -1.174094755114571242e+01
2.827487856632206444e+02 4.775137233423378369e+00 5.822473690095184793e+02 3.596245248015192519e+00 2.815886646222005574e-01 -1.804817671418306304e+02 -1.195351513865065129e+01
3.028813171770204917e+02 4.736475766970175805e+00 5.917040411189893803e+02 3.517900636654085034e+00 4.891059821928010476e-01 -1.804803737207695633e+02 -1.212873073099079591e+01
3.288083639685404478e+02 4.772629589933531591e+00 5.882188585200623265e+02 2.833904874538327956e+00 4.621285433713955282e-01 -1.804799472761801837e+02 -1.201839542689772955e+01
3.484497573682705251e+02 4.481261803481397799e+00 5.732067282375221566e+02 3.284149023910456933e+00 4.420984552103199294e-01 -1.804792493215711886e+02 -1.169188677607503912e+01
3.368209699103477419e+02 4.585913064054645716e+00 5.781236246750378314e+02 3.813933226361312823e+00 3.935571197831048140e-01 -1.804788753921743023e+02 -1.174905418309421279e+01
2.671152797545407793e+02 4.594084218698339939e+00 5.822482934879077447e+02 3.230532128421940374e+00 4.503002771889084155e-01 -1.804773467396207707e+02 -1.211974588150728138e+01
3.094034910882287477e+02 4.997035863726927651e+00 5.770026246726331465e+02 3.437524967357717287e+00 2.541747526860868023e-01 -1.804769208769196496e+02 -1.166352716310590409e+01
3.079761116890879862e+02 4.997959065735981810e+00 5.767290894280597513e+02 3.516819841273210567e+00 4.470344495925466233e-01 -1.804757955240532397e+02 -1.165830680615536075e+01
3.374561419970643215e+02 4.421791100518954742e+00 5.657286021088240204e+02 3.384711112351111328e+00 4.203449711190871407e-01 -1.804757603090999964e+02 -1.141426240513007784e+01
3.185078608288324062e+02 4.967793697173529033e+00 5.727901592363125474e+02 3.579560176729944754e+00 2.727328812032958627e-01 -1.804754321596091984e+02 -1.154120700038159697e+01
3.070865192253672262e+02 4.466460615263665446e+00 5.645335119076406727e+02 3.242271403769383831e+00 2.918141475095986648e-01 -1.804722402828725478e+02 -1.133140996091167096e+01
3.421213021072757670e+02 4.746854266876241901e+00 5.891560757096940506e+02 2.490539575361147229e+00 2.876523010170499717e-01 -1.804721296496761056e+02 -1.211686759509169065e+01
3.286162791343670619e+02 4.554728602603011822e+00 5.770451908253454576e+02 3.845863276125774721e+00 3.603186220141636475e-01 -1.804721216394040084e+02 -1.168150959166995762e+01
2.869136942019694629e+02 4.947861583014459441e+00 5.749666900862952161e+02 3.597411035613406138e+00 3.445883973869482975e-01 -1.804720436690874976e+02 -1.170855941851230497e+01
2.858244362182966825e+02 4.647237645750963431e+00 5.602873778495959414e+02 3.485443982348127800e+00 3.052893562345105893e-01 -1.804709407442533973e+02 -1.133265218873147262e+01
2.877324175398125021e+02 4.591679792622572087e+00 5.787391740138618843e+02 3.146843421613621405e+00 5.355247008729058233e-01 -1.804705440298450867e+02 -1.181033265489994122e+01
3.604732419033290398e+02 5.059270836799209192e+00 5.895809360812211253e+02 2.460831907608191482e+00 2.386785517542580060e-01 -1.804702906698301206e+02 -1.230105613015285115e+01
2.746702726204679266e+02 4.533069226166293930e+00 5.698024234157553565e+02 3.802105041458566870e+00 4.253097734977556721e-01 -1.804702773253474390e+02 -1.167840836394838888e+01
3.886880215758482109e+02 4.916694857702844423e+00 5.836650099071659952e+02 2.776866058632529999e+00 2.381268542671459709e-01 -1.804694172972174613e+02 -1.255069945048130187e+01
3.736796423441385286e+02 5.065419700820741333e+00 5.942848133807083286e+02 2.722989077865329399e+00 2.435449525508899260e-01 -1.804690784329482938e+02 -1.263121474117144771e+01
2.817250335243091968e+02 4.801100809585571838e+00 5.610725354292368365e+02 3.527009109424330546e+00 4.300312743479484667e-01 -1.804690343452464560e+02 -1.138590126156013760e+01
3.702277604206299770e+02 4.874081045293991998e+00 5.887147294709102425e+02 2.407912365525232357e+00 1.654785742501131141e-01 -1.804685574491930993e+02 -1.240000288072141998e+01
2.824940464984317146e+02 4.854973354230679661e+00 5.815040321758161781e+02 3.011325668117469601e+00 4.089051937410236315e-01 -1.804684252541781007e+02 -1.193349075175614971e+01
2.766806437818653990e+02 4.945396779263464992e+00 5.733349917326810328e+02 3.477536819291103143e+00 3.397872824169683170e-01 -1.804681725220798683e+02 -1.175352597986904968e+01
3.015996204944140686e+02 4.592346808104618816e+00 5.842278161160986656e+02 3.426193670049341833e+00 5.714441513227337399e-01 -1.804677820948053579e+02 -1.189784394663449163e+01
3.355203196968316774e+02 4.778358362123164227e+00 5.855483940137546597e+02 3.769035271496912642e+00 3.109820369353533676e-01 -1.804670106500012139e+02 -1.196397361761553668e+01
3.365312913243720914e+02 4.477564942022900674e+00 5.737557707791852408e+02 3.730440624659334681e+00 3.818743254073013182e-01 -1.804668642595377150e+02 -1.162365970828046891e+01
3.571548713057617874e+02 5.041445336783890063e+00 5.865605624652107508e+02 2.630675552255019145e+00 2.046502894514016790e-01 -1.804661190416367731e+02 -1.216851363869319869e+01
3.103481015375227798e+02 5.033250096007783725e+00 5.837575497607709849e+02 2.836471419602391464e+00 3.193389608190212448e-01 -1.804658349402149611e+02 -1.186139496209708710e+01
2.876084628775298597e+02 4.407001877622789721e+00 5.749586002270483505e+02 3.372299650339754873e+00 5.697403354830278266e-01 -1.804637172450657374e+02 -1.170318151762339909e+01
2.990951246979838629e+02 4.675744571588936083e+00 5.604912351988639330e+02 3.440235802344758564e+00 5.204111807677799240e-01 -1.804632608128203515e+02 -1.125722665914243592e+01
3.288961156795240299e+02 4.596368851672749223e+00 5.936052334249569640e+02 2.883072028062733327e+00 2.916504497489979530e-01 -1.804630682484134070e+02 -1.219242105402149789e+01
2.821645621878051315e+02 4.646679092943536205e+00 5.572749038752940578e+02 3.527943012551169044e+00 4.304696715755154113e-01 -1.804628848885342336e+02 -1.129100703251804205e+01
2.697201357344894177e+02 4.588295186799192571e+00 5.667336056231589509e+02 3.556718464776298827e+00 5.121251806301027054e-01 -1.804622517909611759e+02 -1.165372932418211249e+01
2.979409895418958740e+02 4.246054588023746135e+00 5.772755188267041149e+02 3.569725780068430776e+00 3.910624630088911369e-01 -1.804616255849227855e+02 -1.170722980369299293e+01
2.905690312772615584e+02 4.651583217077345012e+00 5.579419877603795612e+02 3.560429322043560774e+00 4.870505454143407853e-01 -1.804607819585808102e+02 -1.124245595909881956e+01
3.254121605310606924e+02 5.077407619813282480e+00 5.771206418520578154e+02 3.320447970754806910e+00 2.730837516746446036e-01 -1.804607636108330269e+02 -1.167418155267790780e+01
3.075855920259607501e+02 4.494744980858915717e+00 5.621915838277542434e+02 3.850643052807946276e+00 4.681407433199782364e-01 -1.804586320321594144e+02 -1.127163062653516690e+01
3.505887742801863283e+02 4.876391266061515850e+00 5.714616307270703146e+02 3.128546103147458179e+00 4.377407157553585004e-01 -1.804583854251941091e+02 -1.166296279030937910e+01
3.056807930180094104e+02 4.458906672657694692e+00 5.702067003460355181e+02 3.535283802430396083e+00 2.470612407532159216e-01 -1.804575221299672876e+02 -1.148293290662710042e+01
2.707478282583746818e+02 4.522497705290160042e+00 5.646723867677605995e+02 3.267844998734201312e+00 3.920683060807254594e-01 -1.804571825684539590e+02 -1.158862555989863097e+01
3.124683354307355785e+02 4.835893824259476226e+00 5.917155275828624781e+02 3.675827082299387705e+00 3.349670761992142309e-01 -1.804567203253269554e+02 -1.210910731581348188e+01
2.760634299478250568e+02 4.571650726712578106e+00 5.673269312997856559e+02 3.275784533280491129e+00 5.265716139880431967e-01 -1.804561257380808286e+02 -1.159835288410758913e+01
2.888085696809899900e+02 4.833563169882936883e+00 5.613233246424503022e+02 3.603787274689615128e+00 3.845173693232136203e-01 -1.804523588490102952e+02 -1.133584441470370940e+01
3.321026903009676516e+02 4.524250848794629576e+00 5.643336382013034154e+02 3.543598309487170805e+00 2.879285238455518425e-01 -1.804515953494965288e+02 -1.135198987019194306e+01
3.279360563841169665e+02 4.621812135537425092e+00 5.639681431636814750e+02 3.765081811821717750e+00 4.737903577499980590e-01 -1.804509604961855302e+02 -1.132714683783736831e+01
3.555398184428127593e+02 4.816129080534541806e+00 5.795801884509201045e+02 3.221865087276706507e+00 4.951464949809970539e-01 -1.804506770600882817e+02 -1.194051828239538438e+01
3.401058458064685510e+02 4.730996282369000383e+00 5.980123180590243237e+02 2.950512908468784445e+00 2.393734356963870546e-01 -1.804503616587907118e+02 -1.239529392626475079e+01
3.478968564678147004e+02 4.559293607787600067e+00 5.844388555027137500e+02 2.813414683507654779e+00 3.380193783692271303e-01 -1.804487666681838789e+02 -1.201402051002674298e+01
3.157337128947158362e+02 4.873375592151434788e+00 5.777593706773351414e+02 2.898092508019225910e+00 4.203439176660440646e-01 -1.804483897319201446e+02 -1.168014333587727194e+01
2.756979741665942356e+02 4.420575451956989532e+00 5.773548779063210077e+02 3.175399092897533748e+00 3.663854821914359627e-01 -1.804476198939389917e+02 -1.187696953057032445e+01
3.110925760519761525e+02 4.648479704769860277e+00 5.969327471128270872e+02 3.315148096461584259e+00 3.274970849130603989e-01 -1.804466091717694383e+02 -1.228341665156496632e+01
3.051328391482908842e+02 4.507343676702402213e+00 5.835215997168136255e+02 3.755564670455026732e+00 2.966894229267464378e-01 -1.804463537692927275e+02 -1.186502130475848560e+01
3.531660020007667526e+02 4.653874403008238403e+00 5.903498077347868502e+02 2.927016320233495783e+00 4.236870190827281002e-01 -1.804451417590715607e+02 -1.224718159211514390e+01
3.376113327490180609e+02 4.553258565069374875e+00 5.808293829383069351e+02 2.836569012806687606e+00 3.695652439362716590e-01 -1.804446796429004110e+02 -1.183269114563674052e+01
3.135562327422050544e+02 4.793571383359335414e+00 5.757707192645792702e+02 3.021754402237924797e+00 2.207915972613854749e-01 -1.804437832947884885e+02 -1.162392759109321538e+01
3.265268185109188721e+02 4.868729048454740749e+00 5.739068174457835312e+02 3.111098576140655769e+00 2.108602043451646701e-01 -1.804419311840152034e+02 -1.158644071416620491e+01
3.474810919006824292e+02 4.927684613005745895e+00 5.702198200424220431e+02 3.308582837874340044e+00 2.269655335060622448e-01 -1.804414603656186955e+02 -1.160235261365015269e+01
2.903341868449817866e+02 4.656103904230715074e+00 5.593823069731796522e+02 3.786429289657474051e+00 4.321796965329590123e-01 -1.804414465912403784e+02 -1.127833232997761570e+01
3.269119020027860074e+02 4.952644296460274376e+00 5.852100117170067506e+02 3.023832760077135973e+00 1.800566333762489424e-01 -1.804412294321897434e+02 -1.191861390123192876e+01
3.440108359784920253e+02 4.608998278763827727e+00 5.771583142097637165e+02 3.283783302126356940e+00 5.323871307858869528e-01 -1.804411081799709109e+02 -1.176770497964975348e+01
3.636299277547245197e+02 4.786062707220312795e+00 5.883478329175725321e+02 3.445636656568889844e+00 4.173094905767594787e-01 -1.804407617112052264e+02 -1.230012675082940277e+01
2.708333000231356777e+02 4.634148635545065176e+00 5.700955884931096307e+02 3.655787329511411610e+00 3.217650719077960741e-01 -1.804386967018326686e+02 -1.172923466190218988e+01
3.075239436916224918e+02 4.810404680568949765e+00 5.853443189389722647e+02 3.768034538198471228e+00 3.299727450473944335e-01 -1.804376709909575993e+02 -1.191489875753645222e+01
3.290932997785575367e+02 5.039711661091367922e+00 5.779135069257449686e+02 2.929533881404722262e+00 3.108409620000937013e-01 -1.804367346970993253e+02 -1.170811265553058433e+01
3.196172061488375675e+02 5.025178877924496135e+00 5.868976360890148953e+02 3.469067763790474324e+00 3.088582505428703606e-01 -1.804359374430394496e+02 -1.195643907539106721e+01
3.651474460203852459e+02 4.638304368952953283e+00 5.847484868745979156e+02 3.384781121287674388e+00 3.900532177443685189e-01 -1.804343868022066601e+02 -1.220743494278331909e+01
3.365093432631490487e+02 4.644423609293025557e+00 5.709939405812727955e+02 3.002429544900809155e+00 3.470591431326013332e-01 -1.804343267558667776e+02 -1.154782616946700813e+01
3.464481713110357077e+02 4.711191569933168566e+00 5.751369116571486302e+02 3.530555464365567442e+00 2.289121832730409978e-01 -1.804327961332908217e+02 -1.172910425686018954e+01
3.060354961063626433e+02 4.694751154291007644e+00 5.741163068898463280e+02 2.926582716297629450e+00 3.454302579886721070e-01 -1.804310150995691515e+02 -1.158898696417412921e+01
3.596678211928475548e+02 4.811871494613875200e+00 5.662692935431412025e+02 3.578011631311892149e+00 3.658832673743926955e-01 -1.804309077554235614e+02 -1.161887817626785946e+01
3.465627281820779899e+02 4.871469482602197587e+00 5.718422401508787516e+02 3.726145019860934493e+00 3.434647565883161557e-01 -1.804292075202741046e+02 -1.163874611677967508e+01
2.955474149565361586e+02 4.644667450839769174e+00 5.629318771703059383e+02 3.564678666587716371e+00 2.716396614963313971e-01 -1.804291271071223264e+02 -1.133432939009855112e+01
3.251979069978495431e+02 4.941497930957113205e+00 5.684413438674473582e+02 3.170317886805934293e+00 4.096917649742318202e-01 -1.804290906185932784e+02 -1.143478435071460098e+01
3.346684432884538296e+02 4.786754736373078245e+00 5.846738761603752437e+02 2.625267452929719525e+00 3.559456714372726815e-01 -1.804288490548303798e+02 -1.193277294680239109e+01
3.336418472457173721e+02 4.429276121008131284e+00 5.863608766397738918e+02 3.386188731743745794e+00 4.549744148141177114e-01 -1.804261549482528721e+02 -1.197985402716898662e+01
3.048137027959115812e+02 4.722768890312191381e+00 5.942491482069308404e+02 3.286102063439593657e+00 2.641623759757850132e-01 -1.804253680322867979e+02 -1.220622723678493315e+01
3.364220983698116356e+02 4.669357263143266046e+00 5.824388465731829001e+02 3.739139911693189156e+00 2.882505582379937259e-01 -1.804252819537266248e+02 -1.187407655255348971e+01
3.293922479529759357e+02 4.344971024962677397e+00 5.743940870254843958e+02 3.230104052131679282e+00 4.357784410098288763e-01 -1.804246549114548372e+02 -1.160921784294909642e+01
3.044981518533099916e+02 4.968712210449351296e+00 5.817371409585927040e+02 3.530343247707071974e+00 2.801633034644226972e-01 -1.804240099203459806e+02 -1.181312303678602227e+01
3.269145823030524411e+02 4.540837561251821697e+00 5.607977073810455977e+02 3.751126528438844421e+00 3.705479714259834467e-01 -1.804239549628741770e+02 -1.124536403991530875e+01
3.148093509563821613e+02 4.723407574600071435e+00 5.587278885819812331e+02 3.738047328739557251e+00 4.367126002208712721e-01 -1.804234121140414970e+02 -1.117902050508677902e+01
3.256824450886988984e+02 4.775984077792498006e+00 5.759830734879366219e+02 3.826100939112222044e+00 4.298189628348628721e-01 -1.804225354622180646e+02 -1.164245260461371601e+01
2.950817520079950214e+02 4.691676101555920297e+00 5.591050933318879288e+02 3.500753464964187600e+00 4.950349835162102252e-01 -1.804215374923203683e+02 -1.124323566860966572e+01
2.846821952802518467e+02 4.602248449590341295e+00 5.596618025835281287e+02 3.782101959956198467e+00 4.152653207506988298e-01 -1.804213571827387170e+02 -1.132659345508096749e+01
2.860561560387149029e+02 4.953593249161008849e+00 5.792651557339501096e+02 3.450055513828275355e+00 4.533990395697997111e-01 -1.804195416102173226e+02 -1.183824932616277792e+01
2.918986873507109863e+02 4.825570153725077027e+00 5.878010095207938548e+02 2.838996487136974167e+00 3.508454849655812668e-01 -1.804191872389843354e+02 -1.205641644666816248e+01
3.107693563612583603e+02 4.933208036840506239e+00 5.653116147055926604e+02 3.456285080135224064e+00 4.515150342311698428e-01 -1.804185638166199794e+02 -1.134475077898780526e+01
2.694857407830836564e+02 4.691242081149793464e+00 5.714924572356695762e+02 3.152359620573396359e+00 4.414683559564591686e-01 -1.804180080457508097e+02 -1.178295739953088628e+01
3.169782461874136743e+02 4.322456167827376738e+00 5.634504814032433160e+02 3.566412753166660288e+00 4.398018723475042857e-01 -1.804174384552937340e+02 -1.129470642753282661e+01
3.023039250966912164e+02 4.607388156660356948e+00 5.809958525985263122e+02 2.861151931217609246e+00 3.869360002021722811e-01 -1.804172471654048309e+02 -1.179808552327117965e+01
3.435728979550376039e+02 4.745825152982173556e+00 5.965719170510330969e+02 3.298572261316843779e+00 4.000148188303153107e-01 -1.804168362037774500e+02 -1.237012157575311733e+01
2.870969300191613343e+02 4.900152286790536493e+00 5.737194081958901961e+02 3.576831152959241589e+00 4.692465579238425111e-01 -1.804154665123481038e+02 -1.167235451578255834e+01
3.032213867965102736e+02 4.575492462901297408e+00 5.707247885255808342e+02 3.529996064724973515e+00 5.859801890795787171e-01 -1.804148058579927749e+02 -1.150407684935091268e+01
3.628728488736578583e+02 5.063417436151514295e+00 5.895071273241543395e+02 2.597799184863327504e+00 2.046243066116973930e-01 -1.804128271090881128e+02 -1.232751420060197844e+01
3.144973927681359669e+02 4.561194919552658433e+00 5.834549211524694101e+02 3.593796629785358743e+00 2.452676751703572466e-01 -1.804126850091936660e+02 -1.184869860903810235e+01
3.151935263925127515e+02 4.590686005947965498e+00 5.898859952474527972e+02 2.971788123199305076e+00 2.434588409699968148e-01 -1.804113749971239145e+02 -1.204884795159493649e+01
3.080283671609764724e+02 4.499550259834323995e+00 5.620003594615373004e+02 3.306147669109951170e+00 2.984918418777234850e-01 -1.804102961651758505e+02 -1.126599304873963447e+01
3.328994925654573080e+02 4.843715078410375519e+00 5.819513020416369500e+02 3.780535760358586295e+00 3.646148129787238346e-01 -1.804091702631506280e+02 -1.184199890319494486e+01
2.998522424764105949e+02 4.594133129766630574e+00 5.563132552455732593e+02 3.425479368396229241e+00 4.371246394611253416e-01 -1.804085561010743959e+02 -1.115472559989710888e+01
3.099690449808952053e+02 4.858419495179647107e+00 5.774449329147428216e+02 3.786832703488372864e+00 3.523512521953933718e-01 -1.804079991694348166e+02 -1.167532982883392378e+01
2.916292193070476060e+02 4.456089308225109846e+00 5.588120262186320133e+02 3.654105764587853411e+00 4.911986936776444046e-01 -1.804078398689997300e+02 -1.125633140158250889e+01
3.236440921639180033e+02 4.788867972441663845e+00 5.609645216517714061e+02 3.653615142880582312e+00 3.090561802404971914e-01 -1.804074230901549640e+02 -1.124123182410956190e+01
3.775686670397747662e+02 4.888497005232978587e+00 5.815437511703253222e+02 3.262732596134712448e+00 4.010109167131956642e-01 -1.804070633365159324e+02 -1.229110882740655164e+01
3.114542044641714256e+02 4.994480424785824546e+00 5.676718594592032332e+02 3.389127338505804499e+00 3.075919841633391050e-01 -1.804068618703361437e+02 -1.140501753291503917e+01
2.766876600558920813e+02 4.762414916839876611e+00 5.868497307257630382e+02 3.190924550309521823e+00 3.116557828256805163e-01 -1.804049485284241143e+02 -1.215117483221072092e+01
2.644666156054888120e+02 4.450015830805760686e+00 5.737418864972351003e+02 3.354611489237561806e+00 4.644235511396686555e-01 -1.804023015115598980e+02 -1.190854747883630971e+01
3.456111673460396787e+02 5.030603607666565225e+00 5.700741680645877523e+02 3.321489514629934359e+00 2.955910825147553544e-01 -1.804017549945502594e+02 -1.158337435671659676e+01
3.653299878252257713e+02 4.628696639277323222e+00 5.755642253327475828e+02 3.409856315847692887e+00 3.329287822735115254e-01 -1.804015671695149194e+02 -1.193936298933776108e+01
3.406794758450076870e+02 4.435917988704864534e+00 5.713588069008256980e+02 3.566761565983932680e+00 3.868241173805972988e-01 -1.803999240986176744e+02 -1.158266806506912516e+01
3.224307249853670783e+02 4.584428105791758412e+00 5.595017947967090777e+02 3.608168954319467492e+00 4.971622933967950742e-01 -1.803977940336375241e+02 -1.120343296540232636e+01
3.155720395718970508e+02 4.732957297458439072e+00 5.584795584072942347e+02 3.737735246199423766e+00 4.108825288857984592e-01 -1.803964917883050987e+02 -1.117301044406738342e+01
3.551482488614294653e+02 4.562532324472881484e+00 5.866452104269943675e+02 3.415958487012476841e+00 3.504954222886427218e-01 -1.803963416336366095e+02 -1.214994651646182078e+01
3.125400128248877536e+02 4.591950331804181218e+00 5.928000614072524286e+02 2.967837587270873545e+00 3.279144178502979567e-01 -1.803959202623051681e+02 -1.214440791383868934e+01
3.048442528713688944e+02 4.911037680164857200e+00 5.892050739074556986e+02 3.542365422130339780e+00 2.996675608601157004e-01 -1.803949004813069621e+02 -1.204238421793824187e+01
3.698174076890475135e+02 5.026230869490516007e+00 5.899697509173965955e+02 2.777408232268375521e+00 1.774164137201817704e-01 -1.803931224714165182e+02 -1.243414484600357994e+01
3.449516713732640483e+02 5.087349839456342337e+00 5.772971665577902058e+02 3.314275095241198343e+00 2.961723220681710678e-01 -1.803923120140310630e+02 -1.177876270206877152e+01
3.478914487852736102e+02 4.825164650329802463e+00 5.857005933433083555e+02 2.844223918844276167e+00 4.532522013856081222e-01 -1.803913271969747143e+02 -1.205274527163862963e+01
3.036628510306478006e+02 4.524516419795496347e+00 5.939387510942183326e+02 3.463512680210825589e+00 3.288292162666551222e-01 -1.803902202320121262e+02 -1.219939101211991783e+01
3.194065237136661040e+02 4.788693815115075303e+00 5.865790148544069780e+02 3.621480879952625909e+00 2.495501181222289366e-01 -1.803898165681458181e+02 -1.194629840821784761e+01
3.035898402241354574e+02 4.471181081975611704e+00 5.807484184909665146e+02 3.189771477223151575e+00 5.436749169824129924e-01 -1.803890284723729849e+02 -1.178648467274880218e+01
3.005319089337369292e+02 4.723006333282698144e+00 5.603260964880900019e+02 3.642299635584294482e+00 4.894135239666513315e-01 -1.803885033845376995e+02 -1.124727055812791576e+01
3.672446799928878818e+02 5.044026434862832531e+00 5.850977531378457570e+02 2.887101529397240185e+00 3.507386273253430553e-01 -1.803863179937601160e+02 -1.224581100715353976e+01
2.859395090078336921e+02 4.436448302830196866e+00 5.825935000298014756e+02 3.771323166412145600e+00 3.778709376927724128e-01 -1.803855667517921120e+02 -1.193782818776396759e+01
3.523843235821994995e+02 4.682184593284322460e+00 5.815824508228206469e+02 3.013186562790246104e+00 4.699761183131933584e-01 -1.803855467047496290e+02 -1.196815972556697005e+01
3.532936975802313100e+02 4.671566154989550412e+00 5.907698500681821088e+02 2.720165191602888388e+00 2.160506154688199565e-01 -1.803851595993295405e+02 -1.226194222724505067e+01
3.066927949311476027e+02 4.544795452861482232e+00 5.774109236694000629e+02 3.053471591668154517e+00 2.524678036233113376e-01 -1.803844824116098380e+02 -1.168062512413663256e+01
3.614330035733621003e+02 4.961911387456677147e+00 5.713737981662414995e+02 3.335090826729263380e+00 4.025919026424282232e-01 -1.803842893011469641e+02 -1.177475913678200747e+01
3.270828394835486392e+02 4.754935895593874307e+00 5.893004706070611292e+02 3.404627678030320403e+00 2.112417301563653538e-01 -1.803828716879091587e+02 -1.204714276403380424e+01
3.111768950347206442e+02 4.762843408820965685e+00 5.842831998249895378e+02 2.927236317438778990e+00 4.766165915749716042e-01 -1.803819218923664209e+02 -1.187634220567712973e+01
3.197921990261416454e+02 4.909607519617631866e+00 5.681448196359773419e+02 3.329561405533676854e+00 2.482278430071374609e-01 -1.803814566295488930e+02 -1.141733756612274320e+01
3.417964547039126728e+02 4.625378707367780784e+00 5.709681609017551409e+02 3.094928749494584519e+00 2.806092789820501254e-01 -1.803809869568928832e+02 -1.157953668349255061e+01
3.477154573896497709e+02 4.903916231644077861e+00 5.984267078893026337e+02 3.025202784852882409e+00 3.227438777648418133e-01 -1.803788738816393789e+02 -1.246554211349055308e+01
3.161662800741409001e+02 4.918816944885048059e+00 5.676157230619973006e+02 3.171965502857501118e+00 3.110648010112635475e-01 -1.803787785200281633e+02 -1.140126488589841358e+01
3.193297272954017103e+02 4.660094156993844550e+00 5.836705866651333281e+02 2.734047642299296310e+00 3.899697011690947401e-01 -1.803782249843521583e+02 -1.185681323537925991e+01
3.171621461069323686e+02 4.989767400642290518e+00 5.814191872783802637e+02 3.038358646538916297e+00 4.333409925055130563e-01 -1.803762553806760138e+02 -1.178765745010487720e+01
3.551816808681201678e+02 4.707597346248943104e+00 5.747612191542992832e+02 2.946531977524714296e+00 3.459081843172138182e-01 -1.803748614006494222e+02 -1.179866698267431069e+01
2.934684266598607110e+02 5.019305121434288530e+00 5.822763918880075380e+02 3.229067064872279680e+00 3.887546271378405360e-01 -1.803737373665649102e+02 -1.187728688005419109e+01
3.350710299163080208e+02 4.678848918265658519e+00 5.906233824530002039e+02 3.543201904246894518e+00 2.530600861680377678e-01 -1.803731037225133775e+02 -1.212160936534769462e+01
3.103144502975389969e+02 4.907164394047393685e+00 5.952517884220507085e+02 3.046068076355693321e+00 2.743311782302935153e-01 -1.803717033190175130e+02 -1.222793697271016811e+01
3.381277987574089821e+02 4.987023680551352811e+00 5.842639494191457743e+02 3.586523984807774568e+00 3.586114437394388732e-01 -1.803701354210409988e+02 -1.193895845723746518e+01
2.842577682740833325e+02 4.645940942486674885e+00 5.814758383887333366e+02 3.785325484668105034e+00 3.461520601071518266e-01 -1.803697772711227572e+02 -1.191778706003788102e+01
3.010948257339238694e+02 4.709833706864941405e+00 5.599337806216001354e+02 3.380245926884849261e+00 4.810227587931990012e-01 -1.803675568971455334e+02 -1.123558702240338825e+01
3.416093150194965347e+02 4.997267906843544161e+00 5.725446706203956637e+02 3.233969870134349556e+00 2.414128353095489621e-01 -1.803667338517551002e+02 -1.162122975628475174e+01
2.787070192351338846e+02 4.874985718136191082e+00 5.849683024029309308e+02 3.536180411876224117e+00 3.622445782967059769e-01 -1.803662631283507380e+02 -1.207294000197491890e+01
3.788596429215555190e+02 4.978392266004233235e+00 5.861564633168266027e+02 3.108328345692469519e+00 2.028209508822308715e-01 -1.803656824409978015e+02 -1.245245239764628309e+01
2.964574492542480471e+02 4.554252180673445061e+00 5.753234619238319283e+02 3.544234156523724089e+00 5.829276132181744341e-01 -1.803653940726086660e+02 -1.165886607747863835e+01
2.924493068510352032e+02 4.903451306637577112e+00 5.793062911030758642e+02 3.441915188344402576e+00 4.971593863716539663e-01 -1.803636299537045034e+02 -1.179537881780490594e+01
3.150225807438260404e+02 4.950059305901458373e+00 5.853347794863547051e+02 2.936262232663748861e+00 2.016692870620685474e-01 -1.803632175280788204e+02 -1.190600686611453973e+01
3.263821171378128270e+02 4.447827602442014694e+00 5.790716066345314630e+02 3.155553096689739601e+00 2.672223332242776306e-01 -1.803629195680979933e+02 -1.173316913709885512e+01
3.150373802244215540e+02 4.961154943711749254e+00 5.707418280739412921e+02 3.648641305462443363e+00 3.556249661205813650e-01 -1.803621155032341505e+02 -1.148437687833712140e+01
3.506588820184069846e+02 4.728634258567973703e+00 5.777457227323358211e+02 3.559889171756378534e+00 2.406127901860407592e-01 -1.803620146354641349e+02 -1.183953281566826909e+01
3.134457146671248893e+02 4.791188048578127301e+00 5.584285202630524054e+02 3.423660886519467983e+00 3.905881632127444769e-01 -1.803610825648923424e+02 -1.117243919725788714e+01
3.090868989715634712e+02 4.565976737096575810e+00 5.660033204725602900e+02 3.727920947025977316e+00 2.855810544666534945e-01 -1.803588128889454936e+02 -1.136502064414731450e+01
3.463755265137658625e+02 4.781402431379640383e+00 5.689074802965448043e+02 3.734124497484976768e+00 3.740744627552438084e-01 -1.803585542114682312e+02 -1.155831820045342795e+01
3.291507131530797210e+02 4.870282429699495097e+00 5.968715757092836611e+02 2.618279257925774317e+00 2.389627904929925994e-01 -1.803581002210168549e+02 -1.230234412468441008e+01
3.441299499699006788e+02 4.583715490657767511e+00 5.698319565085325848e+02 3.669000334173974309e+00 3.283310417093835976e-01 -1.803579847783340426e+02 -1.156559775719312810e+01
3.211254670230330817e+02 4.620484954398989430e+00 5.917514396849094283e+02 3.164846670727361921e+00 4.644075399005898053e-01 -1.803548962322018951e+02 -1.211282691676718493e+01
3.772860610665113086e+02 5.050860236667257475e+00 5.867586592057391499e+02 2.910843641375641777e+00 3.094224218767099854e-01 -1.803531045604989913e+02 -1.244554534798685097e+01
2.701109411963608409e+02 4.602323165207793387e+00 5.770054228992254366e+02 3.215062828863603617e+00 3.041847135844483740e-01 -1.803518779527353786e+02 -1.192930454150354436e+01
2.846088879156711755e+02 4.675915734889010800e+00 5.603756192040649466e+02 3.392025188188064089e+00 3.382154970425299556e-01 -1.803504096717421987e+02 -1.134445394712178157e+01
3.347309012332252109e+02 4.644802145257719062e+00 5.865216511155490480e+02 3.072896142331537739e+00 1.950921099240953138e-01 -1.803478149708371348e+02 -1.199011563429329641e+01
3.036957577485442243e+02 4.634292563540783227e+00 5.834106804239661415e+02 3.104535451165630011e+00 2.215357426311506950e-01 -1.803475876109863805e+02 -1.186587974292674375e+01
3.027820273465940204e+02 4.877607856456858570e+00 5.647834793541262570e+02 3.266482697552786085e+00 3.277145024544930174e-01 -1.803462849104704162e+02 -1.134981622419140734e+01
3.236480260830471707e+02 4.563931465738566118e+00 5.595374180173561172e+02 3.320118756941055072e+00 4.151524731133848234e-01 -1.803462260483786395e+02 -1.120663234596132440e+01
3.825854682508876863e+02 4.884663193381613588e+00 5.928919517309376488e+02 3.082106082376452783e+00 2.302673222294960853e-01 -1.803459556676420448e+02 -1.273050838355801062e+01
3.126595134527468645e+02 4.506509695343942745e+00 5.590008368263986540e+02 3.642044795138580149e+00 4.992428362909909212e-01 -1.803452000682327991e+02 -1.118662493870318109e+01
3.523683661591009582e+02 4.834757967297141690e+00 5.796628254669418538e+02 2.861176280345793632e+00 4.188321504238033954e-01 -1.803433766919620496e+02 -1.191124923260629842e+01
3.670359015781673975e+02 4.898898812106819989e+00 5.750457817898213762e+02 3.560414416274692684e+00 3.162917465769254366e-01 -1.803375950336613869e+02 -1.194724458433274705e+01
3.179145622794059136e+02 4.405735855846651283e+00 5.666138610378394560e+02 3.283701750162400845e+00 5.189303051624085672e-01 -1.803372664832021428e+02 -1.137580155752240429e+01
2.807743744656067975e+02 4.472547701646534257e+00 5.749543513887176687e+02 3.755429087024081625e+00 3.452208438750669628e-01 -1.803371269020262275e+02 -1.175920166431178515e+01
3.589474100682714948e+02 4.955745175923508938e+00 5.782653128469033845e+02 3.230283067102519556e+00 2.014203409791200661e-01 -1.803353481044530326e+02 -1.193920057415297364e+01
3.370676196253546095e+02 4.496853889134102111e+00 5.908514531010201836e+02 3.278174758072136097e+00 3.639904924958569099e-01 -1.803348640765307209e+02 -1.213958629585872018e+01
3.082162441794720280e+02 4.577676714570640293e+00 5.606890813013795878e+02 3.632642189101412900e+00 2.923103676989117772e-01 -1.803346055197773694e+02 -1.123344994265816865e+01
3.009391522781938306e+02 4.597749681226840579e+00 5.569283509731523054e+02 3.394619826758262793e+00 4.173921535689866236e-01 -1.803345487967462191e+02 -1.116472718538786602e+01
3.385380128959191097e+02 4.625455655328112314e+00 5.797333404555878360e+02 3.681100216959353411e+00 4.862990808696360245e-01 -1.803338574026435310e+02 -1.180580146140748354e+01
2.883705010994527811e+02 4.798786450334876719e+00 5.720240953591568314e+02 3.492430844608119589e+00 5.337954263251545317e-01 -1.803328839775618917e+02 -1.161637407041507686e+01
2.868884576565324664e+02 4.300919790473479054e+00 5.714349698896882046e+02 3.236506017807428748e+00 4.369724975335744777e-01 -1.803328056334590599e+02 -1.161116734782613946e+01
3.601317933392895156e+02 4.957998717983931769e+00 5.975343333231014640e+02 2.882396734331938326e+00 2.946646383968407612e-01 -1.803327731308640978e+02 -1.255908634803827262e+01
3.616870016978822946e+02 4.637413203368993209e+00 5.821453448163256326e+02 3.109359065271156908e+00 4.288470585063555163e-01 -1.803324663158164185e+02 -1.208542401403352073e+01
3.685686973769409178e+02 4.886239083437345698e+00 5.929384290052188362e+02 3.363076646781048229e+00 2.947813099129223957e-01 -1.803319417168972336e+02 -1.251286779026051299e+01
3.527221271771318243e+02 4.643484509894936885e+00 5.680532707738166209e+02 3.444704507811942040e+00 2.892737346489829831e-01 -1.803318893375438847e+02 -1.159189045170611898e+01
3.317634544427833134e+02 5.092125620604529779e+00 5.842066041778024328e+02 3.257462061655248764e+00 3.147901306336755578e-01 -1.803315119848732024e+02 -1.190518630683444101e+01
3.170321878459375284e+02 4.587618306091344245e+00 5.833797907154261111e+02 3.353592896318733807e+00 2.168137902565397124e-01 -1.803309431994850343e+02 -1.184648734013779681e+01
3.148521094681597106e+02 4.877546408481160611e+00 5.680307910049355087e+02 3.117361811368116520e+00 3.428396752227270694e-01 -1.803308226518858532e+02 -1.141220469732300558e+01
3.256244158476254711e+02 5.045985586484574625e+00 5.820891736125173566e+02 3.372779579276360629e+00 2.641653188627065552e-01 -1.803307202487388565e+02 -1.182031227637968485e+01
3.272789000581727237e+02 4.508104135863753470e+00 5.739914244431809038e+02 3.206764959445276730e+00 2.459954055271869056e-01 -1.803297996678144273e+02 -1.159100040964518996e+01
3.437541970521766075e+02 4.709463714999657213e+00 5.622983069754403687e+02 3.354221467605806861e+00 3.213371906945146073e-01 -1.803290207126183873e+02 -1.136870002135771784e+01
2.936726069727314439e+02 4.608580094462428889e+00 5.899140310894240429e+02 3.642365470315961584e+00 4.882164621235848823e-01 -1.803289996802940038e+02 -1.211284028383059663e+01
2.813929708140149160e+02 4.873009509620810142e+00 5.749831392808209785e+02 3.581850146143866098e+00 3.158161767598252068e-01 -1.803289502514207641e+02 -1.175442708725544527e+01
2.593612409024418639e+02 4.614370659747858205e+00 5.788432050790879657e+02 3.332965939204608485e+00 4.453958917132020967e-01 -1.803268649474996721e+02 -1.212523537924150929e+01
3.179566764867014967e+02 4.426248194390272950e+00 5.814819954953283059e+02 3.789330441897481361e+00 3.880148386497570545e-01 -1.803267702446878218e+02 -1.178992055741776568e+01
2.790498788568201576e+02 4.843914263826994748e+00 5.704910095987152090e+02 3.175024945072197458e+00 4.123514574453390202e-01 -1.803263237246250696e+02 -1.165252845639959567e+01
3.421827158327750453e+02 4.871161895163483635e+00 5.718211034722613704e+02 3.675222192937282362e+00 4.229047381455161014e-01 -1.803251209172621827e+02 -1.160535502930240881e+01
3.495008361881867245e+02 4.842888254565125727e+00 5.752205146997836209e+02 3.270197102984417459e+00 1.989434331638230968e-01 -1.803250261405682693e+02 -1.175719719988127210e+01
2.979215298119368640e+02 4.563587071206187673e+00 5.550453902943294224e+02 3.552954504952767323e+00 4.097088618238891589e-01 -1.803242895822208993e+02 -1.113394742862503861e+01
3.369610976019383770e+02 5.063908365012885326e+00 5.860369702879215765e+02 2.802535898595534647e+00 2.334991732652453855e-01 -1.803226135806346804e+02 -1.198681494342712384e+01
2.917472584881313082e+02 4.923063130309590640e+00 5.706357282228144641e+02 3.205444802427064310e+00 3.135050263049585784e-01 -1.803221503210810113e+02 -1.155612349288935192e+01
3.071593103984527033e+02 4.786691302067409559e+00 5.592871906163092035e+02 3.445856292187823744e+00 4.414448744436263450e-01 -1.803210861355753423e+02 -1.120175080130259460e+01
3.179468228055607710e+02 5.010316829142900552e+00 5.816787392750088657e+02 3.366496865660031812e+00 4.416263086017873096e-01 -1.803190752408147262e+02 -1.179578098601503910e+01
3.374424362297763764e+02 5.010228519385026225e+00 5.764629861254320531e+02 3.446721230948785575e+00 2.529912493957283681e-01 -1.803188568387598707e+02 -1.170487850463063140e+01
3.104074108719663627e+02 4.563846816672483264e+00 5.594534727939701497e+02 3.490365734212864446e+00 5.166948109748376039e-01 -1.803188032237062828e+02 -1.119990991533938995e+01
3.468905087426703062e+02 4.898496197798556828e+00 5.824147904789211907e+02 2.937592447589590705e+00 4.492483126788666681e-01 -1.803182041860338813e+02 -1.194436071108552966e+01
3.600355622400008997e+02 4.999701974857326370e+00 5.879260375553399172e+02 2.615129699167645594e+00 3.115605194393653576e-01 -1.803177770501845885e+02 -1.224352073953764375e+01
3.355107990200385188e+02 4.795781400736967903e+00 5.635834823216557652e+02 3.471309180372430525e+00 4.764359006144384678e-01 -1.803175773340363435e+02 -1.134920758699323073e+01
2.994168690349769690e+02 4.725164616321992916e+00 5.644733142824101151e+02 3.809623894111678233e+00 3.663021940457992787e-01 -1.803175183677186908e+02 -1.135473412188658671e+01
3.326932042557545515e+02 4.668225127364022065e+00 5.617437851709224788e+02 3.679476721255094951e+00 4.532308903824388557e-01 -1.803171380491225477e+02 -1.128987947548370485e+01
3.523007679527013920e+02 5.012027628434998938e+00 5.855774757887988926e+02 3.410237331085623769e+00 2.556992634334707137e-01 -1.803160838535321773e+02 -1.208856438908575548e+01
3.156204028194147213e+02 4.589654027107387790e+00 5.821577278153521320e+02 2.911027566137783129e+00 2.434844325472610427e-01 -1.803154144077880687e+02 -1.180942704296257872e+01
3.182277936132448986e+02 4.340474827651916279e+00 5.770068394458663761e+02 3.214067632079169456e+00 4.866026327674624619e-01 -1.803147838202921776e+02 -1.165938484213139859e+01
3.712063437628572160e+02 4.863089750939084688e+00 5.941780840008873383e+02 3.241815905012439547e+00 2.495081049655327177e-01 -1.803144573889898652e+02 -1.259103096342385086e+01
3.202217429331049061e+02 4.320107400200597247e+00 5.699272889479622108e+02 3.510520669461225651e+00 3.343621024374068273e-01 -1.803144539652588492e+02 -1.146513635836050327e+01
3.517359342997170870e+02 4.710571414053974948e+00 5.803085609482099017e+02 2.841946566530243690e+00 4.112799597975447807e-01 -1.803141991142907159e+02 -1.192422870776039900e+01
3.802898375941517770e+02 5.011771641996473292e+00 5.956503093289040862e+02 2.486756328035325758e+00 1.971377276442772275e-01 -1.803119372356486281e+02 -1.278248495345777513e+01
3.245681392950339159e+02 4.625992638715455740e+00 5.944751456476072917e+02 3.620856284856137641e+00 3.315923140331207275e-01 -1.803116700129567676e+02 -1.220868909533818680e+01
3.241722052309277728e+02 4.954869459158731893e+00 5.904129069675980190e+02 2.602710575386915970e+00 2.311546728147481078e-01 -1.803111769586049604e+02 -1.207514849213860231e+01
2.739627454331327954e+02 4.529857498317709563e+00 5.617381542770582428e+02 3.461904917165673279e+00 4.684846532608660796e-01 -1.803099151504776501e+02 -1.147886672434504263e+01
2.959840289063116643e+02 4.642192132475939204e+00 5.567513030398365572e+02 3.466556703878519663e+00 3.722216913300857022e-01 -1.803095658412994169e+02 -1.118284132927207253e+01
3.217480776224028887e+02 4.828584489673859892e+00 5.686020098407174146e+02 3.599420257448817662e+00 2.566485334986665645e-01 -1.803085943133492037e+02 -1.143199884597279237e+01
3.711339597311040279e+02 4.988885832008255861e+00 5.754294524269340627e+02 3.271792724795130169e+00 3.537769640713281927e-01 -1.803069560241756619e+02 -1.201518230700148848e+01
2.787877176564054480e+02 4.968399074867395626e+00 5.757968050328773870e+02 3.287175740586523620e+00 3.653104754903078177e-01 -1.803058495866384590e+02 -1.180156322914976919e+01
3.068892017138168171e+02 4.455463873806975172e+00 5.700206577559648622e+02 3.659080413331498693e+00 2.762488350089242761e-01 -1.803057507721028685e+02 -1.147498366009890702e+01
3.357377022327021336e+02 4.906813922996880351e+00 5.814944055461536436e+02 3.613358534538315237e+00 2.590492874891829334e-01 -1.803054419839265279e+02 -1.184217478724866268e+01
3.225651157601238879e+02 4.490953752690117540e+00 5.862879241789880780e+02 3.205005562956456888e+00 4.917949919805250092e-01 -1.803048401052226666e+02 -1.194163511928640986e+01
2.833344175699444918e+02 4.773997930214679997e+00 5.853373494483273589e+02 3.026991262446287578e+00 4.013007222299988519e-01 -1.803047942214041370e+02 -1.204244637979675758e+01
3.403876500143193766e+02 4.616358442689052488e+00 5.703785095020084555e+02 3.541880917332139500e+00 5.166832598187954817e-01 -1.803044538082106669e+02 -1.155428516276109363e+01
3.344620315098781020e+02 4.738967681136328380e+00 5.918556259018869241e+02 2.553224791268259519e+00 2.927050856167850990e-01 -1.803042413240586370e+02 -1.215842177071566965e+01
3.024586863623532622e+02 4.729237794430702024e+00 5.603842889575032586e+02 3.758056752697072067e+00 3.782461527997491024e-01 -1.803031068691807377e+02 -1.124155705851537945e+01
3.321239685245568580e+02 4.441303684916535488e+00 5.648873662628916463e+02 3.622764082593475710e+00 4.213338041873738171e-01 -1.803021546287198476e+02 -1.136613928882753299e+01
3.727045895377230522e+02 4.948711563019313253e+00 5.906791202605008948e+02 3.152602260172899129e+00 2.061833376198911605e-01 -1.803010112970960392e+02 -1.249880619293099393e+01
3.523346983218570472e+02 4.538366017108818262e+00 5.796204450300319877e+02 3.437658228608549749e+00 4.391499073533601805e-01 -1.803005275951050237e+02 -1.190968467489107496e+01
3.182995304557509257e+02 4.849879076524983290e+00 5.900765674856307896e+02 2.782901416307721032e+00 2.014891028934668038e-01 -1.802991538430907781e+02 -1.205582343943713575e+01
2.833618558468514266e+02 4.471038301221288869e+00 5.766595540410262402e+02 3.555336598693461969e+00 5.524275794782530502e-01 -1.802987463902548768e+02 -1.178478722155922398e+01
3.155048635757015631e+02 4.390118149803742043e+00 5.769073289998511882e+02 3.379667138726868636e+00 2.624097317526064010e-01 -1.802984643829851166e+02 -1.165568527358371220e+01
2.810816644787105929e+02 4.561291152530272619e+00 5.898055814985027610e+02 3.486764378023888611e+00 3.408185466617245085e-01 -1.802976835004649274e+02 -1.220233371123856969e+01
3.525123891789784807e+02 4.769758353573762655e+00 5.964689926245220022e+02 2.613287858229081273e+00 3.078620720026626345e-01 -1.802975975993718976e+02 -1.244218743083065704e+01
3.180941550644719769e+02 4.775364425053710171e+00 5.632962897094333812e+02 3.678513109089280420e+00 3.013119976422727331e-01 -1.802959780270329020e+02 -1.129138606121560073e+01
3.162360439749282932e+02 4.753504636337248179e+00 5.967615613023674541e+02 3.254513162814480776e+00 3.799156330947904836e-01 -1.802946864940863918e+02 -1.227494241081285509e+01
2.972986347996940140e+02 4.745671453683150354e+00 5.812044910304761061e+02 3.147329362115879103e+00 5.195112995028499103e-01 -1.802939405786423208e+02 -1.182500553887524219e+01
3.078588187326322441e+02 4.326584141760740465e+00 5.845527947996816920e+02 3.393358187787179236e+00 3.322423612308007534e-01 -1.802933725115607899e+02 -1.188990508317490402e+01
3.260607846438380761e+02 4.595979640666188359e+00 5.865790060786750928e+02 3.398066360570185296e+00 2.284831439823193644e-01 -1.802918009907355668e+02 -1.195857119496482746e+01
2.940171518292576707e+02 4.526185821486857108e+00 5.887237794016565431e+02 3.676907018525149340e+00 3.221225478639384576e-01 -1.802909327979148202e+02 -1.207298442234824698e+01
2.795614255014007767e+02 4.742421079175694665e+00 5.747177472733536661e+02 3.593113405912387925e+00 2.869510187262463430e-01 -1.802892094450362208e+02 -1.176380093387760084e+01
3.450779465014026641e+02 4.623538108634509314e+00 5.640076239732427439e+02 3.307958445833572014e+00 4.085036943534308129e-01 -1.802882320233336202e+02 -1.142137843464140268e+01
2.974565472235120751e+02 4.914456548865238084e+00 5.684966863621808670e+02 3.242423415033902856e+00 3.099480871918224856e-01 -1.802871069911766995e+02 -1.146766323318905734e+01
3.007790245150014243e+02 4.613074471483974648e+00 5.572177761500547604e+02 3.676334534025034184e+00 3.476047695449327457e-01 -1.802869477850788940e+02 -1.117212460884254455e+01
3.162201761879334185e+02 4.456729512283119199e+00 5.690080397289384564e+02 3.821158527350482004e+00 3.663723983263015294e-01 -1.802855532199197910e+02 -1.143796551437757358e+01
3.372798046780428649e+02 4.460658712380484836e+00 5.851752076615193801e+02 3.566980265222379654e+00 3.725098140295603488e-01 -1.802850334930961367e+02 -1.196199885629600246e+01
3.157750964358785950e+02 5.037275075002508373e+00 5.761235931075943881e+02 3.254686927278773734e+00 4.141607334762109627e-01 -1.802831797367442448e+02 -1.163335075522194373e+01
3.014058869446959648e+02 4.573089056590783130e+00 5.601060982912501913e+02 3.288110587243576521e+00 4.560689391617775423e-01 -1.802820222075338279e+02 -1.123858502716629815e+01
3.088092684379192292e+02 4.886078026542081787e+00 5.743224337428583794e+02 3.488723048349035238e+00 5.119705501219118382e-01 -1.802811420176896604e+02 -1.158876886120624405e+01
2.797011392228253612e+02 4.770078840129031050e+00 5.752224397382085499e+02 3.737509850169641989e+00 3.952772455590146672e-01 -1.802803284732778764e+02 -1.177666467109414228e+01
2.909028563306155206e+02 4.444423466708637527e+00 5.724820559909014719e+02 3.850608011081568804e+00 4.278071923439259461e-01 -1.802797281598312509e+02 -1.161171073968174738e+01
3.324729300147956224e+02 4.563758598900151675e+00 5.793491621383716392e+02 3.494345641374269729e+00 2.399041738375059796e-01 -1.802794494293395076e+02 -1.176314789165287777e+01
3.293241804400032038e+02 4.601719680940236756e+00 5.600744230516038442e+02 3.706965903262809281e+00 3.746651886465283132e-01 -1.802792892785249137e+02 -1.123562043113300035e+01
3.092043488532154356e+02 4.362561168733872563e+00 5.595175020934231043e+02 3.530510075586062335e+00 3.858400136565672822e-01 -1.802784829092942971e+02 -1.120329004219853175e+01
3.496767173647982077e+02 4.964976134469035074e+00 5.700484917961757674e+02 3.468573333530055702e+00 4.023111464309857555e-01 -1.802779060171538390e+02 -1.161661561617729532e+01
3.426026503359103117e+02 4.922846439649652517e+00 5.652062863955716239e+02 3.532019850370052616e+00 3.243278869998697522e-01 -1.802767007854671419e+02 -1.143360832039517661e+01
2.845005493935001937e+02 4.513862675642114297e+00 5.598340329913313553e+02 3.397641063260536942e+00 3.531016143202042601e-01 -1.802758419368228999e+02 -1.133222067208951067e+01
3.200725149069518238e+02 4.897075017945068609e+00 5.951150089258876505e+02 3.293826727919658914e+00 2.704081202483515356e-01 -1.802748549479724147e+02 -1.222216795441381976e+01
3.258773771319028469e+02 4.781050163609725345e+00 5.587323621665692599e+02 3.485709829266041559e+00 3.521251720072671731e-01 -1.802740123967450359e+02 -1.119263636898450542e+01
3.268492389808384360e+02 4.804609532953773687e+00 5.939433754574404247e+02 3.616689023995168117e+00 3.456752921034260684e-01 -1.802717301233839180e+02 -1.219705900207689453e+01
3.326911533220015258e+02 4.538642432270258098e+00 5.830481054091249007e+02 3.513237029721714588e+00 5.234110134683011006e-01 -1.802716436183272322e+02 -1.187403407681052236e+01
2.915487293605229411e+02 4.526443641085593939e+00 5.876293577351578961e+02 3.149155786145451330e+00 3.726206074866301732e-01 -1.802716279881316837e+02 -1.205321029312133874e+01
3.090556323189077830e+02 4.737994863606044937e+00 5.717146245277510843e+02 3.542613533164293393e+00 2.356468536719641960e-01 -1.802699395496590569e+02 -1.151640609590054076e+01
3.121954792505387104e+02 4.704067067670442803e+00 5.822328519141025254e+02 2.759513890953537718e+00 3.775266871093172494e-01 -1.802691436925093740e+02 -1.181325112783350484e+01
2.898019225084483992e+02 4.661590424273046374e+00 5.696906029940885219e+02 3.817302436989974623e+00 3.509940661328144751e-01 -1.802687758405056400e+02 -1.154339682776176446e+01
3.035404933491316228e+02 4.816418936993236422e+00 5.640237016875016707e+02 3.350918446274506302e+00 2.888230791992197899e-01 -1.802681011653431540e+02 -1.132809252604747385e+01
3.218647727673481995e+02 4.673383339299554073e+00 5.942393015643584704e+02 2.927750690662729749e+00 3.734844501201815548e-01 -1.802679645081224749e+02 -1.219554379067221461e+01
3.595649093137255932e+02 5.019663148642581341e+00 5.932949531822307563e+02 2.623964765331790794e+00 1.806510322339393015e-01 -1.802672893432651051e+02 -1.241083763458755840e+01
2.979199915988897374e+02 4.284173673707072361e+00 5.756144782936011097e+02 3.539996741030162486e+00 3.323116293954855305e-01 -1.802650109270742860e+02 -1.166002602372548758e+01
3.133969685396160685e+02 4.293737111656573013e+00 5.798832319185343067e+02 3.262491245248268612e+00 4.288994171505710606e-01 -1.802642770302194890e+02 -1.174261276549450628e+01
3.214245921990381021e+02 5.009719357988394073e+00 5.852770600481582051e+02 3.376465741303110502e+00 4.126118068104009384e-01 -1.802639288711685310e+02 -1.190850193175760197e+01
2.765107635099412278e+02 4.391181867099248848e+00 5.685953385629799186e+02 3.623068596153136589e+00 4.510137095340788216e-01 -1.802629553700365648e+02 -1.162706698369793479e+01
3.427926983641396532e+02 4.454817073360572088e+00 5.763120331217556895e+02 3.201683793072844786e+00 4.198087042267509839e-01 -1.802616250361195114e+02 -1.173472409755863133e+01
2.893601063037454537e+02 4.853108192192983061e+00 5.644575501267879645e+02 3.402730556402314033e+00 4.520972026216639739e-01 -1.802616018404054330e+02 -1.141018297811309701e+01
2.957146039809250624e+02 4.767072714830980829e+00 5.679059005055638636e+02 3.236586978180738150e+00 5.089362546996329950e-01 -1.802612981234082667e+02 -1.146078539682985031e+01
3.507264695105903343e+02 4.733091155383320370e+00 5.643608753487627610e+02 3.324126814960810972e+00 3.236597779234273720e-01 -1.802611995780885650e+02 -1.147782883444251567e+01
3.274050523470694429e+02 4.643163035595803123e+00 5.761753751600996338e+02 3.688733593857297155e+00 5.185468709093254969e-01 -1.802610487183619341e+02 -1.165280046286904003e+01
3.191687146220551767e+02 4.982266151010652067e+00 5.715711099582271117e+02 3.166736202593352090e+00 3.986048265774044808e-01 -1.802585012086037182e+02 -1.150839623699292957e+01
3.236103893260901145e+02 4.709608700739751797e+00 5.607162191017214354e+02 3.661990200234634951e+00 4.628476407199210163e-01 -1.802567828260861234e+02 -1.123510219983081804e+01
3.419835693212194769e+02 5.058385008986976850e+00 5.897996229050426109e+02 2.698503954902879975e+00 2.601198611030047791e-01 -1.802556470921490472e+02 -1.213643419377974553e+01
2.910454450458086626e+02 4.330261174545595004e+00 5.699381604799928027e+02 3.710720164802471022e+00 3.976579847155824465e-01 -1.802533577430385208e+02 -1.154182561685102826e+01
3.113466123114971538e+02 4.385509502729387776e+00 5.608228096833904601e+02 3.517764589741451342e+00 4.837796640535976800e-01 -1.802532505654946817e+02 -1.123190236656462559e+01
3.540611064419276772e+02 4.921428390327280411e+00 5.870177749885422145e+02 3.099823090231118794e+00 4.400427359866977972e-01 -1.802525911440521327e+02 -1.215051797751351259e+01
3.233032203009163936e+02 4.848583648066689733e+00 5.947461686527182110e+02 3.252423088008670415e+00 4.085098144517246288e-01 -1.802506562369285916e+02 -1.221496203308782924e+01
3.222771815643480409e+02 4.946822149627513099e+00 5.818504228692218021e+02 2.867300611636011354e+00 2.171202406885407443e-01 -1.802494669026935981e+02 -1.180593229721305448e+01
2.743399985898747104e+02 4.447085818900612608e+00 5.695550609483734661e+02 3.567154276898458765e+00 3.278597590181440702e-01 -1.802487023915604425e+02 -1.167534912042178696e+01
3.064041516121296809e+02 4.626508943002229479e+00 5.572275185715964199e+02 3.511767001294118895e+00 4.706655751151781475e-01 -1.802471943936387788e+02 -1.115462593015110215e+01
2.743493592057285468e+02 4.722688823731894026e+00 5.777792648475646047e+02 3.173708474206325292e+00 4.804042718990133021e-01 -1.802457187362273032e+02 -1.190348410714214289e+01
3.398166858814615807e+02 4.832634919252427608e+00 5.753687479965410603e+02 2.867703137574699301e+00 2.964597706016027789e-01 -1.802445807111255647e+02 -1.168809822048591229e+01
2.867680983000338415e+02 4.695745374034101083e+00 5.588869223965871242e+02 3.598512256335449688e+00 3.739515080045826556e-01 -1.802438168226995572e+02 -1.129169992766356145e+01
3.543497439628217762e+02 4.959356869177428351e+00 5.762290821960647236e+02 2.961740313396227453e+00 3.488989563080946432e-01 -1.802436224189940503e+02 -1.183161365393936748e+01
2.797103755071261162e+02 4.669988367342246427e+00 5.651805242006084882e+02 3.674596384012816408e+00 4.803406876558822813e-01 -1.802413680325208247e+02 -1.150698028116542204e+01
2.934589700729944752e+02 4.706510543894966148e+00 5.649218018931900360e+02 3.771051641113771780e+00 4.573518840760538717e-01 -1.802405722286792695e+02 -1.139602996906269183e+01
3.529021630697966430e+02 5.071448362329785020e+00 5.889559696112638676e+02 2.754372151257843626e+00 2.758268164128110378e-01 -1.802391172953844602e+02 -1.220011191682440810e+01
3.291438725761902901e+02 4.487106997967416078e+00 5.775494058697610171e+02 3.091392674445959443e+00 4.789297223377544377e-01 -1.802386503094238606e+02 -1.169779955686364836e+01
3.311889277942042895e+02 4.666488636939113199e+00 5.776213099061742469e+02 3.538496704656487690e+00 5.438030493995729131e-01 -1.802381935326973235e+02 -1.170760752825950846e+01
2.966307827478355534e+02 4.565508670054554408e+00 5.757026026580285816e+02 3.858160407731356045e+00 4.654418563264740016e-01 -1.802364771791203282e+02 -1.166870547970766836e+01
2.753706272410341853e+02 4.868694613226597134e+00 5.750444435504325611e+02 3.173260337677539678e+00 4.063206906528029072e-01 -1.802364348873486506e+02 -1.181475252612584192e+01
2.795686813590513111e+02 4.617152024473566208e+00 5.722358545611106138e+02 3.721139469139013833e+00 3.235689692984224930e-01 -1.802361960459298018e+02 -1.169497904260597210e+01
3.094477302208159131e+02 4.803061698334095020e+00 5.607957356007927956e+02 3.525393059807826912e+00 3.145812097985044575e-01 -1.802361207307582731e+02 -1.123385334151803150e+01
3.670234360729487548e+02 4.838377085471523564e+00 5.903106311956211130e+02 2.305763438222113937e+00 2.157134751203591827e-01 -1.802359026807941120e+02 -1.240660288351707763e+01
3.523428019755014589e+02 4.873833247288469117e+00 5.742461575429776985e+02 3.175678588676591474e+00 4.553558728877724615e-01 -1.802350844039474964e+02 -1.175603527986148578e+01
3.014618229020870217e+02 4.666844637931932382e+00 5.640261717206255980e+02 3.781976730911283724e+00 4.750744452675869089e-01 -1.802336879829750842e+02 -1.133529722198148981e+01
2.851934087118216894e+02 4.524617152684303534e+00 5.578695172302269611e+02 3.651815208199046481e+00 4.174494985669061076e-01 -1.802332433338197575e+02 -1.127972495121639795e+01
3.154737026824130908e+02 4.433794474538364838e+00 5.664275741096602133e+02 3.699083072088663826e+00 5.029088876587689549e-01 -1.802317937179645924e+02 -1.137032469194434192e+01
3.063202282598383590e+02 4.618807450856549757e+00 5.637859192877801888e+02 3.558029637623022712e+00 5.441539299871324120e-01 -1.802313235961183011e+02 -1.131431056968982318e+01
3.605276716311011000e+02 4.881704319877592013e+00 5.777568374896079604e+02 3.423432779957019001e+00 4.444466974066313969e-01 -1.802312702200969738e+02 -1.194268908268791307e+01
3.368125985949385495e+02 4.508752896777297181e+00 5.653766498483959140e+02 3.403001804768776228e+00 4.800818117019812759e-01 -1.802308146575053343e+02 -1.140163484097464419e+01
3.436439299519419706e+02 4.834784547685671008e+00 5.643715577676837256e+02 3.614910174131423126e+00 3.337131495372527845e-01 -1.802305258867316695e+02 -1.141983892645269627e+01
3.158323930409125069e+02 4.705360125581614206e+00 5.796555643364764592e+02 3.690369002985496749e+00 2.616588501640609854e-01 -1.802305187437278278e+02 -1.173526335384086927e+01
3.123763914397408143e+02 4.769024565545427308e+00 5.617560944914074526e+02 3.394240160634317771e+00 2.941291202580495479e-01 -1.802301940941646023e+02 -1.125376506631017826e+01
3.274414888611432843e+02 4.986237770093331356e+00 5.801912757778331979e+02 3.186678984182491625e+00 4.512965739971255275e-01 -1.802297459444821754e+02 -1.176909385430451493e+01
2.783261748394793358e+02 4.590485000044416175e+00 5.594687033499160407e+02 3.604674177577203764e+00 4.012389884868595713e-01 -1.802275522400711907e+02 -1.137861532536645370e+01
3.443635488306317711e+02 4.773592603755711927e+00 5.690647752109914563e+02 3.723648200607824421e+00 3.728657889831850092e-01 -1.802267108022261937e+02 -1.154689427004649360e+01
2.908766753442471327e+02 4.911910345302582748e+00 5.879387680686754720e+02 2.980958080949880795e+00 3.296595153751953333e-01 -1.802257086790261269e+02 -1.206722609466156015e+01
3.360286093818374411e+02 4.616645540771028955e+00 5.785763227940709612e+02 3.111557711400051218e+00 5.093815600101916363e-01 -1.802242847852155592e+02 -1.175787791698052942e+01
3.146924738412533316e+02 4.800319843556357213e+00 5.660527462735934705e+02 3.563954542285471483e+00 2.659014273821759811e-01 -1.802241184202741238e+02 -1.136076810252042080e+01
3.259990347587117299e+02 4.375609809296179264e+00 5.745665811028102326e+02 3.601508431030013391e+00 4.766183812136257081e-01 -1.802235819241302295e+02 -1.160338879129731282e+01
3.449415286114464720e+02 4.982649827282605415e+00 5.734407404315606982e+02 3.400270422909760004e+00 4.289894112204527543e-01 -1.802229068990671692e+02 -1.166994986163267356e+01
2.999248105696652829e+02 4.639803838347153153e+00 5.782290786877183564e+02 3.118014339202201501e+00 5.293735866784970989e-01 -1.802227932450657590e+02 -1.172604547001771635e+01
3.125778144659915938e+02 4.723889370021406187e+00 5.713714900221846165e+02 3.753130116903849345e+00 2.914051474066276515e-01 -1.802213267601927100e+02 -1.150261546070678520e+01
3.021525628236241232e+02 4.627339039035398116e+00 5.826920957030165482e+02 3.845783116391995993e+00 4.312334202627006174e-01 -1.802208892626160832e+02 -1.184930993157072798e+01
3.106263115651499334e+02 4.436424778149612891e+00 5.655638722511813512e+02 3.610739568643256181e+00 5.335685235262787041e-01 -1.802202192125561737e+02 -1.135139507299883022e+01
3.052192201792837523e+02 4.294851122758961637e+00 5.760549202229939283e+02 3.634296821791342946e+00 3.621958787403125601e-01 -1.802199567332045547e+02 -1.164564326609161782e+01
3.185437588537565716e+02 4.738226844453653719e+00 5.635259397255631484e+02 3.221413593766851768e+00 4.403324946738584877e-01 -1.802196956066314613e+02 -1.129745576659019690e+01
3.256119003327719952e+02 4.874880015498273877e+00 5.880289019893156137e+02 3.663675980089879936e+00 3.770067802366686704e-01 -1.802196576440275351e+02 -1.200277713043997529e+01
3.668958859570867617e+02 4.941598008020785748e+00 5.885965725186478039e+02 2.390231153754871496e+00 2.079030966969495631e-01 -1.802168904703912915e+02 -1.235026527784490114e+01
3.187058399848112913e+02 4.565677751000229989e+00 5.818640113141213988e+02 3.321425617571996725e+00 2.214775778544169627e-01 -1.802159970520999650e+02 -1.180184133678304370e+01
3.423973829306788730e+02 4.608577506921894162e+00 5.913152204749941347e+02 2.874791688412497326e+00 3.727502026245139710e-01 -1.802155484392748406e+02 -1.218804018765747443e+01
3.035991676072253540e+02 4.422340500009333653e+00 5.586666281355479668e+02 3.395839108975092557e+00 3.974496121152542583e-01 -1.802151674795506437e+02 -1.119646689885501445e+01
3.574837412356320101e+02 4.693237615206006019e+00 5.928041532399661264e+02 3.114349105634608872e+00 2.314203310135097280e-01 -1.802149782982454269e+02 -1.237145588528255047e+01
3.206443017214672295e+02 4.920927299843098623e+00 5.788272572702989009e+02 2.899267450680023561e+00 3.956881659271818119e-01 -1.802138830535458851e+02 -1.171430100157198950e+01
3.204028055520055318e+02 4.601085773056152739e+00 5.864983899107621710e+02 2.782947008515042508e+00 2.811980874059374358e-01 -1.802131392125927789e+02 -1.194489203184939186e+01
2.628460858970929053e+02 4.607268367251377228e+00 5.698209725444218066e+02 3.550085857254821065e+00 4.521991311526364354e-01 -1.802131348472607044e+02 -1.182366208193985813e+01
2.683863755391181485e+02 4.424947128402764385e+00 5.788128794561600898e+02 3.460884630436595444e+00 4.292523664953540874e-01 -1.802128609999060984e+02 -1.200235787678326460e+01
3.135053285683275703e+02 4.845477002624066998e+00 5.613954883058042924e+02 3.587501547147956771e+00 3.437489211280593815e-01 -1.802126319346333219e+02 -1.124409245409975711e+01
2.926399925449713351e+02 4.603162033968231981e+00 5.638326316230718476e+02 3.186284255583973213e+00 3.764584136580990115e-01 -1.802121645330198589e+02 -1.137327860705872240e+01
2.906466894404497907e+02 4.487741361086911240e+00 5.581433752933637606e+02 3.492344006679894530e+00 3.571859487875903572e-01 -1.802119565924272138e+02 -1.124671571178287444e+01
3.083673626462974084e+02 4.630893236866060469e+00 5.846215894050436646e+02 3.100575105977449120e+00 5.045782579550923685e-01 -1.802115816521772160e+02 -1.189100778095770927e+01
3.047541127791820372e+02 5.010203331559283768e+00 5.808743342389270765e+02 3.185692432711396904e+00 2.665871028726366498e-01 -1.802104338216129520e+02 -1.178672105389864200e+01
3.498248343797649795e+02 5.035408683893230375e+00 5.802655580974266059e+02 3.139641864819144423e+00 3.897990849698789173e-01 -1.802094490101800943e+02 -1.190544726725184610e+01
3.490915190417756548e+02 4.734789306618414351e+00 5.755441023776446627e+02 3.361018000607855605e+00 5.099548041733341641e-01 -1.802083338594292456e+02 -1.176272964747520966e+01
3.099164164422742829e+02 4.663098922909568067e+00 5.572911048592777661e+02 3.601431419797008537e+00 4.541363342528927372e-01 -1.802060538466527646e+02 -1.114923750475948694e+01
3.613851575777557628e+02 5.033947410630901231e+00 5.933444547865302638e+02 2.429504633165517458e+00 2.377157467333055885e-01 -1.802057625205054876e+02 -1.243375199155779676e+01
3.414949614774841393e+02 4.531368378242752293e+00 5.726257143699382368e+02 3.177726281489115401e+00 2.929986048098642271e-01 -1.802057347520261033e+02 -1.162268342979295355e+01
3.595972550381656561e+02 4.657540506899188415e+00 5.735019595468689886e+02 3.513413428890192591e+00 4.077955242378076273e-01 -1.802039797797280585e+02 -1.181164935658918758e+01
3.146352170664378036e+02 4.414169585913637839e+00 5.646257731481795190e+02 3.239379087498617249e+00 4.668355868186926383e-01 -1.802038630194674909e+02 -1.132428359476422841e+01
3.518573852314634678e+02 4.911332582003161917e+00 5.770046979897234678e+02 2.928253672195936463e+00 3.768278361044370417e-01 -1.802034852377393861e+02 -1.182938374880234278e+01
3.126535548364673787e+02 4.481869293523883080e+00 5.654709555375148966e+02 3.208738577224353961e+00 3.130334544564602473e-01 -1.802034670511367835e+02 -1.134688362469794853e+01
3.294706008124522327e+02 4.926675187545141554e+00 5.657472143950005830e+02 3.267690541397332726e+00 3.354824366634735489e-01 -1.802032817437603853e+02 -1.137764991468169207e+01
3.298670138533307181e+02 4.539674591317124808e+00 5.719167728791305763e+02 3.794136315057707876e+00 3.790040040841125557e-01 -1.802013949163040252e+02 -1.154252905216307035e+01
2.959803346944425471e+02 4.553845284154056650e+00 5.633347643291939448e+02 3.378982517015677978e+00 5.390615579827556791e-01 -1.801994197616872668e+02 -1.134215384857011344e+01
3.097647928265240580e+02 4.373914022002614033e+00 5.720415603937291280e+02 3.563292567119374255e+00 5.407477344234770111e-01 -1.801976977679368588e+02 -1.152416852506155642e+01
3.062164729520119408e+02 4.463243844748085110e+00 5.581557372113775273e+02 3.722010874155509796e+00 3.946573013568284161e-01 -1.801965371844625849e+02 -1.117697377905070333e+01
2.917675928500539726e+02 4.508249356051109658e+00 5.678884833800361776e+02 3.115515573299014296e+00 3.703728544800610756e-01 -1.801929382780060962e+02 -1.148291419610459840e+01
2.956117689850660781e+02 4.548847062199180336e+00 5.710272733468133310e+02 3.283064116366670948e+00 2.477679991731409626e-01 -1.801924823490928418e+02 -1.154452383100113444e+01
3.604826039785699550e+02 4.873559569101408862e+00 5.939600137991623114e+02 3.242782981285599053e+00 2.281988423730788029e-01 -1.801920836332824933e+02 -1.244338257789877566e+01
3.202413909519236768e+02 4.751769769736380766e+00 5.877839227507352007e+02 2.735425986966904421e+00 3.959355273046797352e-01 -1.801908734070312335e+02 -1.198489230231567149e+01
3.645339270337603921e+02 4.986360697252870011e+00 5.880467650053432180e+02 2.676729914577480329e+00 3.202727745659162406e-01 -1.801880011137941153e+02 -1.230205259897069325e+01
3.076840018647053512e+02 4.641102657070531379e+00 5.623654096716669528e+02 3.282252225522258371e+00 4.907269102592451415e-01 -1.801860834406288063e+02 -1.127573164625068891e+01
2.944205730806716019e+02 4.725587995053421864e+00 5.920617051365214820e+02 3.146824739087435763e+00 3.711768626985748054e-01 -1.801858149555356761e+02 -1.217793003737398294e+01
2.989025863187067671e+02 4.775573840048752849e+00 5.806916725930370831e+02 3.529666754181830068e+00 5.304837501901129571e-01 -1.801839244446195778e+02 -1.180244613430082978e+01
3.513866745964705274e+02 4.878160993314623717e+00 5.842606541839099918e+02 3.626339666132748718e+00 3.147993150464431511e-01 -1.801818461009995360e+02 -1.203952269717753154e+01
2.995654688205603406e+02 4.715506071504997898e+00 5.668756482478502221e+02 3.132824508053323243e+00 4.358978305944375409e-01 -1.801810259575552777e+02 -1.141576449929483594e+01
3.091458666738629972e+02 4.973445308577328028e+00 5.726712778817903882e+02 3.488076348613412314e+00 2.931790198260550984e-01 -1.801798811491056540e+02 -1.154243218776256263e+01
3.391117590749714736e+02 4.943813110581417369e+00 5.717350793921335708e+02 3.587289127413080703e+00 4.014515246428230766e-01 -1.801795947514372074e+02 -1.158298870890122245e+01
3.118420659846826766e+02 4.831122757356960840e+00 5.804999403530204063e+02 3.245535268227160763e+00 5.230018363333495124e-01 -1.801790943073907272e+02 -1.176201418077398131e+01
3.061701398835811005e+02 4.265220572942423516e+00 5.709212599542912585e+02 3.368580822043262479e+00 3.539696240067212729e-01 -1.801773896871881959e+02 -1.150094038253327966e+01
3.216587197334243911e+02 4.902669854669818861e+00 5.831514948112525190e+02 3.061565199452027652e+00 1.952914308674415234e-01 -1.801763224200227285e+02 -1.184402183726241375e+01
3.299688761270911073e+02 4.475908641553369982e+00 5.815888902714979167e+02 3.083230104315435760e+00 2.828417567698868762e-01 -1.801740193704508215e+02 -1.181911510857914571e+01
3.141609012378824559e+02 4.886751301338353670e+00 5.783829354868773862e+02 2.975948719519179164e+00 4.330928615264361126e-01 -1.801730843864933718e+02 -1.169846034221290765e+01
3.047489306287009754e+02 4.909560332735825483e+00 5.653071557421096713e+02 3.572795659498334331e+00 3.900251995565752194e-01 -1.801724191029966278e+02 -1.135706147458209436e+01
2.942438592304414442e+02 4.684396087549219878e+00 5.931717424274453379e+02 3.316849636455643235e+00 3.770904032289158492e-01 -1.801716668150762644e+02 -1.221520923025210337e+01
3.269293162213866708e+02 4.964916088889959056e+00 5.785108450485716958e+02 2.907430109200754398e+00 3.651386719234163136e-01 -1.801714201257079537e+02 -1.171842648153782029e+01
3.118389082326574453e+02 4.579428376619545382e+00 5.671920643431170674e+02 3.843915936942502221e+00 4.562095579658180799e-01 -1.801711734157291858e+02 -1.139207952912474653e+01
3.401905614561801485e+02 4.784714885237318249e+00 5.617361811457890326e+02 3.578143200286376668e+00 3.801939493205548359e-01 -1.801693009126288985e+02 -1.133034323514327646e+01
3.301862162726024508e+02 4.725827224713792241e+00 5.920871935843111942e+02 3.558512274663533592e+00 2.759707850298822596e-01 -1.801692504890861812e+02 -1.214736582845665325e+01
3.112096910599223065e+02 4.576203014970975147e+00 5.855940496029386395e+02 3.825721573994915303e+00 4.052194980331478291e-01 -1.801685872189204929e+02 -1.191653840550382881e+01
3.293973862032442526e+02 4.661023127398972399e+00 5.816894308526185569e+02 3.117616084299219548e+00 5.181097179811345876e-01 -1.801672094201230436e+02 -1.182002389263237774e+01
2.704765975208886744e+02 4.627343330914286845e+00 5.813711027324327461e+02 3.423223427417722675e+00 3.052899730810334500e-01 -1.801659267934284117e+02 -1.205242039176589230e+01
3.630819553946687392e+02 4.867019023813592860e+00 5.788265345503666595e+02 3.449062759532541378e+00 4.256229028918555590e-01 -1.801658974648373430e+02 -1.200442337795959702e+01
2.768530650623319502e+02 4.466783982227140903e+00 5.630606562447568422e+02 3.622832919962712062e+00 4.376460963805489657e-01 -1.801613111169893955e+02 -1.148131070450200042e+01
3.580034175477960616e+02 4.611855420472089406e+00 5.717803724143823274e+02 3.260811529101195649e+00 3.654334705822519513e-01 -1.801607397377222810e+02 -1.174639097450351777e+01
3.045019023246257461e+02 4.360820570373098448e+00 5.830706352337141425e+02 3.199839923307609357e+00 4.288191160058382190e-01 -1.801602745148605322e+02 -1.185315948252289076e+01
3.228054656938902554e+02 4.760775415831613344e+00 5.943924516693034548e+02 2.773372837822069670e+00 3.063836355652057031e-01 -1.801600794462392514e+02 -1.220225646654161089e+01
3.513687349170954235e+02 4.783859599429423959e+00 5.909399037778482580e+02 3.096666686311523975e+00 4.391058275959941470e-01 -1.801599273920396911e+02 -1.224900443026286112e+01
2.630465768138903968e+02 4.674496769708368582e+00 5.683316450202698888e+02 3.519308555694136142e+00 4.316537119328619498e-01 -1.801587850087485663e+02 -1.178135648139968339e+01
2.760621779591183440e+02 4.652205882083420896e+00 5.793365022436767049e+02 3.446764312237142303e+00 2.770585185910473536e-01 -1.801580165033019227e+02 -1.193060086587767188e+01
3.337905441676743976e+02 4.999746660488040284e+00 5.819024577353956147e+02 3.520652633289109268e+00 3.760050535722652132e-01 -1.801576579341958961e+02 -1.184464924634717775e+01
3.176787008602482842e+02 4.408667477090101094e+00 5.830555674848318404e+02 3.723804247374327581e+00 4.256962628402008453e-01 -1.801572792858795538e+02 -1.183696638675077040e+01
3.324618325349877068e+02 4.476943429714532741e+00 5.704278994420526487e+02 3.133045399377586637e+00 3.826880256578553685e-01 -1.801572129102783890e+02 -1.151267495300348642e+01
3.039132872716880911e+02 4.592958104097445649e+00 5.644072089971207333e+02 3.459165107622924840e+00 5.519069799806010090e-01 -1.801567683040266274e+02 -1.133662782215003872e+01
2.728709585775626465e+02 4.677819510391311830e+00 5.867741649352155946e+02 3.523067778724610299e+00 3.677433266705394388e-01 -1.801557327739853349e+02 -1.218954678063044739e+01
3.552350814344425771e+02 5.065743172042008524e+00 5.821712977785983867e+02 2.941946492792624213e+00 2.820060734873053865e-01 -1.801553108869476034e+02 -1.201414174731151618e+01
3.134585395860926837e+02 4.420291629198159988e+00 5.789852011274832648e+02 3.755805344534840273e+00 3.465724317552683065e-01 -1.801548771024544351e+02 -1.171630322537943059e+01
2.731907882170775110e+02 4.692241472761089938e+00 5.730861393466648224e+02 3.560846134774457106e+00 3.039170517473718247e-01 -1.801544459772838138e+02 -1.178374756635245291e+01
3.269700505255085545e+02 4.868096211625878134e+00 5.636215052357156310e+02 3.612947704835840934e+00 3.444222277717564618e-01 -1.801540587381308853e+02 -1.131544864047083365e+01
3.207325123354273160e+02 4.868104440690474988e+00 5.913026895428873786e+02 3.431275680347270818e+00 4.311916362084405874e-01 -1.801534079697601385e+02 -1.209774192402369408e+01
3.423732708525573116e+02 4.763137148466465298e+00 5.798339075722160487e+02 3.495681870032180338e+00 2.236606203509431678e-01 -1.801519890155684891e+02 -1.183356548642555595e+01
2.917955316371583763e+02 4.528144331652534049e+00 5.775602084318007883e+02 3.063306507011239965e+00 3.123746709946252365e-01 -1.801518305308646006e+02 -1.174876734287101598e+01
3.155953556521329233e+02 4.512572993219403195e+00 5.693549096788808583e+02 3.072848946668133241e+00 4.133236068592555656e-01 -1.801512049962924209e+02 -1.144714635896620791e+01
3.570100159690447867e+02 4.711114690702023822e+00 5.677091786271665796e+02 3.322395067365429888e+00 4.062727764750318493e-01 -1.801505791466321682e+02 -1.162672827423143929e+01
2.972788277070349636e+02 4.609620639164244693e+00 5.683875994823567908e+02 3.813388137314318804e+00 4.795077889806592664e-01 -1.801498650703353519e+02 -1.146563339225402345e+01
3.092070943010081692e+02 4.774126934974756153e+00 5.766500567142589944e+02 3.188227072001535767e+00 2.165177314376664219e-01 -1.801476597509981161e+02 -1.165377816134142819e+01
3.414421024586321209e+02 4.978712538461556036e+00 5.868131115672363194e+02 3.384287296640120069e+00 2.444863365215775297e-01 -1.801476515980835700e+02 -1.203846219901741499e+01
3.438284764404323255e+02 4.795926128567401747e+00 5.708513744903773386e+02 3.710453104903896016e+00 3.375456846986313320e-01 -1.801469761293017768e+02 -1.159077596237496444e+01
3.801638446095861923e+02 4.875108044576376365e+00 5.853973929107918366e+02 2.935076437773584068e+00 3.573638741440198219e-01 -1.801460503397999844e+02 -1.245071940022290313e+01
3.230294024325016267e+02 4.830210431392259807e+00 5.922691382972055862e+02 2.640987003446994663e+00 3.022823230729533850e-01 -1.801442849405086974e+02 -1.213285786335170968e+01
2.761274382355107946e+02 4.690533259479217953e+00 5.845970141980652670e+02 3.656592639755535945e+00 4.034834232335622328e-01 -1.801432595724656380e+02 -1.208730993375404594e+01
3.427468398030824801e+02 4.608964087864553250e+00 5.803339343460690998e+02 3.527209796760652161e+00 2.608380541875884306e-01 -1.801431324492944270e+02 -1.185090150119709662e+01
3.128449169084689174e+02 4.910742405478732309e+00 5.650401582336929778e+02 3.378375579909151938e+00 3.146400172847086951e-01 -1.801427775881840603e+02 -1.133572828386413178e+01
3.431010808535095293e+02 4.849626913048973087e+00 5.811696490855728143e+02 3.531371329805589099e+00 2.347517159855098401e-01 -1.801404740590431572e+02 -1.187815926744693051e+01
3.706945982718204391e+02 4.933697352978064110e+00 5.960145518802208926e+02 2.469607449264910937e+00 2.736400978892434277e-01 -1.801392238663002843e+02 -1.264488335962156640e+01
2.979957580096049696e+02 4.878591194515364826e+00 5.715052798370161327e+02 3.597342206479742011e+00 3.023570788064093295e-01 -1.801384246268908953e+02 -1.154575351442320930e+01
3.218809062827056664e+02 4.522550160558512111e+00 5.880165552748245545e+02 2.969187793133115871e+00 3.840630922170735762e-01 -1.801364073268316304e+02 -1.199452066205206613e+01
2.777284928288266315e+02 4.414626561560266893e+00 5.640761834021355980e+02 3.513922987610640369e+00 4.540606380507263284e-01 -1.801359672748919252e+02 -1.149804884490472467e+01
2.695606149964658584e+02 4.682930541752480913e+00 5.728471892945267427e+02 3.191387590265906127e+00 4.531214778940227950e-01 -1.801356836846733813e+02 -1.181912245714993759e+01
2.837370294894815288e+02 4.951523444642055516e+00 5.791435092606087665e+02 3.189443916152398639e+00 3.619449768254196509e-01 -1.801350295790905989e+02 -1.185332157589379065e+01
2.901259101400155487e+02 4.544665922958602167e+00 5.902141783750657851e+02 3.297238598899796092e+00 3.913092221962509720e-01 -1.801349933470615952e+02 -1.214445443531436908e+01
3.200859286347489956e+02 4.582966030762436027e+00 5.806034788150590202e+02 3.774478311951025233e+00 4.786102070293908328e-01 -1.801328805376882372e+02 -1.176571330712933872e+01
2.817867251212859401e+02 4.734068925406587525e+00 5.699418878148673002e+02 3.248935759432997283e+00 5.052571816401569826e-01 -1.801325389480184924e+02 -1.161260667024751925e+01
3.401738161473618334e+02 4.830239763757546712e+00 5.672004970431316906e+02 3.677548851530048957e+00 3.751209082358748503e-01 -1.801321763860352405e+02 -1.146876176839170292e+01
3.390766515172375648e+02 4.696301785750871538e+00 5.621224087633438558e+02 3.514140191620438003e+00 3.165570014833712364e-01 -1.801319321128790705e+02 -1.133291097048578067e+01
3.638467816052739181e+02 4.997898174465960963e+00 5.895940163068108859e+02 2.904436861870031361e+00 3.551353159917699509e-01 -1.801304668211768956e+02 -1.234240852700358992e+01
2.959227580187339299e+02 4.620899586802512005e+00 5.724249623271637120e+02 3.788213990200619108e+00 3.198073425595645558e-01 -1.801280121796895912e+02 -1.158098895881113322e+01
2.813066185870580398e+02 4.454621258964109209e+00 5.608611169044446569e+02 3.432242559396824433e+00 4.304919404793735582e-01 -1.801274794790714111e+02 -1.138446410248218399e+01
3.316245673422331492e+02 5.031948676991488512e+00 5.722317954128634483e+02 3.371500513468795646e+00 3.239372941397284933e-01 -1.801257341717292775e+02 -1.155805728352934203e+01
3.026939047714630533e+02 4.362334109053983333e+00 5.642834150784501617e+02 3.699172295767385155e+00 3.776034438047511377e-01 -1.801237134975449692e+02 -1.133742796073195613e+01
3.034324284057309455e+02 4.776760535336310731e+00 5.636271917328169820e+02 3.673870075682506009e+00 4.562001226190415260e-01 -1.801236738391290260e+02 -1.131845067046894115e+01
3.685967886287594979e+02 5.009037583783195302e+00 5.952600522872202191e+02 2.521134727721149993e+00 2.297403157883317337e-01 -1.801232255052063636e+02 -1.259006488511287003e+01
3.864887752317188756e+02 4.946231197780187827e+00 5.865218412065484017e+02 3.010738083672388488e+00 2.719919974042582234e-01 -1.801231765571659196e+02 -1.259721961085670827e+01
2.959826360195872894e+02 4.916453443073247165e+00 5.753409481648543533e+02 3.549674362497408531e+00 3.025497612313463591e-01 -1.801231501734403935e+02 -1.166176877602042161e+01
3.116604823826038455e+02 4.599517698999139093e+00 5.706672617515292814e+02 3.801439790798641472e+00 3.182163294928008757e-01 -1.801228544483774385e+02 -1.148440786908382805e+01
3.205364079834127438e+02 4.794171761148566802e+00 5.634759203390545963e+02 3.525903971693012728e+00 2.840720052043050337e-01 -1.801227957100020376e+02 -1.129821474684409033e+01
3.154080567033050784e+02 4.393548707260196196e+00 5.882345709611006441e+02 3.344487273006672812e+00 3.980228215272360037e-01 -1.801214052510971158e+02 -1.199636313908577279e+01
3.498686968737941356e+02 4.933632233699380087e+00 5.926868505938548424e+02 2.303681803883151691e+00 2.416644735769350183e-01 -1.801211593861920903e+02 -1.229207525759915143e+01
3.055953748125911034e+02 4.981809392448413476e+00 5.751363877692228925e+02 3.142947272299446038e+00 3.001335383881385543e-01 -1.801206511557503802e+02 -1.161868291148932109e+01
3.158246624982981530e+02 4.559440469881995917e+00 5.616456173239187137e+02 3.252684710840227034e+00 4.275246749288615922e-01 -1.801190967983598625e+02 -1.124963470575939439e+01
3.282045993122656000e+02 4.722286208376729633e+00 5.807523235852266907e+02 2.744406137549266766e+00 3.488519918007221832e-01 -1.801190841296207168e+02 -1.178808136794330785e+01
3.326300031561774517e+02 4.772703625388920123e+00 5.890438459929741839e+02 3.653873513336729495e+00 4.192286680382334985e-01 -1.801181313171277623e+02 -1.205952556136908882e+01
3.010777373071300644e+02 4.657844802430481046e+00 5.897562281246838438e+02 3.376960099233339729e+00 4.946940677977200718e-01 -1.801154552008013923e+02 -1.207244419768941412e+01
3.409632572733913776e+02 4.506222650538179053e+00 5.694420365504082611e+02 3.540736907538804434e+00 4.555100921068724884e-01 -1.801143535578326009e+02 -1.153297159218485035e+01
3.442556157430203143e+02 4.859306568782603364e+00 5.688315035393433163e+02 3.646229455974601130e+00 3.746865264113698468e-01 -1.801124189843749264e+02 -1.153990102856558764e+01
3.442843518844136383e+02 4.940904032910384380e+00 5.966340182933975029e+02 3.027908800517252974e+00 2.532933019695491894e-01 -1.801117376444201454e+02 -1.237746441235272954e+01
3.287650800367252373e+02 4.480117070369883159e+00 5.808372240556179804e+02 3.667276227106733621e+00 4.730335924689884064e-01 -1.801116771773616279e+02 -1.179247045466202515e+01
3.184569001212155399e+02 4.742830461112959028e+00 5.883985391397476405e+02 3.101280102113646020e+00 2.035302697653174342e-01 -1.801115098874345222e+02 -1.200254765690482373e+01
3.198562462654405181e+02 4.486833698049662367e+00 5.906238639149263463e+02 3.291563280536080160e+00 4.233505604445092496e-01 -1.801102246539740008e+02 -1.207478074542699176e+01
3.017450227309210504e+02 4.733474733486042751e+00 5.617212368626405805e+02 3.538325905886285483e+00 4.903433267259810768e-01 -1.801088610637707461e+02 -1.127678473255333458e+01
2.640102176707671902e+02 4.710946937873687013e+00 5.687893738792794238e+02 3.329993046915242338e+00 3.866694579035273582e-01 -1.801083259571600479e+02 -1.178033655327557838e+01
3.466145097575645195e+02 4.997034647133658858e+00 5.900276382192112123e+02 3.322979103848773264e+00 2.751063515721537400e-01 -1.801055628867559051e+02 -1.217833433453214909e+01
3.206038891011396004e+02 4.759538532089221619e+00 5.843171520837117896e+02 3.141575876514377530e+00 5.081985005165245983e-01 -1.801052637411901856e+02 -1.187792909644440797e+01
3.286068594199333006e+02 4.957636864454775250e+00 5.935601288126553072e+02 3.238689552261058147e+00 2.744667129742521250e-01 -1.801047491164132452e+02 -1.218994708244525427e+01
2.831075397476402600e+02 4.758385506139974019e+00 5.700929377592639185e+02 3.724025487604307738e+00 4.011750799109638499e-01 -1.801039440279081418e+02 -1.160520340577053133e+01
3.158810311606387131e+02 4.597593366325547493e+00 5.609463735916673386e+02 3.681420871141015461e+00 4.822758886374342024e-01 -1.801037819848839945e+02 -1.123248987425789736e+01
2.853354859773234011e+02 4.942406409706745940e+00 5.812746596637400671e+02 3.397603495935920481e+00 3.278421439214693200e-01 -1.801034992050574317e+02 -1.190311646587305106e+01
3.175075475795364355e+02 4.349668802867399542e+00 5.857212226694837227e+02 3.472912331425574539e+00 3.842865144023715485e-01 -1.801032563829794810e+02 -1.191831566621731042e+01
2.810497687439415699e+02 4.895918016634525749e+00 5.752385852789556111e+02 3.319514440336050143e+00 3.021059623839499331e-01 -1.801017942349048724e+02 -1.176469771387307794e+01
3.316593999223788387e+02 4.708346110652999350e+00 5.900669074065554014e+02 2.659558709167706869e+00 2.648019064603378547e-01 -1.801000241656481080e+02 -1.208798540527889287e+01
3.080654044606661159e+02 4.505468910578682262e+00 5.640721858571280336e+02 3.572259232889506642e+00 2.833059740205521870e-01 -1.800990300898547787e+02 -1.131766784333618503e+01
2.665496106876041154e+02 4.654559225918704968e+00 5.840570841379792455e+02 3.413067409263789820e+00 4.182085904345641536e-01 -1.800964944537628867e+02 -1.218163030496596733e+01
3.238837759134689804e+02 4.811216057700767657e+00 5.609658935323574269e+02 3.586613611118540490e+00 3.529821179762747119e-01 -1.800963621105415484e+02 -1.124177186736954148e+01
2.844622512906489646e+02 4.519917766079972310e+00 5.679239188561698484e+02 3.535415578048880736e+00 2.842283276503769773e-01 -1.800936337495166981e+02 -1.153637442621404574e+01
3.310599408473237872e+02 4.679774112540346032e+00 5.675093871300014143e+02 3.736396710358171447e+00 4.492929164962108368e-01 -1.800926954536299718e+02 -1.142937152266797440e+01
3.202504133846368859e+02 4.558293531722823921e+00 5.881422204008207473e+02 3.289415046502586204e+00 2.495883409792066798e-01 -1.800911507567010119e+02 -1.199618329163527619e+01
3.386001485252253929e+02 4.713835047725969396e+00 5.755218886163471552e+02 3.170564568250443305e+00 2.150467221957532149e-01 -1.800891973705003295e+02 -1.168494469427322180e+01
3.433641916211603302e+02 4.757800698324829547e+00 5.744522720842985564e+02 3.715507848353168718e+00 3.236503029356625483e-01 -1.800880839046871245e+02 -1.168636861833585527e+01
3.195947343609907989e+02 4.660052099935716896e+00 5.626789557809701137e+02 3.273082119856844052e+00 4.646666681417592204e-01 -1.800878493987976015e+02 -1.127721913652542263e+01
2.923786565995978322e+02 4.890481323699924054e+00 5.879470925066117388e+02 3.297114727253381616e+00 4.077970874943809276e-01 -1.800873529406368903e+02 -1.205806490097626771e+01
3.093211469214709268e+02 4.944423815413538037e+00 5.822726859756977547e+02 2.901612857494347608e+00 3.797043342308545899e-01 -1.800866056310923966e+02 -1.181812791520383499e+01
2.995806642471870873e+02 4.506451502975326484e+00 5.663210114041868337e+02 3.741033334521130183e+00 3.179501073594100946e-01 -1.800858430473828378e+02 -1.140133177428865352e+01
3.413133913500028029e+02 4.499808596134370120e+00 5.850489768163818098e+02 3.064911200199045282e+00 3.363521021984307025e-01 -1.800854813649345090e+02 -1.198299422478760512e+01
3.558168318670583403e+02 4.810749844308153556e+00 5.915871720859992138e+02 2.391625918819812124e+00 2.461597894204278769e-01 -1.800845273813350786e+02 -1.231396801945632546e+01
2.985970037570962745e+02 4.962850637051908542e+00 5.706145125854088747e+02 3.301561743156551820e+00 3.284268816400129909e-01 -1.800845038414717010e+02 -1.151891361271261616e+01
3.551086946860215221e+02 4.852480520969002953e+00 5.927778449631016429e+02 2.459731746779397987e+00 1.790197077680716897e-01 -1.800829780570874163e+02 -1.234541000623452156e+01
3.686082474161685809e+02 4.956513415359847130e+00 5.858119249924313863e+02 2.653824956500233867e+00 2.636824106012994329e-01 -1.800828851641980179e+02 -1.228642547772935956e+01
2.998122007133280817e+02 4.602959633410376838e+00 5.900075973020656193e+02 3.602494841694202421e+00 4.829741807203625226e-01 -1.800795259636111041e+02 -1.208551143339244405e+01
3.050477273606668405e+02 4.615224287619518861e+00 5.684353813443093486e+02 3.147757045377580276e+00 2.905821595563609083e-01 -1.800788825245471969e+02 -1.143748708501962241e+01
2.921731108824395733e+02 4.634000855817841824e+00 5.765526176174079183e+02 2.999457374585660308e+00 3.426594495462484957e-01 -1.800775895599825276e+02 -1.171757994923517110e+01
3.506314887048701507e+02 4.745905512081142419e+00 5.733858522318381574e+02 3.045004447682978732e+00 2.702752518827303274e-01 -1.800772617407490088e+02 -1.171612838213529351e+01
2.949689750413407410e+02 4.702009334263508755e+00 5.585069899344692885e+02 3.480981581227142296e+00 3.941329537811191219e-01 -1.800766944399294687e+02 -1.122956458150813930e+01
3.471557783221399518e+02 4.964335872882645440e+00 5.952514847973238830e+02 2.464669097348141769e+00 2.122195347931569442e-01 -1.800749894951805175e+02 -1.235358131731584663e+01
3.417626837673113300e+02 4.461029534847009259e+00 5.777024091307081335e+02 3.381700931295466450e+00 3.222582747140720905e-01 -1.800739537522399871e+02 -1.176736786840905857e+01
3.269778881069807994e+02 4.924712064387799515e+00 5.688086109310651182e+02 3.239262341740662077e+00 2.842297308643214615e-01 -1.800738844067177524e+02 -1.144933454731489064e+01
3.243351416429736105e+02 4.380955374098399524e+00 5.789776603223654092e+02 3.291480690487321503e+00 4.912838327400491645e-01 -1.800736363976793086e+02 -1.172525283143569297e+01
3.090357407742632176e+02 4.906654327623097167e+00 5.697731211237415891e+02 3.592472656909417417e+00 4.366321908388520745e-01 -1.800715505110396464e+02 -1.146404162955001738e+01
3.301985043044614372e+02 4.465979246436034167e+00 5.844242203951956753e+02 3.313016710827040523e+00 4.834408642320620619e-01 -1.800708057037746244e+02 -1.190557545440831433e+01
3.404156592784739246e+02 4.936266314664386812e+00 5.930614441436217703e+02 3.320993009857001965e+00 3.531318823229192549e-01 -1.800701049192225867e+02 -1.223162903830104220e+01
3.220092733330471901e+02 4.422835629630302634e+00 5.780262899900508273e+02 3.576334736450909269e+00 2.960415308291646230e-01 -1.800700586591114813e+02 -1.169309417038741117e+01
2.758585481306288898e+02 4.624871071349393681e+00 5.644643901364657950e+02 3.312990054286894637e+00 4.587823083599406049e-01 -1.800670839455092391e+02 -1.152684149649082812e+01
3.002158911616713226e+02 4.445976799675621649e+00 5.650455776719068126e+02 3.751220429830890435e+00 4.825639366063829150e-01 -1.800660028847849503e+02 -1.136597969953266585e+01
2.803553114598653337e+02 4.786736543941756850e+00 5.680052506812968431e+02 3.639733537668960572e+00 3.735882287157009651e-01 -1.800654250761321578e+02 -1.157415819260336320e+01
3.278216517434098591e+02 4.601655558335687957e+00 5.610526552667463420e+02 3.630405557469956523e+00 4.528785600658190580e-01 -1.800636263045247460e+02 -1.125436158188599833e+01
3.188070400723411808e+02 4.628564574230223272e+00 5.753455422054757946e+02 3.313447688394450807e+00 5.666791946628209065e-01 -1.800633994416428436e+02 -1.161262406745888143e+01
3.425471880765977630e+02 4.961867248840023059e+00 5.943295845946405507e+02 3.160860987057982463e+00 2.549296309251355974e-01 -1.800616809348520349e+02 -1.228781165898417527e+01
3.501956102922575838e+02 4.636080775964419587e+00 5.909134549410398449e+02 2.804753180898132303e+00 3.079467218675385753e-01 -1.800616500303549969e+02 -1.223739997026584447e+01
3.106291588231754304e+02 4.381963128244712458e+00 5.841776400028915077e+02 3.208039152533399108e+00 4.207922765046697156e-01 -1.800616411232054759e+02 -1.187380269417149137e+01
3.629537190150184642e+02 4.830114260997681264e+00 5.777601072248223772e+02 3.274270482961182616e+00 2.216363072684687241e-01 -1.800613536106677941e+02 -1.197195584983122885e+01
3.079338738503115565e+02 4.699875116869559832e+00 5.832352281567666523e+02 3.053917586283267038e+00 2.204523371924603237e-01 -1.800604140132456905e+02 -1.184967143107841459e+01
3.151019416241130102e+02 4.506176550639918510e+00 5.889358674997922662e+02 3.650500681494396549e+00 4.672172972466978047e-01 -1.800588418280023575e+02 -1.201858866452279173e+01
3.106344397058836080e+02 4.699556295733727573e+00 5.819342201177407787e+02 3.544099329120964814e+00 2.411237502744828232e-01 -1.800563966757498520e+02 -1.180603980515021867e+01
3.434539202405306924e+02 4.743417780405119188e+00 5.960344718259300407e+02 2.782720692600664236e+00 2.841787860648287145e-01 -1.800549623013373832e+02 -1.235116678186645345e+01
3.050392105840596173e+02 4.611579886545918328e+00 5.641336823299585603e+02 3.825228948463827550e+00 4.255720358739470965e-01 -1.800548988160809074e+02 -1.132641946653261122e+01
3.562462740288539749e+02 4.761806170282878448e+00 5.873352572085958627e+02 3.475592927054117709e+00 4.114219992684239324e-01 -1.800546773424967171e+02 -1.218296748143723462e+01
3.743583275445615186e+02 4.885066205542532458e+00 5.861754567804223370e+02 3.333275777389377303e+00 3.254723473513206899e-01 -1.800546306570910531e+02 -1.238144737560513953e+01
2.930401927054196562e+02 4.805466696314951491e+00 5.855403057831916840e+02 2.941376412496814030e+00 3.892338945969704422e-01 -1.800545730053065938e+02 -1.197909487856885491e+01
2.986749486288363187e+02 4.527169019492274238e+00 5.720760551403069485e+02 3.806100604871568205e+00 4.862260493878934331e-01 -1.800528652678411845e+02 -1.155824184208153227e+01
3.013913733427427815e+02 4.726353093961945362e+00 5.664900305126026296e+02 3.482195539146649477e+00 2.646131336703831383e-01 -1.800521226528258012e+02 -1.139852808488484470e+01
3.127028370388260896e+02 4.889592482850621202e+00 5.921166610818910385e+02 3.379953021405260216e+00 3.836645163991243557e-01 -1.800512633126959940e+02 -1.212196139034670672e+01
2.618347170081730155e+02 4.680947875272788217e+00 5.761619383176777092e+02 3.319402853355665872e+00 3.596120244890753104e-01 -1.800507562137834157e+02 -1.201259233879999755e+01
3.198142918036602396e+02 4.358221190765404707e+00 5.804200224211383556e+02 3.568588476295295742e+00 4.702673240040218250e-01 -1.800489527976840236e+02 -1.175999068782897439e+01
2.972866983832240635e+02 4.377509097355807732e+00 5.872697154485697411e+02 3.547578551978283645e+00 3.651394557648655059e-01 -1.800485171077514792e+02 -1.201011491052823921e+01
3.565613636163097340e+02 4.747288652372221307e+00 5.925138506224840285e+02 2.664930048444302368e+00 3.234330926503376502e-01 -1.800465163692266231e+02 -1.235200502439553638e+01
3.463592525615407567e+02 4.676589896154018433e+00 5.915968285245968445e+02 2.706280557731870484e+00 2.823045553005861796e-01 -1.800462988416961423e+02 -1.222685044429485934e+01
2.941945865569699663e+02 4.310513212169631458e+00 5.745466430363522932e+02 3.600531898266379205e+00 4.718221681904360976e-01 -1.800433613465491760e+02 -1.164906368307037354e+01
3.002699508914926128e+02 4.555725067290436137e+00 5.580935213088732780e+02 3.689919211287575607e+00 4.451863911318672540e-01 -1.800427694699637300e+02 -1.119478031084618408e+01
3.226027638339722330e+02 4.410432187301686291e+00 5.717205335617960600e+02 3.139684945741634703e+00 4.226645844683584174e-01 -1.800427265764086542e+02 -1.151714172516479096e+01
3.065083622217803168e+02 4.607906798375704938e+00 5.855116026830543206e+02 2.971899215987642950e+00 4.335854825735014351e-01 -1.800424244106463618e+02 -1.192234748349470408e+01
3.157461634923384395e+02 4.834155619645663648e+00 5.907721731916891486e+02 3.558206345356907718e+00 4.117421399035232632e-01 -1.800419329978182645e+02 -1.207726612324687920e+01
3.038549012367939213e+02 4.295524220361226497e+00 5.749686075926942976e+02 3.277125406953212305e+00 4.805831057152796792e-01 -1.800409362766691288e+02 -1.161893614735372893e+01
3.053412462989466007e+02 4.621189491911201763e+00 5.686413842422739435e+02 3.616979957493610343e+00 2.666072260336616595e-01 -1.800405298448981455e+02 -1.144212606194321680e+01
3.784501723594224813e+02 4.837348074801828268e+00 5.845473769208838348e+02 3.125587397124916400e+00 3.585571922540681244e-01 -1.800404892940051411e+02 -1.239615910764435114e+01
2.883380235777972871e+02 4.364309769257080696e+00 5.778565643558717966e+02 3.695362513718812192e+00 4.094894326247096039e-01 -1.800403125909139135e+02 -1.178040472861356847e+01
3.216022506134418109e+02 4.650637234419090937e+00 5.841289601216060419e+02 3.575430773868248480e+00 5.221934697563479499e-01 -1.800403081909893785e+02 -1.187360448862495943e+01
3.492828886157650459e+02 4.608714006938996910e+00 5.806576521216094307e+02 2.989193247525609110e+00 4.154419137768982639e-01 -1.800395701083956510e+02 -1.191223081193333044e+01
3.187519084183315385e+02 4.678717685060935771e+00 5.827251014374423903e+02 2.902872293008997406e+00 2.260740940785113395e-01 -1.800391591169437788e+02 -1.182771376242944328e+01
3.389721215382298851e+02 4.605657420065775831e+00 5.816829850146707486e+02 3.590511016108514752e+00 4.829321031243814510e-01 -1.800381683795306742e+02 -1.186610600531885140e+01
3.756553909531428417e+02 4.973127736803365728e+00 5.888186278249658017e+02 3.117420868635972564e+00 3.071256280678164030e-01 -1.800379235791147607e+02 -1.248442790561975002e+01
3.143475961199608264e+02 4.575280765148881379e+00 5.636046201475029420e+02 3.485475199630891030e+00 5.333812988807375977e-01 -1.800373009876574031e+02 -1.129857871855814544e+01
3.144680148035076286e+02 4.503025030023293240e+00 5.610164236994128260e+02 3.650923799714908213e+00 4.825677913222635174e-01 -1.800371721109988812e+02 -1.123438345532216687e+01
2.861303823521843128e+02 4.469447128671993674e+00 5.874101398462643147e+02 3.516187827329786852e+00 3.401357010679011417e-01 -1.800371447191480172e+02 -1.208427075682489260e+01
3.307192193435092804e+02 4.672101313986050997e+00 5.873506958654153323e+02 3.078921071844440860e+00 4.789326988055750411e-01 -1.800353951060641577e+02 -1.199813400201379920e+01
3.032673740330901069e+02 4.985493384729945632e+00 5.847192011393516395e+02 3.253223780611869564e+00 3.921151740561754084e-01 -1.800321270943587422e+02 -1.190710670110618352e+01
3.401788615128638185e+02 4.471296157248597858e+00 5.731390824659591772e+02 3.512660920330551217e+00 3.402946702207921836e-01 -1.800307995185256971e+02 -1.162817954350259342e+01
3.483070510150021164e+02 4.842412825628256812e+00 5.934806119821220136e+02 2.925831212669764092e+00 1.888389452292844051e-01 -1.800289530223851102e+02 -1.230450442458497307e+01
2.968526467238868918e+02 4.818416640803619089e+00 5.819740577667353136e+02 2.988008729794966012e+00 4.280109716652523710e-01 -1.800289444833331345e+02 -1.185011742331400875e+01
2.976310050899381849e+02 4.615482381374428122e+00 5.921840085449559865e+02 3.331658130799814099e+00 3.318878327317863475e-01 -1.800263795113988294e+02 -1.216545655546548588e+01
3.092850288376997128e+02 4.768852410898775318e+00 5.934684711076614576e+02 3.512383146813859991e+00 3.975755843885749319e-01 -1.800259905052596991e+02 -1.217039209084362739e+01
3.195852125588247645e+02 4.761629036394877446e+00 5.593469427800860103e+02 3.496531378237478727e+00 3.995649719143753997e-01 -1.800243781632484001e+02 -1.119574449395872051e+01
2.960587081789705621e+02 4.495517615058354011e+00 5.716301470470569939e+02 3.257985214574969479e+00 5.555453173225587404e-01 -1.800238422011168780e+02 -1.155857344335099945e+01
3.145486967745858919e+02 4.796191675066417304e+00 5.922263774562673007e+02 2.791996970255620880e+00 2.738405389741098706e-01 -1.800225768474163885e+02 -1.212455288020422017e+01
2.651105340916006980e+02 4.533470148902534191e+00 5.724615392441866106e+02 3.487175212972414950e+00 4.637764255139770753e-01 -1.800223855427344688e+02 -1.186465428561991686e+01
3.538353447495361479e+02 4.785171422563426979e+00 5.673994071312791903e+02 3.433813736785009230e+00 2.944103025127006168e-01 -1.800222080914914500e+02 -1.158568603114559181e+01
3.148159418174703887e+02 4.918833029248443012e+00 5.779866323486418196e+02 3.358541503567979092e+00 4.873551832237022485e-01 -1.800215737830891101e+02 -1.168679355563407718e+01
3.393157544864951092e+02 4.749631162372986992e+00 5.711118747609273214e+02 3.540757448632974924e+00 4.946240861285862156e-01 -1.800194725764262103e+02 -1.156731228011392787e+01
3.515216588644584590e+02 4.851030763496039455e+00 5.934148466838011018e+02 3.407035886087205423e+00 3.044473422889431569e-01 -1.800182689706789461e+02 -1.233107261306784252e+01
3.601786182494648756e+02 4.608341136345377009e+00 5.810729861310213664e+02 3.170822705288195209e+00 3.822382484344362119e-01 -1.800180434348663994e+02 -1.203562161179162970e+01
2.988313355710023416e+02 4.694957814448719624e+00 5.698440592200640822e+02 3.439462177176627833e+00 2.489199528581464704e-01 -1.800173556319539045e+02 -1.149718670357773220e+01
2.877074361096824759e+02 4.741435632743660200e+00 5.891431587286269860e+02 3.256273292305473799e+00 4.161660672173074227e-01 -1.800146776241788018e+02 -1.212714054037811451e+01
3.628759603683434989e+02 4.743309698378952000e+00 5.928123552962778149e+02 3.160239109034277849e+00 2.528222680254820220e-01 -1.800146318274072712e+02 -1.243436781930495982e+01
2.851819844348106585e+02 4.726141229849212699e+00 5.796770750292058665e+02 3.430104609634680113e+00 5.303974285174075654e-01 -1.800145569633397145e+02 -1.185716003777420191e+01
3.145713503684655166e+02 4.686579325419136133e+00 5.885883815543588753e+02 2.981458875177552592e+00 4.469634513680518229e-01 -1.800137132487301130e+02 -1.200769131416587143e+01
3.190110897936435208e+02 4.684278523384360682e+00 5.921949452509945786e+02 2.902237931917540426e+00 3.791623748741526079e-01 -1.800129030776506909e+02 -1.212482495509652125e+01
3.046451849216791175e+02 4.804423086759648243e+00 5.935806673331678667e+02 3.247289957615696832e+00 3.069925198182068549e-01 -1.800125608027555586e+02 -1.218462424380178533e+01
2.961661067431523975e+02 4.818989797175294854e+00 5.873470807513161844e+02 3.140376671819349319e+00 4.369119822633797945e-01 -1.800124242477780854e+02 -1.201807663127299008e+01
3.325415811803563884e+02 4.742406718767848695e+00 5.633575288348405365e+02 3.395965581494203800e+00 4.631561327184265942e-01 -1.800124155514556321e+02 -1.132931100206204178e+01
3.451656347898731383e+02 4.756773860626566375e+00 5.799174965091094691e+02 3.085629383922405822e+00 4.783219559381867159e-01 -1.800122102245020699e+02 -1.185650114625308937e+01
3.154442425307765916e+02 4.501107407382864523e+00 5.580414207900449810e+02 3.600128624738243133e+00 4.197247737678806434e-01 -1.800115590774602765e+02 -1.116261837689855341e+01
3.282664643538048495e+02 4.662658404641423004e+00 5.957211876728147217e+02 3.239348344210184028e+00 3.578368383564847766e-01 -1.800110975246629721e+02 -1.226061496855350086e+01
3.501772628788444308e+02 4.910163964756009136e+00 5.781505426575945421e+02 3.599283368071757749e+00 3.488897681504432025e-01 -1.800090310752705136e+02 -1.184685144482384267e+01
2.965869424106214751e+02 4.837388831327038119e+00 5.850752579031847063e+02 3.634472110734253469e+00 3.507926224021512551e-01 -1.800089673346629979e+02 -1.194547337473870563e+01
3.157621767087165949e+02 4.582426184293234783e+00 5.678677302017761122e+02 3.699997377303892332e+00 2.950917887609346701e-01 -1.800074362379841659e+02 -1.140783741971854504e+01
3.399030349403184914e+02 4.762009853104878232e+00 5.648673406911425445e+02 3.311376653814026128e+00 3.016153721379944974e-01 -1.800073404947072788e+02 -1.140693832801813201e+01
2.810512482608604046e+02 4.571867524444812148e+00 5.622919225088986650e+02 3.542819162316790393e+00 3.373253604089395119e-01 -1.800062007059843836e+02 -1.142195508484536326e+01
3.208986456967573417e+02 4.930811449974320304e+00 5.702246348300521959e+02 3.602098378962277803e+00 3.866542470026110845e-01 -1.800058711205851125e+02 -1.147397403753589984e+01
3.069711710187270342e+02 4.772228456342674008e+00 5.787267821651608983e+02 3.262034010116196647e+00 5.347933219054774590e-01 -1.800051422780266819e+02 -1.171801225632021293e+01
3.158957725656219395e+02 4.914668013774535993e+00 5.753672338718049559e+02 3.655660021444655516e+00 3.467232628565533048e-01 -1.800048207550664472e+02 -1.161195554228316240e+01
3.066062984912884986e+02 4.343580270855911252e+00 5.833102117792230956e+02 3.434626058376648583e+00 4.898556600567297026e-01 -1.800031653461961128e+02 -1.185484958035812042e+01
3.423894472208114621e+02 4.663129663018869664e+00 5.785059521127801645e+02 3.141107697350605132e+00 2.206593225601328478e-01 -1.800022940262114446e+02 -1.179491805826937778e+01
2.977307325779370331e+02 4.291567815210472148e+00 5.668655811678538612e+02 3.425481111285510583e+00 3.744619482783186348e-01 -1.800014079429096228e+02 -1.142365218358516721e+01
2.815486861400330554e+02 4.540349585497260421e+00 5.637417971423058134e+02 3.366323390375269398e+00 3.277767039757814027e-01 -1.800008026410910418e+02 -1.145369991790494879e+01
2.666192897147676604e+02 4.522595645806419817e+00 5.709385996416058333e+02 3.336614844325533458e+00 4.633860190454520134e-01 -1.799998010275962486e+02 -1.180356171274419808e+01
3.122130686824166901e+02 4.737940198780396628e+00 5.940418316310494902e+02 3.228454226656074511e+00 2.765671923075514460e-01 -1.799992978937225985e+02 -1.218555185360266435e+01
2.773916956652292924e+02 4.704118763112551171e+00 5.803428848925206012e+02 3.262282627602925533e+00 2.871487871276578452e-01 -1.799987604644876740e+02 -1.194663939498478911e+01
3.370771245852398010e+02 4.950878567867621705e+00 5.855157021980455738e+02 2.705711245869117043e+00 2.321392865562795782e-01 -1.799983329260700486e+02 -1.197134805139663882e+01
3.352008106848384728e+02 4.493150367397581668e+00 5.672733555250235895e+02 3.576623558393171809e+00 4.506580941713376198e-01 -1.799982253012701108e+02 -1.144208108521797307e+01
3.090706254622751317e+02 4.751614668668546315e+00 5.694303781481717124e+02 3.146550740689372461e+00 4.748383062843367641e-01 -1.799977208819716168e+02 -1.145483336184515188e+01
3.304822840288595671e+02 4.885654249073340338e+00 5.734866596798783576e+02 3.076475262090976770e+00 2.554711337231703183e-01 -1.799973308822687557e+02 -1.158803022853641984e+01
3.171460370288148169e+02 4.663908560222103539e+00 5.622670335748192656e+02 3.584195507040670137e+00 4.959812933283903602e-01 -1.799961136184728332e+02 -1.126526313662854051e+01
3.302093111577371474e+02 4.902446563067911711e+00 5.738454244954033356e+02 3.005727543526537815e+00 3.458146585695700548e-01 -1.799957877364257399e+02 -1.159694069440478614e+01
3.034941372325923794e+02 4.616634386837739079e+00 5.871828848223822206e+02 3.547307868339018899e+00 5.162826688511892304e-01 -1.799955321009035174e+02 -1.198264949467918683e+01
3.284272471326606251e+02 5.000702561774347465e+00 5.768923331037888147e+02 3.329616303286105250e+00 4.243393358575519025e-01 -1.799954761928815969e+02 -1.167650160640013368e+01
3.390070511817942815e+02 4.998379813805899019e+00 5.715088379489646968e+02 3.342300218030948677e+00 3.070853618961222331e-01 -1.799919623067910379e+02 -1.157619161486963755e+01
2.972007708190648145e+02 4.260318362977667306e+00 5.761456099904754637e+02 3.419445431901939170e+00 4.179831062435027111e-01 -1.799864672162922545e+02 -1.167847127662141737e+01
3.282729553682544861e+02 4.726840258642314829e+00 5.940900687145185657e+02 3.430604401296166284e+00 4.132652507368681505e-01 -1.799864369889428417e+02 -1.220632870712173812e+01
3.295598124758047334e+02 4.538802686697083644e+00 5.914558009353390844e+02 3.354235375390679064e+00 4.133098996552708737e-01 -1.799858255330175894e+02 -1.212453776085650503e+01
3.382706902469246870e+02 4.837741831293627115e+00 5.769107816206550297e+02 3.517389499129831343e+00 4.828071996240490549e-01 -1.799857106614659870e+02 -1.172245516256134934e+01
3.168772215096717559e+02 4.929386305892708542e+00 5.700499609881885590e+02 3.179535679179237739e+00 3.839858403701917333e-01 -1.799832529962228591e+02 -1.146590660785935256e+01
3.106451977513421525e+02 4.911401799006757329e+00 5.683595096122597852e+02 3.435489776006568796e+00 4.534093617876904792e-01 -1.799830684286515066e+02 -1.142406158759296275e+01
3.525392000301367830e+02 4.946398512422518934e+00 5.767648356078511824e+02 3.484922713083109524e+00 3.906803492010292311e-01 -1.799830238648656859e+02 -1.182902633649613122e+01
3.349872571359386484e+02 4.889500794412780849e+00 5.693127134182190048e+02 3.396525541048994068e+00 4.599024726482169312e-01 -1.799823164300582050e+02 -1.149473367256124234e+01
3.386541875543555307e+02 4.665105162266566907e+00 5.767549131177186155e+02 3.072994374909647775e+00 4.755036544491401118e-01 -1.799806677967633277e+02 -1.172028234015706083e+01
2.931130803020296867e+02 4.723352308841143099e+00 5.652700952400259666e+02 3.732466429007698316e+00 4.235526765472872879e-01 -1.799805723209412633e+02 -1.140693695161318644e+01
3.007939740021006969e+02 5.007091821460154968e+00 5.803196558555234787e+02 3.282372405522447689e+00 3.698263803243111436e-01 -1.799802464193766411e+02 -1.178364967466011137e+01
2.934502855806040316e+02 4.570333872214213500e+00 5.765870888394997564e+02 3.082942399292329050e+00 4.809333397127875109e-01 -1.799800706865822235e+02 -1.171094454764814330e+01
2.914940492288536689e+02 4.447109294416554448e+00 5.596128878124632138e+02 3.634810397133682258e+00 4.092277331781155603e-01 -1.799799244112878398e+02 -1.127638582793230881e+01
3.248324156230232234e+02 4.840128942234898091e+00 5.719143646217991090e+02 3.508278084273775299e+00 4.980933119451387836e-01 -1.799787759156649543e+02 -1.152711221326751279e+01
3.723334230242098215e+02 4.852477182214547824e+00 5.802668648003326552e+02 3.257085171804098067e+00 3.844328025131562021e-01 -1.799771924366970381e+02 -1.217225886785956135e+01
2.965487764115756590e+02 4.760206368742937677e+00 5.793259203833390529e+02 3.732048808873231760e+00 4.432171736534252227e-01 -1.799738637916827884e+02 -1.177330509598115071e+01
3.322351006808304987e+02 4.805881328644464823e+00 5.667849992579114087e+02 3.497741792622258483e+00 4.766284793815126486e-01 -1.799731136933254163e+02 -1.141540248831710969e+01
2.841572604781530913e+02 4.552401136675951143e+00 5.598159245629561838e+02 3.433374429274310913e+00 3.994276328266737064e-01 -1.799728756135474157e+02 -1.133459122334529212e+01
2.914369631874204174e+02 4.427423688548573821e+00 5.841215756152771519e+02 3.378932218724277625e+00 5.073063007698142002e-01 -1.799727412658024832e+02 -1.194539186682152732e+01
2.737281848469755801e+02 4.645500639702730972e+00 5.645019643867739205e+02 3.390958525024786230e+00 3.559152329314094199e-01 -1.799724600177688103e+02 -1.155051961366189062e+01
3.129713608784500138e+02 4.446457322130167533e+00 5.898836859464765894e+02 3.347480992997319937e+00 3.728333737329848629e-01 -1.799721475758066447e+02 -1.204969286991155286e+01
3.290410661946228856e+02 4.772332073514060191e+00 5.675996022807589725e+02 3.206746672008740973e+00 2.792395009648561133e-01 -1.799703197567603468e+02 -1.142415238594699645e+01
2.614234586862629612e+02 4.718389257292973760e+00 5.750355172673478137e+02 3.365606262339682520e+00 4.197875688259214422e-01 -1.799697074887411361e+02 -1.198656437265633379e+01
3.379983947074564412e+02 4.677516490184302711e+00 5.939213047896715807e+02 2.962108454208237873e+00 3.695160732104395551e-01 -1.799691389360376945e+02 -1.224508945200377497e+01
2.910632015769863870e+02 4.461628495372586656e+00 5.600582423748744532e+02 3.655007050683813485e+00 4.371113804759539367e-01 -1.799683522625791738e+02 -1.128987984774638420e+01
3.014325823934459549e+02 4.427325802937605914e+00 5.667268335112320301e+02 3.788572986006154331e+00 4.156945592081734975e-01 -1.799656701929106646e+02 -1.140451022264491243e+01
3.487370219684150356e+02 4.778312991955383282e+00 5.836763610393879844e+02 3.559814183251600372e+00 2.683153719345094945e-01 -1.799643232842716429e+02 -1.199795155186221152e+01
3.526231157809543788e+02 4.726594299939272048e+00 5.832540164849331177e+02 3.318294916699819908e+00 4.700885929094392734e-01 -1.799637570175387964e+02 -1.202066203360159236e+01
3.170396721967584881e+02 4.732169594007516800e+00 5.845922445377972281e+02 3.611498542538485346e+00 2.660931591398003615e-01 -1.799637377781334351e+02 -1.188340295550798054e+01
3.713494739440010335e+02 4.718752867404437445e+00 5.820963052805179814e+02 3.199723211678282997e+00 3.540402613028209022e-01 -1.799635229565611212e+02 -1.221219129192440178e+01
3.134413310433581046e+02 4.347101103380476950e+00 5.647946112487283017e+02 3.432699469891273836e+00 3.551054473529821620e-01 -1.799624357572467090e+02 -1.132908184904049165e+01
2.880814962990811523e+02 4.610070577630001054e+00 5.619808983152211113e+02 3.343254490080629360e+00 3.438608674554869959e-01 -1.799615393069769311e+02 -1.135719671063537817e+01
3.362355852005168231e+02 4.563941568014180383e+00 5.642303231191494888e+02 3.490049379273431729e+00 4.597903197612625004e-01 -1.799608181131839331e+02 -1.136933310473542136e+01
2.831046654663998652e+02 4.628434530479438536e+00 5.800240298208410650e+02 3.098535201056184185e+00 4.390909209125654078e-01 -1.799556704810897827e+02 -1.188443902076041425e+01
3.410326572742781082e+02 4.895165693135813179e+00 5.861153796244218483e+02 2.698980987914981089e+00 3.541838245756875891e-01 -1.799545767157304681e+02 -1.201403610966011470e+01
3.618207877918259214e+02 4.910860746384859254e+00 5.795317340275255447e+02 2.850178241412036240e+00 2.668572112786900541e-01 -1.799539714410258284e+02 -1.200960925183359507e+01
3.502938450826598000e+02 4.759757367296000297e+00 5.923581910520538258e+02 2.715460085015948710e+00 3.442305798162882957e-01 -1.799538102803581125e+02 -1.228515563017963430e+01
2.962090965589825373e+02 4.968101706375652071e+00 5.791955604439875742e+02 3.128604565171833052e+00 3.443054046142455249e-01 -1.799535604719288244e+02 -1.177120697100133917e+01
3.116605230117705787e+02 4.618795813457444943e+00 5.594922873479714553e+02 3.622615740459266487e+00 4.663276714883626273e-01 -1.799529113865119712e+02 -1.119932819202916008e+01
3.128065055299253459e+02 4.701844244351863544e+00 5.661953363478977508e+02 3.144484419394282249e+00 4.013364675660079373e-01 -1.799523551147714500e+02 -1.136538817330648499e+01
3.439559438191973300e+02 4.752419056323482494e+00 5.785923180664115080e+02 3.023021813981880968e+00 2.136898220637722390e-01 -1.799522766664917981e+02 -1.180867033457396076e+01
3.503865233128659611e+02 4.915788230331849640e+00 5.867812727731695759e+02 3.460788325283798095e+00 3.796696665237397905e-01 -1.799514735087622341e+02 -1.210807891168742145e+01
3.234104326115883623e+02 4.449662779971121473e+00 5.764439699182133836e+02 3.678507764977253736e+00 4.769724266062956297e-01 -1.799514387498081476e+02 -1.165028417853504905e+01
3.114761280461315209e+02 4.970137627646840528e+00 5.817753370108118816e+02 2.909318052024095547e+00 3.171946676940333720e-01 -1.799507268781470088e+02 -1.180027803133827113e+01
2.860299403296305627e+02 4.485990887618546807e+00 5.874041848962126551e+02 3.346241159048395808e+00 3.638875991344941441e-01 -1.799502608359816236e+02 -1.208485972459060598e+01
2.686665375263166879e+02 4.631408686815344566e+00 5.774750830933452335e+02 3.211246599745038122e+00 3.633306730653353411e-01 -1.799484731771273687e+02 -1.196022180950990688e+01
3.010153233657126179e+02 4.860682181017057957e+00 5.786634896646590960e+02 3.572721538046429668e+00 4.707169747359862821e-01 -1.799473992956919233e+02 -1.173431786702531099e+01
3.064799303194297408e+02 4.606031650281162015e+00 5.627393389314777323e+02 3.508903397750609443e+00 2.874931010851971003e-01 -1.799471853784841358e+02 -1.128772184859271377e+01
3.199507614551540087e+02 4.696110504796941143e+00 5.618531908792807599e+02 3.352471915413447245e+00 3.185961622771638635e-01 -1.799470665120455806e+02 -1.125714134976273684e+01
2.745664550663636305e+02 4.725632731499344708e+00 5.755214260174433321e+02 3.266400379558269673e+00 2.994227008813511448e-01 -1.799461472012777961e+02 -1.183673241638385853e+01
3.018476389385330663e+02 4.408070885268336347e+00 5.596696858917014197e+02 3.600806522561906142e+00 4.043181860005606865e-01 -1.799460376897221465e+02 -1.122642457436952412e+01
2.843182348533970867e+02 4.491615681693538420e+00 5.884808370654636747e+02 3.455987553389153089e+00 4.235053768828431764e-01 -1.799452095263225431e+02 -1.213237198375403558e+01
2.887201496903360862e+02 4.830193232196799080e+00 5.725268858784547774e+02 3.481137740341734954e+00 2.874957489836327817e-01 -1.799436660574164080e+02 -1.162766983981730284e+01
3.164059021373200835e+02 4.478223482075929240e+00 5.699321050849022186e+02 3.101306566234478090e+00 4.137553642009976218e-01 -1.799435179251032935e+02 -1.146262905536803878e+01
2.835284831412554922e+02 4.770357131511675952e+00 5.843563106442649087e+02 3.552926932610705801e+00 3.253043450555319627e-01 -1.799419143816781173e+02 -1.201072575949713972e+01
2.949149560152069398e+02 4.742180708910219700e+00 5.616086460642903830e+02 3.433182643288823499e+00 4.524743101578142523e-01 -1.799414403002998313e+02 -1.130491645563451364e+01
3.239874923858313309e+02 4.600929849969629615e+00 5.608042269609309187e+02 3.680784395599121961e+00 4.096616654847383132e-01 -1.799400783029873594e+02 -1.123804848247293364e+01
3.110978304099888305e+02 4.517940711920990893e+00 5.851631019620259622e+02 3.066145841317479359e+00 2.920805249188611619e-01 -1.799400505900237874e+02 -1.190339340844937510e+01
3.404860782555891774e+02 4.804166521509854348e+00 5.707137815471863860e+02 3.072290003600257169e+00 3.371980528851848402e-01 -1.799390400447842921e+02 -1.156395275878590923e+01
3.205104679149561662e+02 4.983909283663360945e+00 5.768891563601058579e+02 3.462085217635027412e+00 4.144075043120423740e-01 -1.799380793433670647e+02 -1.165822390134594855e+01
2.748695897935713219e+02 4.506006929328799870e+00 5.660975210965465294e+02 3.520137983029161699e+00 3.441917425220427651e-01 -1.799379805964226477e+02 -1.157899160686791440e+01
2.790614806278102833e+02 4.461038064092229583e+00 5.822302756870824396e+02 3.530984249286488907e+00 4.845646305978019708e-01 -1.799366936451132801e+02 -1.198645488487161970e+01
3.262951906500676955e+02 4.723557089779276907e+00 5.896038648679380003e+02 3.051597317310160928e+00 4.555078263471551425e-01 -1.799355655594864913e+02 -1.205454654825078009e+01
2.878374224739555984e+02 4.609007137756379713e+00 5.591572253529335512e+02 3.586579890754543865e+00 3.917837191107511052e-01 -1.799355166050579555e+02 -1.129025237088725220e+01
2.898204695525155330e+02 4.714640280396612759e+00 5.889570143396490494e+02 3.185216593028918464e+00 3.979867653178898457e-01 -1.799351374202723264e+02 -1.210639124055624904e+01
2.789775758181955325e+02 4.567226642535501924e+00 5.702347626886120224e+02 3.579027266438415733e+00 5.169177226899603905e-01 -1.799348165626203979e+02 -1.164632978647522066e+01
3.577389591842854770e+02 4.927665671431576300e+00 5.741908526346273902e+02 3.100194437373576140e+00 3.331441130952786933e-01 -1.799339785366049966e+02 -1.180994425640662371e+01
3.358015833524089544e+02 4.648913906258331785e+00 5.672773644395184647e+02 3.300024592700153914e+00 4.894021762574711221e-01 -1.799336178949826319e+02 -1.144529558323547391e+01
2.869435697754113903e+02 4.346522841889572497e+00 5.726392401094327624e+02 3.505870079367898295e+00 4.974497739318637368e-01 -1.799335908286730330e+02 -1.164366207581497648e+01
3.290582384810539907e+02 4.818066679738628899e+00 5.716109189750249016e+02 3.513779459171707753e+00 2.501681812441939878e-01 -1.799335130727767194e+02 -1.153128095742860992e+01
2.923145474471441503e+02 4.820855779386200801e+00 5.894510555390535274e+02 3.163486643560421641e+00 3.697030253266668787e-01 -1.799330024867894622e+02 -1.210609291452184522e+01
3.413943844609822804e+02 4.461952473752281101e+00 5.755338618611710899e+02 3.406539716197749090e+00 4.407759253389035847e-01 -1.799325358734854490e+02 -1.170302609507142222e+01
3.411765642752050667e+02 4.827765954415824012e+00 5.827617012971971917e+02 2.820691838610741797e+00 2.065584218946764083e-01 -1.799316112994266916e+02 -1.191249328643378647e+01
3.000007832974288249e+02 4.612610184130341295e+00 5.781700239073709326e+02 3.512254197386786458e+00 2.482544251030845139e-01 -1.799283040724731393e+02 -1.172402536724893451e+01
3.363687469938388972e+02 4.864591750612415666e+00 5.769534008783858781e+02 3.008464184836440847e+00 2.280924417934998005e-01 -1.799257172324866758e+02 -1.171292604598594700e+01
3.318360328774675168e+02 4.951542940027473527e+00 5.910424063827014152e+02 3.044766936681224223e+00 3.830578701701101152e-01 -1.799253421883496742e+02 -1.212009794238697680e+01
2.791568012356810300e+02 4.842744614204143261e+00 5.687086524790584008e+02 3.487787337115493713e+00 4.166024312284759556e-01 -1.799250431248348150e+02 -1.160393664821734916e+01
3.453310191966995717e+02 4.667287269123536753e+00 5.796896850436955901e+02 3.309890828628771597e+00 2.285162836259626018e-01 -1.799250189187759759e+02 -1.185109097433644720e+01
2.814650041649027798e+02 4.787273495266780365e+00 5.791080975126967587e+02 3.153941205161178374e+00 3.004378913080483771e-01 -1.799246053118519342e+02 -1.187189528956531603e+01
3.716525562772072817e+02 4.721341957002885614e+00 5.828494402166559212e+02 3.103130936335203760e+00 3.466919957572919264e-01 -1.799240340617334368e+02 -1.223923945555898385e+01
3.599421861898307498e+02 4.664640843961415761e+00 5.799806798467445788e+02 3.012742498525365242e+00 2.773554066960890463e-01 -1.799239863471733258e+02 -1.200061333241437467e+01
3.163157314871053813e+02 4.922238028075632599e+00 5.845399082024143809e+02 3.051793544933984581e+00 4.324044897230812090e-01 -1.799237204049002230e+02 -1.188161063800184536e+01
3.147469515596370684e+02 4.300706102921695084e+00 5.720414249480479612e+02 3.364452341448493922e+00 4.628248445696765412e-01 -1.799231208141506215e+02 -1.151972984217331941e+01
2.824924708347966202e+02 4.847284357307854563e+00 5.814746388227573561e+02 3.228988568379504986e+00 4.386106187263719702e-01 -1.799216702551649405e+02 -1.193262867092255419e+01
2.919053333004891897e+02 4.590494727919318230e+00 5.793307519577808762e+02 3.022672643483713006e+00 3.469566108280072725e-01 -1.799210401359188154e+02 -1.179942850884409111e+01
3.336663000881837888e+02 4.910576763653498489e+00 5.840614704295179536e+02 2.897674180272563405e+00 2.010790227683476039e-01 -1.799204542380101373e+02 -1.190922857348745367e+01
3.245806129589485067e+02 4.508953916837828757e+00 5.658803482062897956e+02 3.719386823485097970e+00 4.308657325740355981e-01 -1.799202252638896766e+02 -1.136657519613664391e+01
3.630726156772968238e+02 4.758360438493503430e+00 5.835938792020416486e+02 3.485408556799223234e+00 3.262736594590883721e-01 -1.799198219612239029e+02 -1.214599506773319249e+01
3.108209464627867078e+02 4.308510021655958866e+00 5.753361076717152400e+02 3.591089597652249665e+00 4.433730037866355778e-01 -1.799194496461975064e+02 -1.161413531971515667e+01
3.321710524352020570e+02 4.961052491019459332e+00 5.718646098209004549e+02 3.223414452536891961e+00 3.996511810182317714e-01 -1.799187526802677723e+02 -1.155033736593529881e+01
3.475593415585378807e+02 4.723010097010908126e+00 5.727741851200925112e+02 3.315440316614124860e+00 2.430983957252892680e-01 -1.799179951389230325e+02 -1.167244444671323222e+01
3.452758765481596583e+02 4.965221151734179550e+00 5.860012164088235522e+02 2.845540328673804353e+00 2.022304430496896233e-01 -1.799175937641017526e+02 -1.204093913251745107e+01
2.811887445471052729e+02 4.519739067178265124e+00 5.655925872044177822e+02 3.331930206798808136e+00 4.971289181204719410e-01 -1.799168452178309963e+02 -1.150393723273645108e+01
3.156654399430041167e+02 4.351912765579110776e+00 5.645824159556648283e+02 3.373783721124058221e+00 4.086602025927870696e-01 -1.799153520787922389e+02 -1.132304408173793320e+01
3.064659503301415953e+02 4.762157977863275882e+00 5.858950965121991885e+02 3.682581190056692488e+00 3.263811013947806594e-01 -1.799146342078773841e+02 -1.193429637474227789e+01
3.004537765780250425e+02 4.734417306163740236e+00 5.617375519344659551e+02 3.326997300936095137e+00 4.085064994770348235e-01 -1.799146127116599416e+02 -1.128209581745080925e+01
3.021739941302912484e+02 4.455830602439040611e+00 5.603725708842199538e+02 3.683443251722433587e+00 3.815909349745387757e-01 -1.799134449638925730e+02 -1.124226444391391944e+01
3.090559401006160556e+02 4.620089627626010831e+00 5.865259911261098296e+02 3.760730857855238529e+00 4.233409778101586696e-01 -1.799124928350222774e+02 -1.194852622958793731e+01
2.800896001377398079e+02 4.506986563778506039e+00 5.644088752788131842e+02 3.657678955097215745e+00 3.810381236712888642e-01 -1.799122896243337379e+02 -1.148381258824334417e+01
2.820896388606587379e+02 4.548610345031061541e+00 5.745209998974103200e+02 3.628145817317076194e+00 3.063347975427526682e-01 -1.799120843413704165e+02 -1.173530271288088223e+01
3.050733978991574418e+02 4.960619727459795847e+00 5.740590233386427599e+02 3.522450520964484522e+00 3.773887615259722272e-01 -1.799108825974269337e+02 -1.158993008760755217e+01
2.913076739763116052e+02 4.940290451491554435e+00 5.777585831952603712e+02 3.488271661907414778e+00 3.644227731268330772e-01 -1.799103588222757537e+02 -1.175754971508369096e+01
3.171273652028697825e+02 4.576908705461362636e+00 5.770855439825547819e+02 3.108814164970846949e+00 2.482819918575018270e-01 -1.799096615748293004e+02 -1.166106090889607749e+01
3.043381572708362341e+02 4.599005318309508539e+00 5.763120967924662637e+02 3.119588923759307963e+00 2.559526467285087037e-01 -1.799093639245934071e+02 -1.165545290437687065e+01
3.154237329121677362e+02 4.780716832669886784e+00 5.765701003327700391e+02 3.746845766107577802e+00 3.315743860546780386e-01 -1.799081130122945353e+02 -1.164606054334394081e+01
3.124117118317043946e+02 4.789675121449495698e+00 5.782021072742193155e+02 3.758594080116144376e+00 3.662236230504258838e-01 -1.799078986604382067e+02 -1.169431042848812652e+01
2.931797320458971967e+02 4.763854309482991489e+00 5.738505536070771313e+02 3.694511127327964495e+00 4.618004666111927836e-01 -1.799076359594386076e+02 -1.163547102120908505e+01
2.908019884895331302e+02 4.732758091025355718e+00 5.883198098232728626e+02 3.266647213158575536e+00 4.409094576819043709e-01 -1.799074596444814063e+02 -1.207972282016814880e+01
3.122296872216907104e+02 4.630900235458948799e+00 5.678644120361890373e+02 3.551332166219475450e+00 2.630028103989182631e-01 -1.799070969431100764e+02 -1.140929066482899046e+01
3.244545915738407871e+02 4.533194345760592547e+00 5.637332086137616898e+02 3.255869148671442392e+00 3.768556972754991685e-01 -1.799063418046796130e+02 -1.131166237872880131e+01
3.282421019817971342e+02 4.670030313555171730e+00 5.896372310611775447e+02 3.523477122407361328e+00 2.747492031866081152e-01 -1.799060492292646529e+02 -1.206150662103578597e+01
3.137239155754105013e+02 4.995087326299988639e+00 5.857976764984474585e+02 2.994467782769437481e+00 2.661972202979628332e-01 -1.799055692628024303e+02 -1.192072897280912613e+01
3.423687768524898161e+02 4.775748567932540212e+00 5.744795288847586789e+02 3.097982073958132077e+00 4.519358842928001829e-01 -1.799038240514915117e+02 -1.168006447748935628e+01
3.112808266585992101e+02 4.413157518362201159e+00 5.844918663713829119e+02 3.363230032740597508e+00 5.004126906167361000e-01 -1.799028053767378026e+02 -1.188259651319810573e+01
3.062305009073617157e+02 4.669781535150498541e+00 5.618656433478721510e+02 3.377572428565751128e+00 3.123697100712262698e-01 -1.799023663285246641e+02 -1.126667284204130937e+01
2.979941619421395558e+02 4.375664018410163614e+00 5.787349707387750186e+02 3.351182839075535824e+00 5.289205372839943520e-01 -1.799008053130493465e+02 -1.174913887837199056e+01
3.083324887510809162e+02 4.763222091116970702e+00 5.936373652012745197e+02 3.343013463504543648e+00 3.121957429010594476e-01 -1.799004654175794826e+02 -1.217766062144388783e+01
3.254873801265482598e+02 4.828164674168024639e+00 5.635780879587271102e+02 3.399458389650608314e+00 3.174640704851215967e-01 -1.798955907502999594e+02 -1.131027074799225574e+01
2.977831902394042345e+02 4.619245685376202282e+00 5.893482477995507907e+02 3.178348699173870973e+00 4.137358990176024376e-01 -1.798947138399277605e+02 -1.207339106498164938e+01
3.038564545308505558e+02 4.515634997775947568e+00 5.671736012092561623e+02 3.299670349996904672e+00 5.399961646892712519e-01 -1.798946776877983211e+02 -1.140788780641751998e+01
2.888189138778183178e+02 4.526691479135319440e+00 5.644449105660389705e+02 3.677478235832428499e+00 4.870013679308399790e-01 -1.798941886591519221e+02 -1.141361647689883796e+01
3.235462270701883654e+02 4.804493452082765792e+00 5.803739756874915656e+02 3.646261452257910651e+00 4.631521015833466315e-01 -1.798941216869192772e+02 -1.176448909096428252e+01
2.827461307626281268e+02 4.464661473035998362e+00 5.723283791861096006e+02 3.328634786845159343e+00 2.923513842455397471e-01 -1.798935073531776538e+02 -1.166889572966736388e+01
2.765754731284440027e+02 4.725785710738073853e+00 5.777297756183243109e+02 3.648698214479846325e+00 4.296259154593850549e-01 -1.798929070182180965e+02 -1.187869977334488425e+01
3.037492440872346720e+02 4.590726115603921187e+00 5.607837528335393245e+02 3.405783598137343215e+00 3.216891961585909288e-01 -1.798918435681640062e+02 -1.124704754155134445e+01
3.640153274630339979e+02 4.966168406438687732e+00 5.784191894162244125e+02 3.255441932123129600e+00 2.651287583931301595e-01 -1.798899650438048923e+02 -1.200425594177601951e+01
3.592383498264186983e+02 4.702988554654220721e+00 5.740379288874114536e+02 3.275568312363007717e+00 4.241533398292577917e-01 -1.798897298806949152e+02 -1.182243966392705303e+01
2.985815554400762153e+02 4.548707788865550938e+00 5.678575102913069941e+02 3.749240269012031224e+00 4.917931405198803230e-01 -1.798893798999624494e+02 -1.144565926260355582e+01
2.764814611888310765e+02 4.676759748083695101e+00 5.675495812641366911e+02 3.230955861398959961e+00 3.936071334137114519e-01 -1.798892376424397810e+02 -1.159987191720116328e+01
3.069991555640195884e+02 4.915832568013278170e+00 5.760066062916877172e+02 3.136557098574631830e+00 4.323447573986073933e-01 -1.798881775817448272e+02 -1.163983283787511880e+01
3.665913152611864234e+02 4.968330193963077512e+00 5.844872839472051282e+02 2.836048315505771189e+00 2.271469500202557001e-01 -1.798872365114861509e+02 -1.221835752785104745e+01
3.088406994738311937e+02 4.313316491884926940e+00 5.707785121625078091e+02 3.305037636654613920e+00 4.761024822143048452e-01 -1.798869791852183653e+02 -1.149139560743178556e+01
3.307484941428241996e+02 4.558789273358513583e+00 5.897659448752007165e+02 3.116673927829832991e+00 4.062290558086440462e-01 -1.798868122261840199e+02 -1.207466309001284444e+01
2.960181996912419322e+02 4.847265937508567823e+00 5.856036554456428576e+02 3.116829454834304070e+00 4.253887562505782038e-01 -1.798849895723351153e+02 -1.196462128748746068e+01
3.147422802724282747e+02 5.021797661653476297e+00 5.801318471127226530e+02 3.341712464500173674e+00 3.421164031471315981e-01 -1.798838258919911368e+02 -1.174936293055801428e+01
3.010758048621556213e+02 4.678376412824254871e+00 5.604884939757998836e+02 3.546553131004503978e+00 4.697869375343531884e-01 -1.798831704971568115e+02 -1.124910559767146800e+01
2.870972746003895963e+02 4.522804273129646724e+00 5.769863959705967318e+02 3.596325795039016615e+00 5.316774065545882832e-01 -1.798829664590651873e+02 -1.176445385940037269e+01
2.889188052630331072e+02 4.494228923107201901e+00 5.641440440874422393e+02 3.666915578662940600e+00 3.438836269001031565e-01 -1.798814629805287382e+02 -1.140530424574129142e+01
2.960568126746954363e+02 4.788867498806106404e+00 5.776721505342178489e+02 3.178523382786111906e+00 2.514682609975423810e-01 -1.798814565370844605e+02 -1.172781086156243724e+01
3.289288909756558610e+02 4.821194244120747818e+00 5.872679477158177406e+02 3.018207723627808647e+00 4.548985974387119158e-01 -1.798813064806826389e+02 -1.198892790711516021e+01
2.943573351114267780e+02 4.627354188544207325e+00 5.715921986943355932e+02 3.464367369397291618e+00 5.576254648464602504e-01 -1.798796149153366741e+02 -1.156662504969981242e+01
2.785301644953917730e+02 4.514008801550491334e+00 5.700101961636461283e+02 3.515166131947108585e+00 3.062412557826208470e-01 -1.798794376559434625e+02 -1.164461567720329427e+01
3.174665299593833083e+02 4.806951710589224547e+00 5.676552097494411555e+02 3.365815221404229618e+00 2.638985846492339360e-01 -1.798790813487845526e+02 -1.140268871194969336e+01
3.350690542343737093e+02 4.730668025756544104e+00 5.762604614404654058e+02 3.160102231062010603e+00 5.000350112444702511e-01 -1.798773490877853192e+02 -1.168636234855073042e+01
3.637216784662651321e+02 4.719333838383549917e+00 5.882704399504914363e+02 3.285279062120125548e+00 3.588421962394495179e-01 -1.798771687664420824e+02 -1.229883282897467112e+01
3.276542300800724092e+02 4.603047113029316684e+00 5.630217731670155672e+02 3.283151123822113604e+00 3.676786857124469954e-01 -1.798771531746365895e+02 -1.130250377648827964e+01
2.900641211614404256e+02 4.394754241261938255e+00 5.669625996585939447e+02 3.643840976091910822e+00 4.737612965776160090e-01 -1.798755626626946764e+02 -1.146973137147605648e+01
3.120400594397025316e+02 4.707620781900487827e+00 5.921606759775597766e+02 3.461871576596596611e+00 2.928935811427968439e-01 -1.798750493430111135e+02 -1.212396506263210938e+01
3.192355595182184516e+02 4.784211592571714355e+00 5.732922246570938114e+02 2.994108794034147980e+00 3.374505966765627418e-01 -1.798746928267967462e+02 -1.155566686620143990e+01
2.959199059000355874e+02 4.612203256946236785e+00 5.696028367971273383e+02 3.685673915462281514e+00 5.130795782379650172e-01 -1.798743637438738574e+02 -1.150463900229556202e+01
3.432541311482751212e+02 4.879384932171278777e+00 5.757070626983461352e+02 3.620445467401490980e+00 3.775758290797028294e-01 -1.798721792082346553e+02 -1.172085979636117870e+01
3.650278808745881065e+02 4.815309048157930150e+00 5.774664406804484997e+02 3.132863193900961463e+00 2.434224835212013549e-01 -1.798721595415854324e+02 -1.198966290902223264e+01
2.848802605845613698e+02 4.392274375841581424e+00 5.644702220368561711e+02 3.442189015207609781e+00 4.608058049526230771e-01 -1.798710922817900268e+02 -1.144388021512089360e+01
3.009710597236051512e+02 4.886766747546182899e+00 5.819007042803493732e+02 3.020405793783828230e+00 4.092927331586316830e-01 -1.798703107284171381e+02 -1.182991446739125152e+01
2.910452197719780543e+02 4.698973108373977858e+00 5.845509947863586149e+02 3.279540118098644541e+00 2.649928278797774039e-01 -1.798698587965868683e+02 -1.196100198080831234e+01
2.782115001185961205e+02 4.457234246839743896e+00 5.673629709541930879e+02 3.596347481333274310e+00 3.619568316051470225e-01 -1.798697140849845653e+02 -1.157769341078164160e+01
2.965232033196564316e+02 4.477600728808722508e+00 5.889538137878394082e+02 3.368230186324225883e+00 4.415284455381657813e-01 -1.798691068879811041e+02 -1.206693886519884273e+01
2.940416150596199714e+02 4.555488192352793675e+00 5.724219527750250336e+02 3.557779348427637434e+00 5.520655859875206461e-01 -1.798682344044881063e+02 -1.159106153664308181e+01
2.835443577240065451e+02 4.391714477024766694e+00 5.727794840635150422e+02 3.197171127649575340e+00 3.995350703813043691e-01 -1.798674002270739152e+02 -1.167450852660967087e+01
2.953850539837594624e+02 4.839238295102851417e+00 5.879099651402003701e+02 3.215921365024017486e+00 4.148365518723085010e-01 -1.798661079449670126e+02 -1.203980333940224767e+01
3.053555961299404657e+02 4.731780670231562347e+00 5.797853403422607244e+02 3.773062230111298820e+00 4.112025037578308506e-01 -1.798659088852471086e+02 -1.175294012851191283e+01
3.015798403413784285e+02 4.564864962124325132e+00 5.917494406418330755e+02 3.334577233708234889e+00 3.822522111936336731e-01 -1.798652909121216226e+02 -1.213476844321118442e+01
3.334741654025218054e+02 4.957314446856534218e+00 5.749593432394078718e+02 3.490742946893761633e+00 4.099650247348559651e-01 -1.798646379296578459e+02 -1.164185013808761759e+01
3.146463756754320684e+02 4.630133357165146180e+00 5.621328929846424671e+02 3.310283552383299632e+00 4.608954922246860098e-01 -1.798640591282926948e+02 -1.126179220999198449e+01
3.332870541119930294e+02 4.705580445612158158e+00 5.907042778490879300e+02 2.748122738386911124e+00 2.529147939789067046e-01 -1.798637658824216317e+02 -1.211559394094110331e+01
3.489475667909877075e+02 4.673129514999298628e+00 5.906575312236593618e+02 3.439912446744940677e+00 3.511422592034526002e-01 -1.798633179935315525e+02 -1.221811064983690720e+01
3.251868218992078710e+02 4.863923952550066154e+00 5.809001034860075379e+02 3.056753913936865352e+00 2.104158021554070335e-01 -1.798598572812884981e+02 -1.178377215246696252e+01
3.506489471523423731e+02 4.838796899656317763e+00 5.730336453057615245e+02 3.354449453964305494e+00 4.538546095421614468e-01 -1.798588460617127964e+02 -1.170655542901195467e+01
2.858142059646030475e+02 4.797551764511305272e+00 5.756646466950721788e+02 3.488725388508924219e+00 2.878643007682316068e-01 -1.798583268412923530e+02 -1.173663768759260151e+01
3.089036802915022122e+02 4.873377537509775870e+00 5.834014902844905919e+02 3.327261547522527785e+00 2.422342446929011683e-01 -1.798571922537676073e+02 -1.185286979082096082e+01
3.527859151673624183e+02 4.726414544089083236e+00 5.817189319520510935e+02 3.342507478278918143e+00 4.657436199491579165e-01 -1.798569909749984390e+02 -1.197610111366823205e+01
3.053693341032324611e+02 4.803898140249725834e+00 5.671175638699769479e+02 3.348670559899889376e+00 4.905189964069494035e-01 -1.798565197929566182e+02 -1.140206356040644309e+01
3.075481958057195015e+02 4.444646414350572172e+00 5.856691348060338669e+02 3.194505923629070931e+00 4.202428295867658425e-01 -1.798563060325802212e+02 -1.192486517090365439e+01
3.147318068882077569e+02 4.377148905105714860e+00 5.809818172561695064e+02 3.440180840636386517e+00 5.057810234972794916e-01 -1.798556427286086716e+02 -1.177448196142488257e+01
3.431664754813926947e+02 4.845464688027933065e+00 5.934685993319137651e+02 3.346482309535381283e+00 3.586606008450770045e-01 -1.798538651358141180e+02 -1.226376622477822309e+01
2.952609787988458265e+02 4.923298885515933421e+00 5.855987715212440889e+02 3.165003797487141668e+00 3.730965274242484808e-01 -1.798536277136016395e+02 -1.196842838425666145e+01
2.959825270094340226e+02 4.964341524497891456e+00 5.786472057559848281e+02 3.409247449064541691e+00 3.409336758308672000e-01 -1.798528873662845058e+02 -1.175639448475153159e+01
2.975472608960996581e+02 4.593701216148376787e+00 5.726473816630943929e+02 3.180636458524527477e+00 2.700235194746443135e-01 -1.798515027836002105e+02 -1.157906929942603114e+01
3.242907229025673814e+02 4.863122002654770348e+00 5.678545313222670075e+02 3.570889008281679988e+00 3.066060288680770851e-01 -1.798508754132339504e+02 -1.141719530259554638e+01
2.994468224900281257e+02 4.939737878014811123e+00 5.773262706009569456e+02 3.516325457090145434e+00 3.411912573783421054e-01 -1.798502785931327992e+02 -1.170201604410935303e+01
3.115240377868067867e+02 4.837355928039354325e+00 5.849351299789673249e+02 3.582535004237891840e+00 4.456522771601196808e-01 -1.798501478151153492e+02 -1.189590508219562537e+01
3.290594836774220084e+02 4.543747174218546014e+00 5.833470807125411284e+02 3.608067413994922923e+00 3.036813483769646993e-01 -1.798490141164469378e+02 -1.186865977019008689e+01
3.536286470208319770e+02 4.676385228899719415e+00 5.868714110115366793e+02 2.766864476529419914e+00 2.770613185230197395e-01 -1.798484333766159295e+02 -1.214163990634173018e+01
3.247651643551184861e+02 4.606080401567654192e+00 5.754179348984755507e+02 3.130131473136312348e+00 2.477469887650871894e-01 -1.798471063964248060e+02 -1.162418116031487614e+01
3.291527666260423075e+02 4.651017161562865709e+00 5.704478497882433885e+02 3.132707891743391482e+00 4.643773068723323072e-01 -1.798464782850620622e+02 -1.150013599916354323e+01
3.101690642748009736e+02 4.809175518637228031e+00 5.856661801967031806e+02 2.848830479360747070e+00 3.983409067313096186e-01 -1.798460303836364744e+02 -1.192011714064252814e+01
3.678534396696458089e+02 4.926748954582038209e+00 5.929598512666033230e+02 2.656980583882035951e+00 2.035703890888730105e-01 -1.798447265102955157e+02 -1.250376148409787902e+01
3.279344234855640821e+02 4.934159842504404203e+00 5.803411159392240961e+02 2.961491667256233473e+00 3.979673408467477302e-01 -1.798446643848750455e+02 -1.177505677541995865e+01
2.647401382443950411e+02 4.713528548393103534e+00 5.721843425053018564e+02 3.397608950363718794e+00 4.359502608176996086e-01 -1.798444748051132649e+02 -1.186196392863450555e+01
3.014275368139349212e+02 4.575463396872513577e+00 5.767861276745884425e+02 3.014669027975476645e+00 3.272246667726191882e-01 -1.798443039528410168e+02 -1.167867564858348040e+01
3.701562204018600255e+02 4.903874038282942216e+00 5.811494056876045988e+02 3.139328847880192175e+00 3.696512316483372418e-01 -1.798440347554669927e+02 -1.216679197361932729e+01
3.584999837592567360e+02 4.672323928418502526e+00 5.888104777027134560e+02 3.171931880194621467e+00 3.789786837467675196e-01 -1.798420761646666506e+02 -1.225398506802094190e+01
3.137935472792012774e+02 4.679768103290477654e+00 5.810951132838466719e+02 3.782985088304149812e+00 4.215343487298358616e-01 -1.798419011096182487e+02 -1.177818788308499265e+01
2.876104981865668719e+02 4.587757371024729913e+00 5.734465079827988347e+02 3.624646168986500161e+00 2.934332194360285140e-01 -1.798417635183798211e+02 -1.166099214424713892e+01
3.142391452432171945e+02 4.382212072202512410e+00 5.823104243402699467e+02 3.202573412758304094e+00 3.893615068899457521e-01 -1.798394148071699874e+02 -1.181427168598808919e+01
3.117993521516434043e+02 4.655187672191245518e+00 5.800935550762619641e+02 3.124355007609964208e+00 2.307427620444275906e-01 -1.798358062753331694e+02 -1.175007601566161597e+01
3.340255136597788805e+02 4.717907305274615659e+00 5.665926632756332992e+02 3.268931637063120288e+00 4.605174862349514786e-01 -1.798354050035419505e+02 -1.141857543424000987e+01
2.846940159092659997e+02 4.633267902372547375e+00 5.676107401818620701e+02 3.436348222136017316e+00 5.267554609815909838e-01 -1.798351465211180198e+02 -1.152628493177425639e+01
3.347796539609694264e+02 5.024129683297047677e+00 5.867855747926936374e+02 3.110630458846014079e+00 2.611120066832871567e-01 -1.798351083045252494e+02 -1.199857736938824004e+01
3.229909518863954077e+02 4.565875376574939359e+00 5.704228245735625933e+02 3.197965459072960925e+00 5.092196905461447987e-01 -1.798341815762629778e+02 -1.148272947322601922e+01
3.340169650271297996e+02 4.777999969399467695e+00 5.892454518372843495e+02 2.695896326825149458e+00 2.312084797723756580e-01 -1.798307723120312858e+02 -1.207232623932306126e+01
3.394091615233143102e+02 4.733305965144190885e+00 5.860044551206765391e+02 3.591928804620666327e+00 4.329942592178562255e-01 -1.798303719653206088e+02 -1.200019508822012781e+01
3.224479319158164685e+02 4.929630540119348758e+00 5.746447664975903535e+02 3.236375744882768579e+00 4.499694159311451447e-01 -1.798295526876289046e+02 -1.159764733908356860e+01
3.346307451055607771e+02 4.702603365433842164e+00 5.803543825071189985e+02 3.608791166485834090e+00 4.801517137447066652e-01 -1.798295262611432292e+02 -1.180273926926874850e+01
3.787513011421468718e+02 4.874596388746901710e+00 5.906376317764847954e+02 2.918202976259134829e+00 2.737664243844858403e-01 -1.798286549776849768e+02 -1.259225428959739723e+01
2.811871209362910804e+02 4.567830455238592435e+00 5.636897586593911456e+02 3.638932205659659136e+00 4.488296065846349436e-01 -1.798282900575114240e+02 -1.145562747396721903e+01
3.562522266349097890e+02 4.606988675344138251e+00 5.851986859457864512e+02 3.274766625234626805e+00 3.358291667870683117e-01 -1.798282747954380341e+02 -1.211671109795355328e+01
3.217661601996947525e+02 4.565827776932397164e+00 5.663360822925695857e+02 3.707985487008775394e+00 3.354780867429292823e-01 -1.798282343063129645e+02 -1.137280959159607363e+01
2.997738726160542910e+02 4.569531391147398480e+00 5.612223353872154803e+02 3.312872877699337693e+00 4.396142671120020218e-01 -1.798277821003988777e+02 -1.127219620539080580e+01
3.180358217638788005e+02 4.768704203384095841e+00 5.776216254267898194e+02 3.760953416396679572e+00 3.787373546187682294e-01 -1.798264059499982466e+02 -1.167690788786333655e+01
3.426132008933053044e+02 4.555949464584482023e+00 5.717432296290917293e+02 3.376723956316777464e+00 2.972036089866332276e-01 -1.798254491954606635e+02 -1.160623549199739557e+01
3.328613808190108898e+02 4.869635361897424630e+00 5.925386002240805965e+02 2.659171437957333683e+00 2.899425754929991772e-01 -1.798245305584949563e+02 -1.217316100120183719e+01
3.553512140314016960e+02 4.662652542005668366e+00 5.801818249993169729e+02 3.297268834971935014e+00 4.457234206927286335e-01 -1.798223838743589340e+02 -1.195623238879966088e+01
2.859222302549851520e+02 4.480794478459045216e+00 5.728322445864397423e+02 3.154765135909820994e+00 4.689246364876553663e-01 -1.798202982423068477e+02 -1.165676381060510280e+01
3.728166423826281743e+02 4.883608210834718300e+00 5.913810817434131195e+02 2.592484685470281214e+00 2.490597527530971356e-01 -1.798155027363393401e+02 -1.252313745470067374e+01
2.993221368324922196e+02 4.673550796087670101e+00 5.791380719454540440e+02 3.201677552704361496e+00 2.430708108866418971e-01 -1.798113172088362433e+02 -1.175498511425885084e+01
3.757639297992049023e+02 4.789204378197985612e+00 5.839433904321952014e+02 2.959926595433789220e+00 2.855784609126301721e-01 -1.798111519614880081e+02 -1.233465569933881945e+01
3.087459761143225592e+02 4.776457469780416076e+00 5.677987532277431910e+02 3.717421229581192144e+00 3.656531179055307890e-01 -1.798105845091504875e+02 -1.141227712997241994e+01
3.385108542030993704e+02 4.547761176920688264e+00 5.816701185891300838e+02 3.162392204199922841e+00 4.600847343609140716e-01 -1.798105277127235411e+02 -1.186294418827800179e+01
3.152810625109813714e+02 4.970128742880427275e+00 5.831614634034917799e+02 3.382273401452385642e+00 4.031254808188410310e-01 -1.798087421858273558e+02 -1.183965724614199644e+01
3.156373694630994464e+02 4.670103941961105676e+00 5.898702600506203453e+02 3.362601977791190411e+00 2.591347509729179377e-01 -1.798075613189662363e+02 -1.204831559883570691e+01
3.280950950663941512e+02 4.621118987515300702e+00 5.808183074102503269e+02 2.844463973679201896e+00 3.490078784287138358e-01 -1.798053507786849821e+02 -1.178967835575535261e+01
3.140994595553535760e+02 4.713346260226502160e+00 5.919397176817002446e+02 3.511015460720670500e+00 4.294150942806051474e-01 -1.798038083268137655e+02 -1.211537721142920887e+01
3.232214598161095864e+02 4.674231873782046520e+00 5.665042603906268823e+02 3.158293704356931020e+00 3.710522939589987468e-01 -1.798036301539436863e+02 -1.137975178431517875e+01
3.296803251650098332e+02 4.478740725280674795e+00 5.690614168768363470e+02 3.194373075490979819e+00 3.857704350208979727e-01 -1.798026084000171068e+02 -1.146496895581856990e+01
3.481879620566974154e+02 4.796330438609690106e+00 5.906749248805729167e+02 3.437499149960885791e+00 2.843975670381012066e-01 -1.798017761737739590e+02 -1.221214798151659053e+01
3.360928707920494958e+02 4.691335106771623131e+00 5.934575156357108199e+02 2.988270055969012962e+00 3.716468339006396282e-01 -1.797986873931321838e+02 -1.221916282869094417e+01
2.925766822365960707e+02 4.678312374320500844e+00 5.663539906552447292e+02 3.695861111953537836e+00 3.447011806970977643e-01 -1.797985755826941556e+02 -1.143798974231591359e+01
2.975453008442096348e+02 4.437026429823033524e+00 5.611916292127266388e+02 3.537731018959489049e+00 4.716561417192929317e-01 -1.797975712730099360e+02 -1.128133570487613824e+01
3.043622410151212989e+02 4.927348192249274561e+00 5.710656840150846847e+02 3.343875779751528388e+00 4.330505133651150751e-01 -1.797969003249774858e+02 -1.150975496109194651e+01
3.146629407954433759e+02 4.942550030145455686e+00 5.852772667245402545e+02 3.190297495711489795e+00 2.485645225560570992e-01 -1.797945355172831796e+02 -1.190431341982611357e+01
3.481748533281779601e+02 4.616886953010573613e+00 5.844395424971665989e+02 3.273198453778459527e+00 2.609908279191883174e-01 -1.797944790072281478e+02 -1.201639000582117944e+01
3.186253737194811038e+02 4.996794525614336457e+00 5.814143015080503574e+02 3.410206217789869765e+00 3.508321827116225311e-01 -1.797919818507226353e+02 -1.178836246940203125e+01
3.504614144144803163e+02 4.666267358852876690e+00 5.683138275635103582e+02 3.495633969993057200e+00 3.624157521380090285e-01 -1.797917124351467351e+02 -1.157755205794309106e+01
3.091977765066454822e+02 4.581375071298048773e+00 5.792682218500304998e+02 2.980793658701257787e+00 3.023329680606867687e-01 -1.797879927754572122e+02 -1.172938524573399910e+01
3.017669235980181384e+02 4.354214644108115095e+00 5.797604199777047143e+02 3.649639981944571510e+00 4.444923531361362201e-01 -1.797879228141543138e+02 -1.176354671592115153e+01
3.298994813172341196e+02 4.966024985605727693e+00 5.771492501329443030e+02 3.016615582528833883e+00 3.162753605971175830e-01 -1.797868012373724582e+02 -1.168904225522461005e+01
2.922164158801237477e+02 4.508951390398340919e+00 5.682008666620686199e+02 3.761626578984758940e+00 4.554437669724480386e-01 -1.797867733847506315e+02 -1.148835180739181894e+01
3.574749072803964509e+02 4.805797602405505131e+00 5.697464579119665586e+02 3.441806196678409702e+00 3.588031838089099090e-01 -1.797860225549201800e+02 -1.168568445964490721e+01
3.205480918251913636e+02 4.816965430190306208e+00 5.762930940170258509e+02 3.549106648429835698e+00 4.925382441769925457e-01 -1.797857765087262578e+02 -1.164127501957293198e+01
3.341758891190457348e+02 4.617920574155528257e+00 5.682999365670485759e+02 3.233947851116873551e+00 4.688395297648623727e-01 -1.797856535798775610e+02 -1.146390682767974667e+01
2.812385587240419227e+02 4.400212272538937874e+00 5.725155984068660473e+02 3.283732260460885399e+00 4.776178718341393958e-01 -1.797855449993454044e+02 -1.168727992908643820e+01
2.915938927456213037e+02 4.558431538142405870e+00 5.626243549602748999e+02 3.331967173182650566e+00 4.717179327133532163e-01 -1.797844976202172802e+02 -1.134946811426865665e+01
2.864565492391226940e+02 4.715502612494152146e+00 5.675494477296271043e+02 3.689365843044666526e+00 4.119787486800047249e-01 -1.797843288051278989e+02 -1.151083935218978382e+01
3.147805733081964945e+02 4.478786641871089991e+00 5.761820498380884601e+02 3.774570467095530457e+00 4.299983203324768688e-01 -1.797841423833790486e+02 -1.163511187749253395e+01
3.255270791900051677e+02 4.569630856812554320e+00 5.656494545952105000e+02 3.322961205260246853e+00 2.993567536686856934e-01 -1.797831379896115891e+02 -1.136296246627088991e+01
3.341404361409271928e+02 4.555419123278867666e+00 5.690177460070584630e+02 3.421338946919997515e+00 2.878697995630495887e-01 -1.797823804418601696e+02 -1.148271793515707628e+01
3.287818639424037315e+02 4.641808310939831372e+00 5.847783712437735630e+02 2.804561030559904911e+00 2.738914647930706381e-01 -1.797816818149245250e+02 -1.191130348926849436e+01
3.438139400652731865e+02 4.989098715088514879e+00 5.921259579026477695e+02 3.005845248299976902e+00 3.020981794757736094e-01 -1.797809815066910630e+02 -1.222450379113996810e+01
3.366007133270712188e+02 4.703383761020000442e+00 5.756759260124474622e+02 2.950472447709448609e+00 3.084484302313307280e-01 -1.797798940302471635e+02 -1.167785154199909314e+01
3.099699037207298034e+02 4.490483754614442269e+00 5.611913453743510445e+02 3.692225112537953269e+00 3.975120020374335872e-01 -1.797788589879139920e+02 -1.124271172275099673e+01
2.924571912316893076e+02 4.660423850773859122e+00 5.872715455272351619e+02 3.383884791491930333e+00 4.826197789937818339e-01 -1.797783277349266200e+02 -1.203638265505911420e+01
3.027482760810290188e+02 4.684887225781870335e+00 5.894783306602250832e+02 3.600762158865294271e+00 3.284157358097654078e-01 -1.797762834262959188e+02 -1.205757879624692208e+01
2.932592190130989707e+02 4.450156309543066513e+00 5.649604397596497165e+02 3.235925395553154171e+00 4.115948344096919120e-01 -1.797749341438243391e+02 -1.139817719120533468e+01
3.126935684011406806e+02 4.604868093834923570e+00 5.795898268618610700e+02 2.996075097079388350e+00 2.718113769948462544e-01 -1.797743040498964717e+02 -1.173448673642185902e+01
2.845579362648962842e+02 4.810709426169787584e+00 5.839872856970010844e+02 3.450817829605865583e+00 3.231858163404644491e-01 -1.797742764557332293e+02 -1.199097657446096399e+01
3.135998442174130787e+02 4.431524614535676143e+00 5.627793354050426160e+02 3.537393074698772288e+00 3.443705991271257538e-01 -1.797720724420822194e+02 -1.127826225296615803e+01
2.741840245534132805e+02 4.786751014719801134e+00 5.771515140265659056e+02 3.498910039491540225e+00 4.438801887632564669e-01 -1.797719613743149694e+02 -1.188722706683790875e+01
3.298557339661921901e+02 4.858177666994080823e+00 5.685529579170992065e+02 3.294413448226603425e+00 4.449125416219642526e-01 -1.797716628152797966e+02 -1.145214881308050892e+01
3.052426070258474056e+02 4.917255901124070405e+00 5.683013371425601008e+02 3.470624559972222745e+00 3.708083810281948001e-01 -1.797699010494323488e+02 -1.143341736349488258e+01
3.714261118869677603e+02 4.828607470893077291e+00 5.876913757112012036e+02 2.731434163719802743e+00 2.550377332878953629e-01 -1.797698738787730406e+02 -1.238497236044042182e+01
3.661852051883722652e+02 4.977317131818635332e+00 5.814170283653048728e+02 3.027625588489213371e+00 3.086849796318464900e-01 -1.797696771328833165e+02 -1.212033662118310673e+01
3.267510248912112729e+02 4.690937308912840109e+00 5.756118885671401131e+02 3.537893274955828726e+00 5.219896093377640600e-01 -1.797691644313536017e+02 -1.163488746459535861e+01
3.047659796074139535e+02 4.887669066946600971e+00 5.661319310227949018e+02 3.451222785550474459e+00 3.679381606317403408e-01 -1.797685716947109711e+02 -1.137819111019045515e+01
3.140629150037294153e+02 4.714515476653899917e+00 5.730607357899853014e+02 3.022141102949248204e+00 3.998861606486213693e-01 -1.797679539253388725e+02 -1.154794583025061172e+01
3.433177625889214823e+02 4.895276852346421848e+00 5.777551756858956651e+02 3.491485321498569938e+00 4.286386685406357033e-01 -1.797675095325734560e+02 -1.177979493866830474e+01
3.497813519237843138e+02 4.580007970191878108e+00 5.859726012759309697e+02 3.020250615094661750e+00 3.222747898278619516e-01 -1.797674014577438300e+02 -1.207751851621296701e+01
3.193746397697020143e+02 4.611281895965886335e+00 5.630973880830629241e+02 3.307848081761380676e+00 3.296202146060451810e-01 -1.797646605585959492e+02 -1.128743492191375175e+01
3.296829063831121402e+02 4.528898176479856374e+00 5.716373702167314832e+02 3.370912231968302475e+00 5.234587471322709185e-01 -1.797646331018130468e+02 -1.153423507110953494e+01
3.195049122916725537e+02 4.495387117108482933e+00 5.611771145722825622e+02 3.613027798225262543e+00 3.985814547053527779e-01 -1.797614541204220586e+02 -1.124005068396411744e+01
3.404599215259096354e+02 4.598028105781146735e+00 5.888557813270325596e+02 3.350759108803194497e+00 2.917748538160981897e-01 -1.797612368870404964e+02 -1.209622125536818338e+01
3.543712584416233540e+02 4.660493061433135686e+00 5.867832633404409535e+02 3.241917495387182324e+00 4.077128937254266838e-01 -1.797601258564993429e+02 -1.214632034560339058e+01
3.356862187214807136e+02 4.647267759069618975e+00 5.805597890201029259e+02 3.266333443525122338e+00 5.101506032168114935e-01 -1.797600424794858611e+02 -1.181417296221813729e+01
3.139700769957397597e+02 4.627023350223605114e+00 5.810828083254784815e+02 3.060328881876364537e+00 4.807171433026993790e-01 -1.797596387340153115e+02 -1.177774033280605437e+01
3.063151521061885774e+02 4.739063674328349407e+00 5.762768477529223219e+02 3.021589788253531417e+00 4.355489514719197985e-01 -1.797591997863046913e+02 -1.164911537895713423e+01
3.206069967259435884e+02 4.891986293701230615e+00 5.869166641503069286e+02 3.506380539396835250e+00 3.993100223968548135e-01 -1.797585938761123714e+02 -1.195818124313828790e+01
2.917510761646575475e+02 4.340402153150265896e+00 5.773766730237097136e+02 3.349716664899769381e+00 4.889378396955978423e-01 -1.797577470399303934e+02 -1.174376905203520316e+01
2.930584333006666498e+02 4.513802317521001584e+00 5.602635595287955539e+02 3.646152398170359188e+00 4.015708786141352626e-01 -1.797571090959005460e+02 -1.128256176285388435e+01
3.659968868891683655e+02 4.816599147048927776e+00 5.854741332298191310e+02 3.263791846754751091e+00 3.815109078080325955e-01 -1.797555899552990013e+02 -1.224080392622068558e+01
2.974555887895893420e+02 4.798764639651121655e+00 5.788462182271650818e+02 3.445431648959563109e+00 2.625612901048614556e-01 -1.797547756704803419e+02 -1.175489685151356767e+01
3.049726384042605218e+02 4.939251363774453729e+00 5.782708874005030566e+02 3.524462051568256538e+00 3.781388870312395456e-01 -1.797543736454255168e+02 -1.170984219930384462e+01
3.275748473870703492e+02 4.639300667375003684e+00 5.751887029676857992e+02 3.492926097760743254e+00 5.324774094927510193e-01 -1.797542804970518944e+02 -1.162542368908871993e+01
3.018244505135900226e+02 4.481423556190322621e+00 5.706465279943620317e+02 3.643750134465514989e+00 5.234312435668623253e-01 -1.797523489270925836e+02 -1.150675785567450404e+01
3.001164492440719300e+02 4.305669659413599248e+00 5.717991964705879582e+02 3.468025796028447960e+00 3.475862853271683983e-01 -1.797521502658204042e+02 -1.154456215775710959e+01
2.923647150572303417e+02 4.888470063909572616e+00 5.848981125665653735e+02 3.152782900222842244e+00 3.737522796830333172e-01 -1.797519091624157852e+02 -1.196338511234610991e+01
3.325455426999039332e+02 4.574315514035718344e+00 5.727918833262203862e+02 3.088991340610568237e+00 4.188169270110237985e-01 -1.797511912914374363e+02 -1.157737818024453347e+01
3.267028311633278008e+02 4.523778669390469354e+00 5.796399634981886493e+02 3.641755306499580680e+00 3.141186283354159281e-01 -1.797508212919455275e+02 -1.175069616968439057e+01
3.341839782657957016e+02 4.572740570314445918e+00 5.909745484160876003e+02 3.380304676224909155e+00 3.424267275945190869e-01 -1.797504171442452616e+02 -1.212853535350218337e+01
2.747237058185514229e+02 4.453492892563987837e+00 5.671467031177767240e+02 3.394020577330073341e+00 4.317694371414466659e-01 -1.797489800820151800e+02 -1.160773521136052366e+01
3.213437387450061919e+02 4.345479682911073560e+00 5.758325429932243651e+02 3.367388581398868652e+00 3.494055298110010921e-01 -1.797483398158613568e+02 -1.162930223063797186e+01
3.094072063595057216e+02 4.928872127472551767e+00 5.740742535503957242e+02 3.367745096404727523e+00 2.823175300825159217e-01 -1.797483295045161356e+02 -1.158082355560561538e+01
3.435125302151903952e+02 4.946449216961414486e+00 5.857492280796749355e+02 3.440830979764849751e+00 3.176000223949907442e-01 -1.797472531383409375e+02 -1.201992244004550514e+01
3.206656250471692715e+02 4.718135109031231345e+00 5.770579012770564304e+02 3.668711033502334296e+00 2.875278044019632939e-01 -1.797456286126906662e+02 -1.166325176505340622e+01
2.987312774990888329e+02 4.908564079870916252e+00 5.796943221916882294e+02 3.545438434351049217e+00 3.746491453743637789e-01 -1.797443247120988872e+02 -1.177382262536512414e+01
2.929530155132018194e+02 4.807263294237386297e+00 5.757635251352739942e+02 3.099803756526499754e+00 3.095786347288513873e-01 -1.797430423555172752e+02 -1.169046565785567893e+01
3.106739517785737803e+02 4.812770857993805329e+00 5.742225096939383775e+02 3.152351416774980652e+00 2.573487923825378831e-01 -1.797409172715911154e+02 -1.158309653392022831e+01
3.142724162775127184e+02 4.689277318383914483e+00 5.670982060184837792e+02 3.653305427401274397e+00 4.864533120049407966e-01 -1.797398445414038690e+02 -1.138797627520778377e+01
3.650173754786025029e+02 4.957556624783258314e+00 5.864077385388222865e+02 2.948152976886313503e+00 3.449872798504837190e-01 -1.797397645365309700e+02 -1.225696250805109599e+01
2.893717237748691105e+02 4.853056721769444692e+00 5.795064751340316889e+02 3.082959518980179059e+00 3.449922214569837164e-01 -1.797384140391755523e+02 -1.182111848006299226e+01
2.932887909774165678e+02 4.683944467818343504e+00 5.813413795331944129e+02 3.611513139453215615e+00 4.975914699723275048e-01 -1.797382372343169266e+02 -1.185039679329825368e+01
3.101796511591006151e+02 4.685591467758306372e+00 5.917497772589993019e+02 3.091173720742758757e+00 3.808292202999553622e-01 -1.797382143126777692e+02 -1.211281323698843337e+01
2.956346601443393638e+02 4.559598211921384703e+00 5.903617628831457296e+02 3.417581752806438278e+00 4.255212894411835034e-01 -1.797379802224511707e+02 -1.211643011142438553e+01
3.371547139976968879e+02 4.771442775100141809e+00 5.740277928491499324e+02 3.094381799591687354e+00 4.424564417047004428e-01 -1.797374014835744731e+02 -1.163467023850792259e+01
3.321370153823758642e+02 4.609720582512287557e+00 5.685295086794779991e+02 3.606426480688169178e+00 4.764799694874282676e-01 -1.797372926069850791e+02 -1.146065649781300522e+01
2.915673267975622593e+02 4.757380342546444041e+00 5.726634954159756035e+02 3.452425468913943973e+00 5.178696095993241544e-01 -1.797359545828088869e+02 -1.161245729890935507e+01
3.025435769894887699e+02 4.510323568655609350e+00 5.757065326738916156e+02 3.313503729683341170e+00 2.556676684450741588e-01 -1.797355515159053709e+02 -1.164400338417133796e+01
3.161836792113534784e+02 4.773444439106512505e+00 5.858108457716556359e+02 3.677850228838084323e+00 3.511234712932362889e-01 -1.797348514540990152e+02 -1.192067852041440013e+01
3.518656531298945538e+02 4.674100849147695413e+00 5.737562524467126650e+02 3.527084132702958730e+00 3.241831407448316216e-01 -1.797343873166362300e+02 -1.173785929795095129e+01
3.362804966249185554e+02 4.953131478782638375e+00 5.796179520946636785e+02 3.422107763828139415e+00 4.124994633226653495e-01 -1.797340394522217650e+02 -1.178960794438772197e+01
3.182739476682005488e+02 4.663313499464129208e+00 5.739543884538877592e+02 3.665222806948746026e+00 5.012929537148973491e-01 -1.797333084181654499e+02 -1.157326047078214160e+01
3.020271451096671740e+02 4.696385770938368509e+00 5.880460171442467754e+02 3.643030358622594722e+00 3.428838386757064316e-01 -1.797327019648678856e+02 -1.201468604278661800e+01
2.798467877462598494e+02 4.590888642107480599e+00 5.710103448129265189e+02 3.363319820803844173e+00 2.933261745673177434e-01 -1.797322649841313194e+02 -1.165901282109585324e+01
3.648108271641931424e+02 4.884280493880063467e+00 5.871430126323383547e+02 3.122900972775322970e+00 3.775773659966837337e-01 -1.797319444415277587e+02 -1.227722831399893622e+01
2.884838659627927768e+02 4.810503352643433317e+00 5.867656449214159693e+02 3.472471587300138829e+00 3.808201626786962835e-01 -1.797319353222653717e+02 -1.204670823766578991e+01
3.610266841379871039e+02 4.752449195665849224e+00 5.794904005413400228e+02 3.367403737975710687e+00 4.142929877297312213e-01 -1.797316142080689474e+02 -1.199891595248024778e+01
3.308560008610051568e+02 4.882462507011235076e+00 5.784727855151430731e+02 2.976412538430991184e+00 4.020770189720114796e-01 -1.797307505435872201e+02 -1.173087651146723331e+01
3.440613890560927075e+02 4.755898766416515322e+00 5.798749944103943790e+02 3.634761438237937625e+00 4.031317894332502871e-01 -1.797300253370577252e+02 -1.184691024572209983e+01
2.791369806448048507e+02 4.610122283451392633e+00 5.709459452087029376e+02 3.686298415018701036e+00 3.756864403264502661e-01 -1.797287619582473042e+02 -1.166397220700405946e+01
2.801659870319171546e+02 4.526038127901908403e+00 5.637243253666676992e+02 3.522359943271836435e+00 3.602617037337747519e-01 -1.797286631868841198e+02 -1.146582186017957206e+01
2.917599434155608265e+02 4.605447690668821537e+00 5.719318339820399615e+02 3.210934803931805970e+00 5.192074421146941621e-01 -1.797285457768163326e+02 -1.159120729278662232e+01
3.135497391781913734e+02 4.501113003224920028e+00 5.726261289958869156e+02 3.084740479879915398e+00 4.350702667700654391e-01 -1.797283000594011639e+02 -1.153622732951599872e+01
2.935714005933016892e+02 4.791469774819140603e+00 5.837895650428542922e+02 3.115531132138154913e+00 4.325313153737833094e-01 -1.797263938502092060e+02 -1.192238360408552644e+01
3.206275140872202769e+02 4.458441206976329951e+00 5.697718690247215818e+02 3.372914701319468467e+00 5.242657161503928576e-01 -1.797257413688141128e+02 -1.146148190935294764e+01
3.413771728258548706e+02 4.938766967876277114e+00 5.771469896779573219e+02 3.374792834852323509e+00 2.585805951143161363e-01 -1.797253039019481093e+02 -1.174880311962891533e+01
3.393096849099318320e+02 4.792023794670488890e+00 5.851823396732569336e+02 2.734448170400329392e+00 3.622464856385420040e-01 -1.797251774504069886e+02 -1.197420593466252825e+01
3.532077696785029843e+02 4.876932548401709866e+00 5.698194765123083698e+02 3.338763279686525198e+00 3.568382875818182920e-01 -1.797240905219020988e+02 -1.164345245924200789e+01
3.551517757266670969e+02 4.908462330469175683e+00 5.939019028704410630e+02 2.597234909724180696e+00 2.621539188692723066e-01 -1.797224537699459006e+02 -1.238281954946036478e+01
3.260824992920066734e+02 4.479201778453217209e+00 5.725873532410022335e+02 3.445946150353864645e+00 2.836865753545068092e-01 -1.797220238461504209e+02 -1.154873435340090992e+01
3.325835989313466143e+02 4.822767423763047567e+00 5.814920069368064333e+02 2.964427279595900799e+00 2.132886205091625575e-01 -1.797219749309060148e+02 -1.182687945169497112e+01
3.232875614772685822e+02 4.653742393090177565e+00 5.722780079919538139e+02 3.279963752694439183e+00 5.319551714456743907e-01 -1.797211229599375031e+02 -1.153367077711246935e+01
3.385459303430997124e+02 4.533151503094011936e+00 5.787353233852487620e+02 3.220740673608666782e+00 4.686363631299066412e-01 -1.797196334779559379e+02 -1.177670194638398371e+01
2.979801579636255724e+02 4.688563340655099942e+00 5.741325513539051144e+02 3.040730371726650727e+00 3.928479792763499012e-01 -1.797192315872295012e+02 -1.161815520832942639e+01
3.132525338321183881e+02 4.801850253179789974e+00 5.678871573221726976e+02 3.507181744960872205e+00 4.842754051622008560e-01 -1.797178911043426126e+02 -1.140910653116929829e+01
2.985902149705091801e+02 4.849658051553130456e+00 5.800228067611584493e+02 3.229610074553713517e+00 2.594325747084913480e-01 -1.797172437281697626e+02 -1.178409551332697802e+01
2.795183720847608697e+02 4.419155946038539895e+00 5.735119876371682039e+02 3.512530987154187212e+00 4.848163883983316880e-01 -1.797147131060988841e+02 -1.173060405764409353e+01
2.788660746927280343e+02 4.681962976551495181e+00 5.785665785880635212e+02 3.167827409894216739e+00 3.292429807211357806e-01 -1.797144701562715738e+02 -1.188021643841585373e+01
2.808629433346483211e+02 4.527776286641567616e+00 5.655173113478413143e+02 3.519297836103789656e+00 3.348253553304570973e-01 -1.797143824472292692e+02 -1.150495307353709329e+01
3.138269327391149091e+02 4.863330649545165585e+00 5.768925720868438702e+02 3.278255813205163349e+00 2.416545854353195910e-01 -1.797135737057517417e+02 -1.165570154750075815e+01
3.425242220899280028e+02 4.596555152805430922e+00 5.776304488241753461e+02 3.107362583296351843e+00 4.387273765496966238e-01 -1.797112595933058117e+02 -1.177055803755856545e+01
3.150798163646117018e+02 4.622994930755756293e+00 5.625961704582438188e+02 3.708111898850691368e+00 4.179112929833090351e-01 -1.797106544330638656e+02 -1.127319146860329013e+01
3.567533263929454961e+02 4.876788212930806665e+00 5.905905557080802737e+02 3.293989705950236768e+00 3.375461192411113864e-01 -1.797094062758542066e+02 -1.229170639374397389e+01
3.238020960257160823e+02 4.544735769365306766e+00 5.638183644667412864e+02 3.672487273373584937e+00 3.921147017749812003e-01 -1.797078220239466475e+02 -1.131236480739645245e+01
3.237752090244425176e+02 4.728967958661137061e+00 5.730667818536338700e+02 3.744349107055560566e+00 4.068295371955814588e-01 -1.797055936216369787e+02 -1.155635677832931307e+01
3.469541870774818335e+02 4.789355939547307983e+00 5.682498928383186012e+02 3.475312711632939866e+00 3.082076645621780187e-01 -1.797053135766500418e+02 -1.154562373407605058e+01
2.793181797825205877e+02 4.496008674567886665e+00 5.835115490965246181e+02 3.331673212150242147e+00 4.392492514421940664e-01 -1.797040771551891680e+02 -1.202264636958764399e+01
3.343579204001660514e+02 4.721987665905640341e+00 5.826024997138765684e+02 3.516706376368587517e+00 2.556865082304610182e-01 -1.797038661538969961e+02 -1.186837093021748935e+01
2.974728481455243809e+02 4.317892256980690568e+00 5.704036998694737122e+02 3.558616794172821951e+00 3.783239390651929046e-01 -1.797034956981828202e+02 -1.151840992245302076e+01
3.548799027527289809e+02 4.592950385796632951e+00 5.782671632843916996e+02 3.301079933992510984e+00 3.615044883408725096e-01 -1.797017840796566475e+02 -1.189546774170876731e+01
3.032519473609763168e+02 4.392327971734247605e+00 5.698892773154656197e+02 3.303939147019935074e+00 5.165588796559484885e-01 -1.797010601419484601e+02 -1.148152352368471618e+01
2.902574804337395449e+02 4.615085628368622572e+00 5.861674144063365475e+02 3.673794044614067555e+00 4.027129539243669565e-01 -1.797007543954997573e+02 -1.201593577701678051e+01
3.247557285358849413e+02 4.902042769199915995e+00 5.787349882051263421e+02 3.147842566533113118e+00 2.341889227625545411e-01 -1.796999493587473751e+02 -1.171916420897513333e+01
3.310799512472397623e+02 4.574837950393692232e+00 5.709829036101066322e+02 3.586890449705233852e+00 2.988360876276204836e-01 -1.796997665509067872e+02 -1.152184023893185483e+01
3.308257126864583597e+02 4.923705718759894268e+00 5.876637492100328473e+02 3.303619284363869646e+00 2.537162300251615821e-01 -1.796980945692566820e+02 -1.200837238875504909e+01
3.036592529014607749e+02 4.470791542084308290e+00 5.813907954283251911e+02 3.440481794546562888e+00 2.759172575060227506e-01 -1.796957255859661302e+02 -1.180533462963939684e+01
2.904885229665325141e+02 4.612030688745062612e+00 5.759007854965874458e+02 3.273535934408293713e+00 5.369527781982299519e-01 -1.796954956296089279e+02 -1.170975443548154971e+01
3.027041727269288458e+02 4.364205081617116733e+00 5.650082313204793536e+02 3.547530428370278432e+00 4.635108652879221247e-01 -1.796950633020124712e+02 -1.135580157448213257e+01
3.399911517278088127e+02 4.914708933519721157e+00 5.724528761702430302e+02 3.401115392392544567e+00 2.781374022502197119e-01 -1.796949209153735012e+02 -1.160809589903415073e+01
2.809386691965489717e+02 4.858739445301999638e+00 5.738425914656347686e+02 3.468319074609932606e+00 4.112493819354047231e-01 -1.796948600395556639e+02 -1.172664358740106394e+01
3.551636952653390722e+02 4.707332783969923717e+00 5.826913291460465416e+02 3.317331763436610625e+00 2.545816913096637379e-01 -1.796945278067780976e+02 -1.202902647473466402e+01
3.348607036824049601e+02 4.854245837237967542e+00 5.735191047891921698e+02 3.635553427434667029e+00 3.599835323005066146e-01 -1.796939171014286671e+02 -1.160836083425808951e+01
2.994698807847926219e+02 4.793709125017281636e+00 5.851783418015704683e+02 3.625472544591333168e+00 3.667168070535937185e-01 -1.796934626812825684e+02 -1.193537125248237807e+01
3.134612505624053256e+02 4.580231566483382366e+00 5.647876302732432805e+02 3.623758419745316317e+00 4.967936286845225924e-01 -1.796925122824574146e+02 -1.132889276934642808e+01
2.818977280339619256e+02 4.605844048835053606e+00 5.756468770611051013e+02 3.712085323964221750e+00 3.821550465179176514e-01 -1.796905286544768785e+02 -1.176865061513478139e+01
3.291527531488154636e+02 4.715561745572287577e+00 5.690305201733891636e+02 3.349911839602318864e+00 5.041713490518614504e-01 -1.796898475596149183e+02 -1.146225557082415492e+01
3.103338381434645612e+02 4.973202862768543397e+00 5.808694182292753112e+02 3.410305771579402734e+00 3.587044313239204363e-01 -1.796893120010663552e+02 -1.177474683347499962e+01
3.421770504442115453e+02 4.831970016491593078e+00 5.750108035279624801e+02 3.383632093308080346e+00 2.430523990002312062e-01 -1.796874594787254864e+02 -1.169362641699100536e+01
2.819127547009659338e+02 4.696381905429371173e+00 5.862025297131557409e+02 3.306911090703831047e+00 3.483366208895912197e-01 -1.796850992271303085e+02 -1.208144960168687732e+01
3.490720596289741593e+02 4.722454039606571286e+00 5.716377654910905903e+02 3.583554244212605155e+00 3.678383270230485835e-01 -1.796847806111036334e+02 -1.165423002894138804e+01
3.089960049594242832e+02 4.728403818570614980e+00 5.892933072182097476e+02 3.175450573766377627e+00 2.563870799792482003e-01 -1.796845459934748419e+02 -1.203571432808637454e+01
3.074634474438200300e+02 4.537802465991554790e+00 5.638003625773245631e+02 3.711031331663487531e+00 3.570945329415137759e-01 -1.796844796239185484e+02 -1.131205607204869423e+01
2.888172972631911080e+02 4.699220399358923217e+00 5.767674297090877644e+02 3.112077030139522638e+00 4.528516695920484780e-01 -1.796836628749221347e+02 -1.174575490232670560e+01
2.895057677611632698e+02 4.885165702566889756e+00 5.758380680132111138e+02 3.282068956715843200e+00 3.107089348186073963e-01 -1.796833265490855922e+02 -1.171456174756309920e+01
3.032103172172609789e+02 4.872495776846851534e+00 5.742509436190084671e+02 3.556312487977065118e+00 4.433605922501371310e-01 -1.796831606595401922e+02 -1.160088446194563971e+01
2.960918755504470141e+02 4.456591899002978252e+00 5.799844113813445574e+02 3.338761496574102594e+00 2.835666932499947279e-01 -1.796817978306068255e+02 -1.179491540478918843e+01
2.848870392112185073e+02 4.866476730808162898e+00 5.772214803200902224e+02 3.404879331839355761e+00 4.434525616977930129e-01 -1.796816531709351636e+02 -1.178830623551785273e+01
3.239543320591671431e+02 4.829432262825611666e+00 5.852713851034076242e+02 3.024921407413122765e+00 4.465341297861281644e-01 -1.796813486211700592e+02 -1.191296390403050154e+01
2.748966922120591221e+02 4.551564579999085147e+00 5.654029900999986467e+02 3.511982366963299018e+00 3.812913131317164916e-01 -1.796775323600648164e+02 -1.156086373496085784e+01
3.192175804599786488e+02 4.767108496543003504e+00 5.871811932715618241e+02 3.523311663643535763e+00 2.769513585695437818e-01 -1.796757603169433537e+02 -1.196490669929959338e+01
3.329676426926166641e+02 4.831788812984774140e+00 5.803107548640940649e+02 3.575779625712872445e+00 2.812625159877625292e-01 -1.796743592663463005e+02 -1.179358224647805287e+01
3.205649970583627919e+02 4.480164458366718172e+00 5.668741551305188295e+02 3.209454652905829430e+00 3.841792057671540306e-01 -1.796717307827072432e+02 -1.138502648238613801e+01
2.920716318353418046e+02 4.504814256814675844e+00 5.621009903294259402e+02 3.604883594781733258e+00 3.580655738709079272e-01 -1.796703894430230548e+02 -1.133351623428354671e+01
3.206415382245980936e+02 4.546109079420429744e+00 5.896995654262341304e+02 3.145836844864727588e+00 3.500507679957938767e-01 -1.796702246940003249e+02 -1.204609001167882809e+01
3.296745361951182076e+02 4.515348764269032422e+00 5.677924376598879235e+02 3.579408276520628540e+00 3.344743883063209244e-01 -1.796695998724768799e+02 -1.143146690901286533e+01
3.003922861447045989e+02 4.414008021666366410e+00 5.636620630463265798e+02 3.603229357453733517e+00 3.593050231451978549e-01 -1.796694484997657355e+02 -1.133024037729759215e+01
3.076808276567911093e+02 4.529147357931506690e+00 5.692095402575392882e+02 3.513882364094056854e+00 2.734316031303442029e-01 -1.796690965964518227e+02 -1.145159984414138421e+01
2.862371367198933854e+02 4.695709868700076228e+00 5.819685405231397226e+02 3.647456553645709310e+00 3.543390252884602298e-01 -1.796679794292694510e+02 -1.191678194753690079e+01
3.123158494830529435e+02 4.906069060411891058e+00 5.872530407178583118e+02 3.318744891800082808e+00 4.053660173034849823e-01 -1.796677624680113752e+02 -1.196697445599290432e+01
3.131379321544553704e+02 4.798158497465216499e+00 5.722350259635877592e+02 3.066464422851728155e+00 3.619346258606210842e-01 -1.796660650791607736e+02 -1.152574941220420257e+01
3.080424396696543567e+02 4.881356941728391519e+00 5.786488173169831271e+02 3.058697457125179042e+00 2.729580998609819620e-01 -1.796654454064653237e+02 -1.171346504569645930e+01
2.811835480866523653e+02 4.710797972729519500e+00 5.726747766021347843e+02 3.533430245300586581e+00 3.115179394710302363e-01 -1.796649797824841812e+02 -1.169214754797895672e+01
3.125411867229463496e+02 4.824554238910592652e+00 5.641107442621482733e+02 3.535497007818037662e+00 3.725690827364318558e-01 -1.796647462791302132e+02 -1.131237647968206161e+01
3.116316938589064307e+02 4.751923024054376832e+00 5.662884672663664105e+02 3.664201725688199129e+00 3.413313948364491979e-01 -1.796640929106215481e+02 -1.136884930002397631e+01
3.310057600918199228e+02 4.987852001289293291e+00 5.767337581052187261e+02 3.241940354349813536e+00 3.805798801799234465e-01 -1.796639042169292679e+02 -1.168142563087584485e+01
3.518403463195530776e+02 4.891863520759769379e+00 5.812475033293545721e+02 2.869589687374396014e+00 3.534564577528891971e-01 -1.796629436127018380e+02 -1.195301283548925042e+01
3.159456508374115060e+02 4.745739312231324725e+00 5.642706611742830773e+02 3.631439478519406183e+00 4.320899034038833131e-01 -1.796628751413245766e+02 -1.131515435505925105e+01
3.165161941065375686e+02 4.731147010000580799e+00 5.933072483510151187e+02 3.038467617171207280e+00 3.171480326254426663e-01 -1.796620080056531776e+02 -1.215986788287678877e+01
2.955174731934365582e+02 4.475991284466701359e+00 5.837872166031161214e+02 3.478510034151356844e+00 5.119910747404495810e-01 -1.796615909179660378e+02 -1.191158425856228931e+01
3.198249982205614970e+02 4.978252940057980247e+00 5.875202647769968962e+02 3.190975394333069648e+00 3.279659103114456187e-01 -1.796602905411374138e+02 -1.197613849097661998e+01
3.179392056757753267e+02 4.455473749471522638e+00 5.623315026060753326e+02 3.506590862085503524e+00 4.474154659826941050e-01 -1.796602613645820838e+02 -1.126724932787866251e+01
2.860729621404629484e+02 4.656479728345682467e+00 5.632460965182118571e+02 3.422416408151683243e+00 4.596572668159684127e-01 -1.796590867647631455e+02 -1.140364484968573144e+01
2.941039368912747705e+02 4.529432294104523749e+00 5.767781828223115781e+02 3.462502764529266752e+00 5.500772739411092793e-01 -1.796585667659848298e+02 -1.171266389203200831e+01
2.789799229124205908e+02 4.639412696252827040e+00 5.721615949306608400e+02 3.402247897621679673e+00 2.963640588274140675e-01 -1.796579119356358376e+02 -1.169853865509189461e+01
3.034243862247335528e+02 4.562924577610675492e+00 5.628847305826841421e+02 3.629140310207801701e+00 3.307445342878112537e-01 -1.796578553278310721e+02 -1.129988917744604038e+01
3.623748821696800633e+02 4.876451449971388463e+00 5.851079290817351648e+02 3.325383527043291654e+00 3.610485839371386785e-01 -1.796573176766219149e+02 -1.218366516879865991e+01
3.146322120205804822e+02 4.626497637653050887e+00 5.851059922900992660e+02 2.895815930597764876e+00 3.860055818718457488e-01 -1.796569881913207212e+02 -1.189905328175719390e+01
3.418487125699177227e+02 4.677818261784270959e+00 5.693692839820696463e+02 3.266796465121195592e+00 2.944681097784356272e-01 -1.796558781364706761e+02 -1.153698165368306761e+01
2.972582456056986757e+02 4.680595210731461897e+00 5.653437870517968804e+02 3.267319978464669372e+00 4.636991735350146082e-01 -1.796543988537175665e+02 -1.138666419595455181e+01
3.394707831478856974e+02 4.652955571388869060e+00 5.756933959566991916e+02 3.239731624877896898e+00 4.929460446966066334e-01 -1.796543372243815497e+02 -1.169510113618779990e+01
3.311852123941747550e+02 4.830401044325543403e+00 5.745841379069241839e+02 3.579281334124433389e+00 4.486126119019189784e-01 -1.796540736903014874e+02 -1.162137510587523082e+01
3.383327703893086777e+02 4.538772049783562856e+00 5.692264967549251651e+02 3.423898031068389525e+00 3.245980620358984714e-01 -1.796530426878661331e+02 -1.151076999038141224e+01
2.993199014065152710e+02 4.566153435819688688e+00 5.677613154251789638e+02 3.408043986732691266e+00 5.413226736138250228e-01 -1.796528807198716891e+02 -1.143991561212863672e+01
3.196890838705936062e+02 4.487172919481535516e+00 5.747346222327095120e+02 3.196814853443335824e+00 5.056542659939298190e-01 -1.796527362849248846e+02 -1.159627552035248499e+01
3.095259132908661854e+02 4.473973281335784868e+00 5.673373309003412714e+02 3.747747921548531647e+00 3.953403613007930306e-01 -1.796526508118918741e+02 -1.139887699649369246e+01
3.245183639041777610e+02 4.575474574615723711e+00 5.917772941852571194e+02 3.313933600647027689e+00 3.658715799959394999e-01 -1.796526416954316971e+02 -1.212000252272093803e+01
2.993962478259493309e+02 4.356028311407878384e+00 5.655770144241627122e+02 3.430666369086804668e+00 4.683276069820407339e-01 -1.796523516936302940e+02 -1.138296188797852793e+01
3.215539347199253939e+02 4.694230814772522464e+00 5.913275748821386060e+02 3.553763866457232190e+00 3.998538552020050041e-01 -1.796506518098532865e+02 -1.209972122137433814e+01
2.994681816179517568e+02 4.483743870259599085e+00 5.640909160603828241e+02 3.260866077473010716e+00 3.722040775104921151e-01 -1.796495817812261748e+02 -1.134484127151786481e+01
3.201556031366805541e+02 4.436081675563919191e+00 5.797543280068861122e+02 3.435580266024738094e+00 5.111159660211668232e-01 -1.796474301477977065e+02 -1.174078577800045764e+01
3.144511097279391834e+02 4.783328253697061605e+00 5.642558075062203216e+02 3.324127987204728907e+00 4.210669663909499816e-01 -1.796471855001908864e+02 -1.131496125311958778e+01
3.192146933871180181e+02 4.716231554374045842e+00 5.838143904183522181e+02 3.247616716086656918e+00 2.258637182642806718e-01 -1.796470452715227282e+02 -1.186107392831189955e+01
3.362397372855870685e+02 4.705983967776308674e+00 5.932913670962533388e+02 3.220095300538830863e+00 3.787174853239301253e-01 -1.796464100243596818e+02 -1.221448311542378207e+01
3.227711905500498233e+02 4.908658979870103245e+00 5.896521396282504384e+02 3.214710587973215183e+00 3.862046605827165191e-01 -1.796447313687625638e+02 -1.204793264824562904e+01
2.873661714746805274e+02 4.685438112041823366e+00 5.831893890257932753e+02 3.121720827210543003e+00 4.111616485965039480e-01 -1.796427380404717553e+02 -1.194499668081979493e+01
3.561835002552218157e+02 4.771821889524426652e+00 5.738744419088483255e+02 3.396538433575812199e+00 2.847907779510850945e-01 -1.796425574376387431e+02 -1.178436941862666210e+01
3.027690488922823420e+02 4.792438877787263962e+00 5.696228578787622610e+02 3.673319995538066429e+00 4.059592766248395490e-01 -1.796416537951560031e+02 -1.147599692709459873e+01
3.556430612110872289e+02 4.716799007432564750e+00 5.849128356942327400e+02 2.823189001463340286e+00 3.484168958529189619e-01 -1.796412778828502894e+02 -1.210152459303971284e+01
3.440583501437745895e+02 4.757741846510183059e+00 5.831392332504861997e+02 2.750535836056026362e+00 3.125381009282791611e-01 -1.796403237837724589e+02 -1.194415506039912245e+01
3.046711256316881986e+02 4.376891796680895119e+00 5.639549783237897600e+02 3.367780301255027364e+00 3.882448400261619970e-01 -1.796394714735662888e+02 -1.132294753367116513e+01
3.346554000357555196e+02 4.939507454082966653e+00 5.870296383520261543e+02 2.875000555078534692e+00 3.683704269009067667e-01 -1.796387945255418686e+02 -1.200557614498293901e+01
2.867481176668106286e+02 4.548362194384699464e+00 5.807491738561354850e+02 3.489995447093286796e+00 5.209385038205646135e-01 -1.796385976916187417e+02 -1.187660398023502140e+01
2.980536982575029015e+02 4.923200542675823854e+00 5.752982965274686649e+02 3.397981462721844093e+00 3.197301320491851007e-01 -1.796383941054961895e+02 -1.165048683573733435e+01
3.055112785115521206e+02 4.490440080992550875e+00 5.797055224602074759e+02 3.461299159974131623e+00 2.699285994971714064e-01 -1.796382250651047912e+02 -1.175018263777013772e+01
3.515119884862476169e+02 4.932821204436962148e+00 5.741149849788945403e+02 3.388187992906634971e+00 3.171569056674541920e-01 -1.796378623854728005e+02 -1.174451497153535584e+01
3.099377642779145390e+02 4.590542484482437402e+00 5.914033090597184810e+02 3.273776204900809450e+00 3.659587007021735672e-01 -1.796373256569324042e+02 -1.210193273780362588e+01
2.891741787090748517e+02 4.801941091754177826e+00 5.701439826177546593e+02 3.588607915681099936e+00 3.566762671182809874e-01 -1.796372822499351116e+02 -1.155982411050880643e+01
3.212152806897009327e+02 4.525342900020508985e+00 5.707985782294665569e+02 3.186845205679726956e+00 3.007394613494582813e-01 -1.796366810890173724e+02 -1.148987472820293476e+01
3.128292384852922510e+02 4.810774771228958357e+00 5.794783957402929673e+02 2.894696014809557738e+00 3.165402910447449591e-01 -1.796366227240982312e+02 -1.173112083649056103e+01
3.038788432686023384e+02 4.641326633926305512e+00 5.865536778331517098e+02 3.584589340071943742e+00 4.809472124425926975e-01 -1.796333260989763119e+02 -1.196181724115778700e+01
2.947626882653930238e+02 4.374138907798043263e+00 5.783393225774373150e+02 3.317133084587555736e+00 4.972538739842541355e-01 -1.796330043415596833e+02 -1.175392325376654945e+01
3.362638407511935839e+02 4.996412917088566275e+00 5.820286759901293863e+02 3.017974103152026633e+00 3.418420079831325231e-01 -1.796312842586632996e+02 -1.186092256298188374e+01
3.135529026355756059e+02 4.798180079542297527e+00 5.763068366415012633e+02 3.153022997400602989e+00 2.456830100048313370e-01 -1.796311258397842039e+02 -1.163913945016589224e+01
3.026591463889371880e+02 4.715381719596617671e+00 5.617190703579955198e+02 3.501356118127395778e+00 4.412758351942868695e-01 -1.796301526327134752e+02 -1.127351906028145834e+01
3.486068032895751685e+02 4.998479089113839535e+00 5.825792919831077370e+02 3.008207236635461523e+00 2.674342166692733058e-01 -1.796300591868691754e+02 -1.196367550213973274e+01
3.372298826880635261e+02 4.491407178552062618e+00 5.759746727672800262e+02 3.196651059843568898e+00 4.198848617765631452e-01 -1.796292730346854967e+02 -1.168979968144635251e+01
2.971931381133989589e+02 4.449249566381752174e+00 5.647497127424283008e+02 3.273772901040513439e+00 4.512113264656217315e-01 -1.796277597130114714e+02 -1.137182751246225365e+01
3.065998153275847358e+02 4.671697792137458727e+00 5.811444906157375954e+02 3.065517185554456514e+00 4.670584764813781598e-01 -1.796277523741752589e+02 -1.178992396288127331e+01
3.303672301021518365e+02 4.734637310582660241e+00 5.809847391513296770e+02 3.486305433642125529e+00 2.486343503624127149e-01 -1.796250399658676145e+02 -1.180265507259265334e+01
3.275898539855877516e+02 4.914117003888174295e+00 5.704246285168774193e+02 3.241001550239050566e+00 3.219599103645757188e-01 -1.796247499115411017e+02 -1.149432892884825996e+01
3.423543935055806742e+02 4.763934432849040057e+00 5.940133478665660505e+02 2.855548369648677198e+00 2.679874911358116618e-01 -1.796244949700210043e+02 -1.227599555299657297e+01
3.412985346034765826e+02 4.832946195130101152e+00 5.853131070592446576e+02 3.543277588486322571e+00 3.866585552257086333e-01 -1.796238286770046102e+02 -1.199101858722745106e+01
3.652550599738889332e+02 4.764138584217762151e+00 5.773636762033902414e+02 3.154546713187210472e+00 3.259228020319772656e-01 -1.796235811371508930e+02 -1.198964389624203797e+01
2.961214305065233248e+02 4.703134907735305070e+00 5.630460805792108658e+02 3.437131630578563524e+00 3.352691814489500155e-01 -1.796229571486569228e+02 -1.133420938425033597e+01
3.162009234733195058e+02 4.489409540014466238e+00 5.778536300933312759e+02 3.303730412288348184e+00 2.646801982832683864e-01 -1.796225805097529076e+02 -1.168289768816755014e+01
2.971625013622184497e+02 4.402854799107837280e+00 5.756148896227829255e+02 3.418430063269343400e+00 5.320956413005830665e-01 -1.796222458768970682e+02 -1.166362095329971638e+01
3.020773867960413099e+02 4.590993787697412287e+00 5.860192820497380808e+02 3.334550963893977205e+00 4.987701958549114467e-01 -1.796215312159728796e+02 -1.195119241595322812e+01
3.034967824255799655e+02 4.344251758307438038e+00 5.807466832787735029e+02 3.370284970350996279e+00 4.715158776178800526e-01 -1.796203956804592394e+02 -1.178672774942572232e+01
3.069931022025414791e+02 4.829205390104128526e+00 5.711759722135119546e+02 3.495898602008238321e+00 4.798734135068745688e-01 -1.796199325276244849e+02 -1.150588371021298784e+01
3.703145486369162427e+02 4.831225635233138860e+00 5.913471802960598325e+02 2.892084838661634905e+00 2.752597798158906151e-01 -1.796199031732017204e+02 -1.248553728563120124e+01
3.229927414010555822e+02 4.508914094147394636e+00 5.876428364858301165e+02 3.584852765263156549e+00 4.053251189638982788e-01 -1.796193068038687386e+02 -1.198473249045184019e+01
3.331299299118307999e+02 4.564205881833787615e+00 5.695445955154031026e+02 3.290430329750596350e+00 2.983245637411267026e-01 -1.796187603963674917e+02 -1.149199702940638090e+01
3.493774604360110061e+02 4.839847482860828443e+00 5.806358097979214108e+02 3.322956879634666461e+00 2.345893080580038204e-01 -1.796184955973905346e+02 -1.191241574497843736e+01
3.057279713867918645e+02 4.461834691334673586e+00 5.628835321301944532e+02 3.675427166902056619e+00 4.255463954549700833e-01 -1.796160197906624489e+02 -1.129319162827789569e+01
3.499220205126017049e+02 4.656743139014448474e+00 5.896842802315675272e+02 3.218723773801406729e+00 3.712772168535897754e-01 -1.796160002089319221e+02 -1.219549709778273439e+01
2.888950815846843625e+02 4.912243937724795728e+00 5.756184095542383830e+02 3.309593202596148309e+00 3.681594111107719947e-01 -1.796159995296300167e+02 -1.171256590514625628e+01
2.943369234108603223e+02 4.476911689823989349e+00 5.662836745242119605e+02 3.727607141370037791e+00 4.101526299730380853e-01 -1.796159696891710666e+02 -1.142596999235514232e+01
2.912628230020641240e+02 4.735679920512612107e+00 5.785668071802007262e+02 3.587968639993328157e+00 3.063614811579739028e-01 -1.796159274904128154e+02 -1.178121299992874427e+01
3.038486692758588674e+02 4.658003992830341389e+00 5.618736712820701769e+02 3.659769450806694469e+00 3.873864266512329069e-01 -1.796157546468826922e+02 -1.127347699236826983e+01
3.406004697593652963e+02 4.734199466205001094e+00 5.945368968691082046e+02 3.129583370892587091e+00 2.993954533043189370e-01 -1.796155563038053913e+02 -1.228152590014788004e+01
3.084607382248722161e+02 4.950020797300950015e+00 5.800903692046617834e+02 3.241897042125454487e+00 2.880226942625215281e-01 -1.796151783659321666e+02 -1.175480650938667715e+01
2.924072832107250974e+02 4.458329834499942024e+00 5.784109330718758883e+02 3.618037308361112370e+00 5.013934327518947409e-01 -1.796150400575066612e+02 -1.176957282683940420e+01
3.632302875859292612e+02 4.870692655927035375e+00 5.831016797502835516e+02 3.037881666409754988e+00 2.254000179052298991e-01 -1.796144283947185158e+02 -1.213304614283971539e+01
3.382176385253751505e+02 4.649006195959515253e+00 5.762448340982896298e+02 3.144293605289184335e+00 2.555335147782968885e-01 -1.796134942514592865e+02 -1.170315547854729488e+01
2.979230793301734934e+02 4.887737477016199428e+00 5.724526474441850041e+02 3.347003150913191671e+00 3.080740666190016630e-01 -1.796123997513506936e+02 -1.157196307640515620e+01
3.123485560980227547e+02 4.966170555878649751e+00 5.744523209048411445e+02 3.256786110913203025e+00 3.536586038960591316e-01 -1.796120018251908732e+02 -1.158769827197398072e+01
3.227238525302477115e+02 4.688401061146907800e+00 5.688275584819317601e+02 3.619149439708633675e+00 4.823581539403662410e-01 -1.796113971746352718e+02 -1.143963965624024581e+01
3.199896177695978281e+02 4.470698238614107645e+00 5.736774993080806553e+02 3.168999727825553059e+00 4.776231455624833089e-01 -1.796081115687529177e+02 -1.156711713075819326e+01
2.702758204555498764e+02 4.557794854450206934e+00 5.688013429380139314e+02 3.491277452824471883e+00 4.179080897829149932e-01 -1.796079664978389019e+02 -1.170130567679939659e+01
2.960177827418735319e+02 4.706215998982736792e+00 5.689057632495106418e+02 3.673781586742283611e+00 3.397746014526571434e-01 -1.796075771941436301e+02 -1.148559364787029580e+01
3.147995521064222544e+02 4.556357544799544357e+00 5.688995220457860569e+02 3.611060124207758903e+00 5.130244755589590255e-01 -1.796073954535125097e+02 -1.143514558800347558e+01
3.690716954365914262e+02 4.800022725871690987e+00 5.843810363021065086e+02 3.063226065996089709e+00 2.507225239199286637e-01 -1.796068378333482087e+02 -1.224887914791021259e+01
2.715558030526617017e+02 4.597249378464295155e+00 5.810729037189277051e+02 3.501437084669211330e+00 3.877295898340544222e-01 -1.796067693482810341e+02 -1.203098070470882774e+01
2.878901312474378074e+02 4.590015288401552596e+00 5.714210223682478045e+02 3.452630147451221987e+00 5.365509488121752435e-01 -1.796052236705087921e+02 -1.160339605599089907e+01
2.980030084265563914e+02 4.447975243528670575e+00 5.783885695805212208e+02 3.730345331551430554e+00 3.845058460516498910e-01 -1.796045688657519861e+02 -1.173904234982265748e+01
3.534251343874434497e+02 4.789426209489128006e+00 5.901470145880731479e+02 2.792320951711471544e+00 2.202348667629138723e-01 -1.796036436967195584e+02 -1.224322099373731021e+01
3.059442647305215246e+02 4.519956234610335244e+00 5.628322586107043435e+02 3.458470368142465556e+00 4.981879761454466315e-01 -1.796036246130136362e+02 -1.129135841385301475e+01
3.241558296530636198e+02 4.606328234914393249e+00 5.720889800386095203e+02 3.112484415322049891e+00 3.022601938509288377e-01 -1.796028101833618962e+02 -1.153032344112737384e+01
3.077498310996857072e+02 4.853028507307445061e+00 5.746094373158464350e+02 3.070517355435494533e+00 3.504921609670675897e-01 -1.796024289592637615e+02 -1.159883607239873626e+01
3.080052107374824573e+02 4.841283525166161006e+00 5.759490080090007496e+02 3.633742052822681146e+00 4.177769810934787720e-01 -1.796017967438185394e+02 -1.163605592529917132e+01
3.131829113039181607e+02 4.831783373722000618e+00 5.646826413098492594e+02 3.395828608020457828e+00 4.011744505233971192e-01 -1.796017580915064968e+02 -1.132639420503057437e+01
3.006056904310506184e+02 4.698182325872878984e+00 5.854208399022958247e+02 3.202091368516337688e+00 4.687988653414493778e-01 -1.796006917218218177e+02 -1.193820430687235934e+01
3.206968723965812273e+02 4.959457517254161729e+00 5.876623679547834627e+02 2.988820542287860871e+00 3.476925067924168666e-01 -1.796006850355845472e+02 -1.198164392230436626e+01
3.533999713413509198e+02 4.892057296980603986e+00 5.721496072267391355e+02 3.363656297986333144e+00 3.224349848041190292e-01 -1.795992809091013385e+02 -1.170837420173711152e+01
3.062098363042742903e+02 4.762189662381064004e+00 5.659710801685827164e+02 3.634857223050038666e+00 4.314494428340725496e-01 -1.795982249051208441e+02 -1.137021128675722181e+01
3.038910019656195232e+02 4.346271349568509024e+00 5.652717985118626984e+02 3.443777210912606357e+00 3.852473347199052434e-01 -1.795979105889014420e+02 -1.135869817600739040e+01
3.119906606453970426e+02 4.840385068469982954e+00 5.866358745534205354e+02 3.039006291967274453e+00 4.183399152631405160e-01 -1.795945871480328435e+02 -1.194800660264286662e+01
3.178520505953846396e+02 4.562299115998917465e+00 5.624396663331082209e+02 3.417118408118732908e+00 4.706071910939528258e-01 -1.795943052986253861e+02 -1.126988188715002792e+01
3.166172458089749853e+02 4.815397791825795082e+00 5.782698741351143781e+02 3.645164446694420413e+00 3.189472155166598877e-01 -1.795939137539988053e+02 -1.169500725301333866e+01
3.553374797378355652e+02 4.882072436532185478e+00 5.800295334545743344e+02 3.257878407839363444e+00 4.112708551242797439e-01 -1.795935725244456194e+02 -1.195160790466152534e+01
3.077450351100735588e+02 4.344946185677809325e+00 5.715883281830128908e+02 3.616370184556224832e+00 3.972188212679064190e-01 -1.795921993317487022e+02 -1.151545303322767388e+01
2.921549442433522472e+02 4.762437376808637879e+00 5.763042845939303334e+02 3.564597237455600531e+00 4.842101740166319668e-01 -1.795917367120263748e+02 -1.171062074501531391e+01
3.294991511357997069e+02 4.886245250596445544e+00 5.814044623508989389e+02 3.426229020630501942e+00 4.470635194220132225e-01 -1.795907708986339628e+02 -1.181189550836290181e+01
2.924732547046601780e+02 4.680532167632153850e+00 5.630076335808672638e+02 3.618999398370988718e+00 3.982121657895831279e-01 -1.795906035782081176e+02 -1.135359547056726370e+01
3.028439313833176811e+02 4.863170980726540193e+00 5.840578829682178821e+02 2.958394610938507974e+00 2.942936851645683305e-01 -1.795892138641295901e+02 -1.188829719403583951e+01
3.243990591569793764e+02 4.726459141021116750e+00 5.876793398857651027e+02 3.275085826085634366e+00 2.379698807352876033e-01 -1.795874934766699766e+02 -1.198882581570001626e+01
3.322652182028037942e+02 4.614105027021304650e+00 5.748210323876220400e+02 3.696244596597721532e+00 4.145764909793465680e-01 -1.795861639476560185e+02 -1.163253973613559111e+01
2.871662887772385488e+02 4.777026470660547197e+00 5.668797555478863615e+02 3.388564672026002533e+00 3.441578326950307520e-01 -1.795858665418332407e+02 -1.148803707987296718e+01
2.830085616317606991e+02 4.506632461426745451e+00 5.776851799553929823e+02 3.682993031939776785e+00 3.918938390826730567e-01 -1.795855394448464324e+02 -1.181718333455588876e+01
3.612598682579607612e+02 4.770839038933869070e+00 5.755224769049257247e+02 3.231184128666853006e+00 2.946776231087608888e-01 -1.795843966529994304e+02 -1.188759093615541218e+01
3.517477373347737739e+02 4.651929508726913909e+00 5.838864447584771824e+02 3.408799106104626997e+00 3.103602997871220959e-01 -1.795840721591955855e+02 -1.203150441186665631e+01
3.207207332103098452e+02 4.678919725373104299e+00 5.865585142897363085e+02 3.293550023929557646e+00 2.427780408038669457e-01 -1.795837728663151154e+02 -1.194716857383455988e+01
2.947354653694449667e+02 4.576062706820183124e+00 5.632733073856363717e+02 3.511666804523596142e+00 4.938369852763808132e-01 -1.795819009077789019e+02 -1.134721273884440862e+01
3.005538593247063091e+02 4.599090926537616753e+00 5.650229723983911754e+02 3.414370110894458854e+00 2.961050550045192797e-01 -1.795808529159234865e+02 -1.136405536081207934e+01
3.144564190242792279e+02 4.447593921531451500e+00 5.755116490733445289e+02 3.107258014965557980e+00 3.706615202958785660e-01 -1.795799258348670548e+02 -1.161621439699856140e+01
2.961535841888306209e+02 4.672797948029953297e+00 5.635975075045696485e+02 3.357066268155080024e+00 3.378403418337203590e-01 -1.795781950052266041e+02 -1.134785970027257562e+01
3.175647364978001406e+02 4.828369402269131250e+00 5.923733108626641979e+02 2.992469765477586918e+00 2.838966907710464560e-01 -1.795771372325407924e+02 -1.212965208427857888e+01
3.313123767536276318e+02 4.484156902011422474e+00 5.834463707672945247e+02 3.446145148015788529e+00 4.497302962098246870e-01 -1.795769968648494057e+02 -1.188020433994216063e+01
3.340548399049338286e+02 4.556249112515983413e+00 5.680229656064840356e+02 3.235102302809514274e+00 3.880378150630980905e-01 -1.795768474471285003e+02 -1.145603555137510199e+01
3.052433253569505496e+02 4.348559129560415570e+00 5.768844543739929804e+02 3.327032067594650311e+00 3.278792325911806804e-01 -1.795757859795145066e+02 -1.166920536810765618e+01
3.538784238430604319e+02 4.766754420782956636e+00 5.756520764899948972e+02 3.052777762410999074e+00 3.145883892707354579e-01 -1.795749618726834171e+02 -1.181052903364543383e+01
3.393767912138027896e+02 4.537218733205624410e+00 5.685667607512831410e+02 3.330610221291018913e+00 3.868126940991845064e-01 -1.795739789125717323e+02 -1.149960077206342390e+01
3.412965678749395124e+02 4.852824227201288032e+00 5.857371317116133014e+02 3.166094709976163823e+00 4.347991866210374479e-01 -1.795720928348663676e+02 -1.200408511069968753e+01
3.394495806681257477e+02 4.594833406232424089e+00 5.849833632694413836e+02 3.460003728202913909e+00 4.406875275400080616e-01 -1.795697324054246735e+02 -1.196895695778455782e+01
3.410705738811939227e+02 4.772892844078373997e+00 5.781970660740447556e+02 3.097777440596285459e+00 4.494864600575135816e-01 -1.795682275831475181e+02 -1.177699707624654657e+01
3.251013378280823076e+02 4.521904432126734541e+00 5.728660965086535271e+02 3.688781859094175442e+00 3.572419133952683401e-01 -1.795681697642215511e+02 -1.155385998562068295e+01
3.166109251727067431e+02 4.741622807533532935e+00 5.626872908739375134e+02 3.541212959971762331e+00 3.523098603997555367e-01 -1.795664006496716070e+02 -1.127552942998471153e+01
2.760212754765362320e+02 4.618753134403137395e+00 5.806559159219374351e+02 3.301299118481884065e+00 3.356665229652396332e-01 -1.795661436401098854e+02 -1.196981928782356874e+01
3.436195696824148058e+02 4.878971663178670148e+00 5.841519192008286154e+02 3.205455486410792698e+00 2.228785152126234181e-01 -1.795658953181892628e+02 -1.197166994902339354e+01
3.258139220538964196e+02 4.508211742452988169e+00 5.805819378866481202e+02 3.523349919941685116e+00 2.971960165448955249e-01 -1.795650307762821569e+02 -1.177596454503884615e+01
3.513462630434864877e+02 4.695320367250798377e+00 5.904556073621313317e+02 3.270055640324458057e+00 3.122396371974219820e-01 -1.795641129003546155e+02 -1.223320245997127387e+01
3.512337536939911047e+02 4.763409426187264373e+00 5.737881490769231050e+02 3.362100302206360691e+00 4.409576593623730778e-01 -1.795640833908762772e+02 -1.173282761949634434e+01
3.095326664243988830e+02 4.902244503398664577e+00 5.701308006323049540e+02 3.365172904178291180e+00 3.207149574983269580e-01 -1.795637315217920502e+02 -1.147279329547124327e+01
2.936810374801842727e+02 4.824090911677965110e+00 5.676508763499003862e+02 3.533603211918181497e+00 3.966076785644170322e-01 -1.795633896109029308e+02 -1.146522886244583184e+01
3.238866089972183318e+02 4.719750405613267752e+00 5.843775379445197586e+02 3.170638032485204150e+00 2.243904019552875329e-01 -1.795613172769902235e+02 -1.188540940761830100e+01
3.404061702286537638e+02 4.644955094279436203e+00 5.808699754182187007e+02 3.579685381081970874e+00 3.149787850226130614e-01 -1.795601016746178686e+02 -1.185091983892812628e+01
3.543221158077644759e+02 4.651211233069418860e+00 5.771175440386614355e+02 3.437387518757582860e+00 3.823523243233900581e-01 -1.795581109280761325e+02 -1.185668824125599130e+01
3.598373778581055262e+02 4.749223665018750928e+00 5.755180940073420288e+02 3.375644455918333176e+00 3.137964475792941466e-01 -1.795580969538868601e+02 -1.187080469631772317e+01
3.159970547124869995e+02 4.674102135992538543e+00 5.680469231783789610e+02 3.347135196867537577e+00 2.718271987221920760e-01 -1.795579135789260476e+02 -1.141255635769334020e+01
3.273593184063138324e+02 4.671257467253064455e+00 5.798134410830101615e+02 3.639223231223763122e+00 4.675639388031253563e-01 -1.795559891551054932e+02 -1.175773193771670933e+01
3.219542839439025670e+02 4.489064218408089779e+00 5.650452539353905195e+02 3.457093073132265992e+00 4.792393049059435750e-01 -1.795556619801098464e+02 -1.133997814945069749e+01
3.160499298316986483e+02 4.774247367391363461e+00 5.702863792733584205e+02 3.361415922322783079e+00 2.636591490801930004e-01 -1.795550586743186443e+02 -1.147207966816148428e+01
3.473225672754393258e+02 4.741395404352274134e+00 5.830472809937915599e+02 3.566227868792372746e+00 3.665950942393981227e-01 -1.795543267895908173e+02 -1.196695482084366802e+01
2.933240055154220158e+02 4.839785559084274880e+00 5.767539496088616033e+02 3.576629711963162261e+00 4.129316521184949740e-01 -1.795537522053164992e+02 -1.171644029130073150e+01
2.940998521203471796e+02 4.528104394614420158e+00 5.737802988276226870e+02 3.412594232711097852e+00 5.479595935369612203e-01 -1.795532879146304026e+02 -1.162822909276826522e+01
3.302445010974347497e+02 4.904559061502100192e+00 5.691563653773346232e+02 3.384550018829854512e+00 3.266629135386927008e-01 -1.795528076741390180e+02 -1.146959592795071359e+01
2.954007915379435758e+02 4.763136323999785482e+00 5.698253567690337604e+02 3.439309135069126278e+00 2.908857991119589981e-01 -1.795525143469637328e+02 -1.151329524120970227e+01
2.952655467699921132e+02 4.744885661970063673e+00 5.709535088683250024e+02 3.211873944104411294e+00 3.038357730851976024e-01 -1.795521638119086845e+02 -1.154435606267428582e+01
3.428840541015158578e+02 4.588141274732415731e+00 5.721902903246501637e+02 3.433796913488115443e+00 3.123170448183659742e-01 -1.795519586766453131e+02 -1.162035820502653038e+01
3.157226915317428961e+02 4.972852850334829711e+00 5.782464960284341942e+02 3.207274448768402397e+00 3.684627507515151335e-01 -1.795515174209829752e+02 -1.169421295401688532e+01
3.438697680320790937e+02 4.598771383420377390e+00 5.775481350801060216e+02 3.568612064304032216e+00 3.673322134561963770e-01 -1.795493673538136363e+02 -1.177785725143921169e+01
2.791339020258258188e+02 4.720146319829049197e+00 5.788134663054395332e+02 3.313274146469324055e+00 3.098528329891708233e-01 -1.795479114034646955e+02 -1.188482866672853078e+01
3.162572631478828953e+02 4.921270160874851030e+00 5.868609708014781745e+02 3.353454499961991520e+00 3.716088507113158856e-01 -1.795477475564922543e+02 -1.195330405737871970e+01
3.150119289109022702e+02 4.626066570766386832e+00 5.912054866515854883e+02 3.546988988019164957e+00 3.833009185341993419e-01 -1.795471359246890586e+02 -1.209130533181811984e+01
3.043941676506165095e+02 4.678307565719268979e+00 5.715261343072742193e+02 3.754577784924822303e+00 3.929395835871473119e-01 -1.795467012836846266e+02 -1.152215423862657850e+01
3.250489661560432637e+02 4.681312152223508605e+00 5.674068593860152987e+02 3.693885781398992485e+00 3.900226866280950833e-01 -1.795464257054540269e+02 -1.140725856180443998e+01
2.816936497401258066e+02 4.496214210033345537e+00 5.748744497648792731e+02 3.239661306636749227e+00 4.834122886023867194e-01 -1.795462983189183035e+02 -1.174869720536539575e+01
3.185872300964066426e+02 4.880438973297788863e+00 5.814779177961173673e+02 3.579754972621552955e+00 3.720272564151806405e-01 -1.795457580764344527e+02 -1.179022782180266660e+01
3.159210922943532864e+02 4.629776914361663387e+00 5.838456619410225130e+02 3.107164211127154907e+00 2.487592467621752290e-01 -1.795450931587535592e+02 -1.186039044235347895e+01
3.146249454480014833e+02 4.722915543303286334e+00 5.717335286981626723e+02 3.074760332811454333e+00 3.907711324283549281e-01 -1.795447378239229295e+02 -1.151135942475588791e+01
3.094379345411826421e+02 4.891000606125550654e+00 5.865158604111328486e+02 2.995641162562224125e+00 2.707228257892204670e-01 -1.795445170064765819e+02 -1.194757108111307176e+01
3.311590606514288311e+02 4.636848512738147576e+00 5.905373954503252207e+02 3.499595262805589080e+00 3.619412652173288891e-01 -1.795443614596383100e+02 -1.210102920041086350e+01
3.024906719394592756e+02 4.865015929600423839e+00 5.774312834687220857e+02 3.242605597509774285e+00 4.597316699505886728e-01 -1.795443370606184601e+02 -1.169335595960076901e+01
3.557923932182729345e+02 4.920568979198903570e+00 5.861960700369592132e+02 3.223653154235958773e+00 2.542078986744721325e-01 -1.795439264662115590e+02 -1.214267865252930534e+01
3.216493921699437806e+02 4.894244474908999720e+00 5.718952855586143187e+02 3.521341618845893251e+00 4.118998325984589148e-01 -1.795435941046199559e+02 -1.152029938502031392e+01
2.947605212336068803e+02 4.585555630142438055e+00 5.651757554619596249e+02 3.238119810234473039e+00 4.328495926594192467e-01 -1.795428142456035800e+02 -1.139518378443140278e+01
3.279483732603668500e+02 4.859524104771543840e+00 5.793090284921121338e+02 3.171820485195876671e+00 4.578572048914607007e-01 -1.795418292949266856e+02 -1.174480054321960587e+01
3.143651868814515637e+02 4.725904074930205923e+00 5.819575980159000892e+02 3.152060974182631981e+00 2.333194385989505737e-01 -1.795416062947192870e+02 -1.180365560421288862e+01
3.633816828989724854e+02 4.891525038861677110e+00 5.783219068174072390e+02 3.111730969821700388e+00 3.194973824212160585e-01 -1.795409389114560099e+02 -1.199349359848010899e+01
3.214499108098751208e+02 4.926396189143502191e+00 5.794011507839526303e+02 2.984781353729796471e+00 3.038240681191450854e-01 -1.795384481669366892e+02 -1.173217464938121779e+01
3.232579334337862065e+02 4.589975239157455533e+00 5.857830948356993304e+02 3.400243456031871059e+00 2.700342814145633707e-01 -1.795381321999755357e+02 -1.192730564002636129e+01
2.960398383515409364e+02 4.618587461515675230e+00 5.727529735913471995e+02 3.537085893491542787e+00 5.320077652717573047e-01 -1.795363567168717225e+02 -1.158939802556971266e+01
2.956538567269991518e+02 4.688987701053920709e+00 5.773328265862699027e+02 3.168967478588652575e+00 4.909960427630739588e-01 -1.795344085168719346e+02 -1.172013786283702430e+01
2.922370996688511013e+02 4.765873605458722295e+00 5.728249229245958531e+02 3.657251686832984738e+00 3.796290196263428229e-01 -1.795326534597902821e+02 -1.161274423543397560e+01
2.993363028047042462e+02 4.639309054392096066e+00 5.784905090983437503e+02 3.744317008507059175e+00 3.694975420553901491e-01 -1.795322168894086872e+02 -1.173608382684868268e+01
3.102701152773882995e+02 4.833631586000305624e+00 5.872452557660320736e+02 3.450746422894559906e+00 3.025350083775277810e-01 -1.795314431958385057e+02 -1.196906596757871100e+01
2.860598476182906325e+02 4.723381454295529025e+00 5.822694544029590134e+02 3.330751384674061732e+00 2.961124241183721861e-01 -1.795304984105227106e+02 -1.192716240123091609e+01
3.216891117988157021e+02 4.885222428041489096e+00 5.819295697093949684e+02 3.069434167652061340e+00 2.376346320099284870e-01 -1.795286018943302793e+02 -1.180732916875592764e+01
3.081860515260947295e+02 4.454106615289309623e+00 5.768655233605134072e+02 3.138490935094273571e+00 3.272916620858972170e-01 -1.795285014393270160e+02 -1.166178891519459171e+01
3.597081714907208720e+02 4.852085727488191225e+00 5.846835846380043904e+02 3.301434908947084690e+00 2.648260333615404249e-01 -1.795273912720188321e+02 -1.213906548736725455e+01
3.144998448877965984e+02 4.553899218336044719e+00 5.786007205872426766e+02 3.724940401392761835e+00 4.556211780644207066e-01 -1.795266174061782181e+02 -1.170466027793028729e+01
2.981036601561060024e+02 4.560127260091961787e+00 5.850637564449056072e+02 3.243116518911183910e+00 4.683093688602349425e-01 -1.795256608444009885e+02 -1.193786756994914455e+01
3.394073331178124135e+02 4.795714512857505163e+00 5.700926411036330137e+02 3.584144935216619920e+00 3.830330508362426167e-01 -1.795252070630957348e+02 -1.154040838872452923e+01
3.417698443381570428e+02 4.919346083127388525e+00 5.739890793221350123e+02 3.428243420586244206e+00 3.858588582115497490e-01 -1.795245601155623660e+02 -1.166225396538831482e+01
3.106920248020446138e+02 4.819068337350601361e+00 5.721294955737769214e+02 3.614367190346883696e+00 3.263581980380085290e-01 -1.795244901678487395e+02 -1.152525654720502502e+01
3.268254007068981082e+02 4.712487723428053776e+00 5.685732361921770917e+02 3.257724348080436094e+00 4.713293471450518135e-01 -1.795212007252860644e+02 -1.144266105787313847e+01
3.194737291629763831e+02 4.636072744932844714e+00 5.886244636468179579e+02 3.620555829765355504e+00 4.068648302562845598e-01 -1.795208494379954800e+02 -1.201056811800253321e+01
3.137835699277603112e+02 4.539185042440643691e+00 5.708067504885211747e+02 3.518207909127952338e+00 2.778520301033023943e-01 -1.795175024365567538e+02 -1.148654063262772951e+01
3.173639980799299565e+02 4.619032977362602210e+00 5.734035851547037055e+02 3.365167256690150932e+00 2.507585495662403297e-01 -1.795172372210271021e+02 -1.155746188299973554e+01
3.574765073745482482e+02 4.671097296673366372e+00 5.849607037329901686e+02 3.236190448474825399e+00 3.630674045232867297e-01 -1.795154157626046469e+02 -1.212256138318126730e+01
3.067250475345236964e+02 4.421848321472821475e+00 5.777690404922711878e+02 3.182947590578393271e+00 3.293983361951438038e-01 -1.795139565637641965e+02 -1.169085472739459952e+01
2.909933878964649807e+02 4.741531410515894329e+00 5.751951754358283324e+02 3.605967667139947430e+00 4.679794715173869468e-01 -1.795129600127837932e+02 -1.168654187961216095e+01
3.117597233470428364e+02 4.693563979634865824e+00 5.695438539414577690e+02 3.510138470094888774e+00 5.152812408008076162e-01 -1.795115708166758282e+02 -1.145417311844791541e+01
3.503777010036803290e+02 4.930313760371166865e+00 5.755606183584609425e+02 3.180741697464153361e+00 3.166166686830217958e-01 -1.795108049249719784e+02 -1.177463193335456992e+01
3.220183430322426261e+02 4.812291390427827942e+00 5.664232039929545408e+02 3.325365526073513767e+00 4.239530424484924120e-01 -1.795102727118683674e+02 -1.137547141484380475e+01
2.778923350157059531e+02 4.468455162010222637e+00 5.798179919715851156e+02 3.496098893687693110e+00 3.690124146433748087e-01 -1.795100309311045521e+02 -1.192622583669875880e+01
2.906167503603687123e+02 4.871940070025746472e+00 5.761486052942715332e+02 3.276398623772720509e+00 4.263846716659248637e-01 -1.795079563403665190e+02 -1.171594388710637702e+01
3.374795517437859758e+02 4.592784524548259029e+00 5.677013331511118395e+02 3.345175535724429938e+00 4.422820310353296480e-01 -1.795076533702509209e+02 -1.146556292765639640e+01
3.217462134252593273e+02 4.800535556479176513e+00 5.901640156346007871e+02 3.395492517091495799e+00 2.900755161589202435e-01 -1.795074044123052772e+02 -1.206254436112374151e+01
3.044375489446465508e+02 4.532839787617153782e+00 5.647961328382358488e+02 3.699706117259498495e+00 3.689637100193474684e-01 -1.795071598261419581e+02 -1.134492865503191439e+01
2.869201323938492010e+02 4.721360365067033271e+00 5.649006858467485017e+02 3.527352195269731538e+00 4.210130609516147815e-01 -1.795065483990687767e+02 -1.143897021158744565e+01
3.035175780232698344e+02 4.344281470473760898e+00 5.721180041480837417e+02 3.555449718915700608e+00 3.582274788410304556e-01 -1.795049550532446858e+02 -1.154097381887595297e+01
3.337019413098893210e+02 4.935451910834796507e+00 5.842012544886522392e+02 2.950079064456976319e+00 3.749733485141562017e-01 -1.795048125000563175e+02 -1.191365717313194317e+01
3.181857073390830806e+02 4.370166827393140885e+00 5.804372810583374758e+02 3.358447888348746080e+00 3.634802817909242867e-01 -1.795044975264444815e+02 -1.175908330343584218e+01
3.108183613245599872e+02 4.480120759349400572e+00 5.687232996491025006e+02 3.226788208248583256e+00 4.867799663468666549e-01 -1.795042242420402658e+02 -1.143344770603857974e+01
3.352775976126227420e+02 4.732375372611831388e+00 5.671621771440616158e+02 3.380278226841974210e+00 3.005761299250361285e-01 -1.795038541001176782e+02 -1.143957506959472603e+01
3.166872069531169700e+02 4.810663595106402290e+00 5.724433342216769915e+02 3.090849676858788087e+00 3.437456458665915093e-01 -1.795037168071840483e+02 -1.153075960038857417e+01
2.883261895610301053e+02 4.575705609496759863e+00 5.800581462158061186e+02 3.122077108801059264e+00 3.672953901160102563e-01 -1.795035526658173239e+02 -1.184462653080796279e+01
3.192107193313345306e+02 4.944658868458933654e+00 5.723894598593059300e+02 3.310133014798333662e+00 3.433366100925830389e-01 -1.795022783147549887e+02 -1.153078520851508415e+01
2.983498763684134474e+02 4.624163652620685738e+00 5.765667842017624025e+02 3.756792528538044795e+00 4.066199677833950976e-01 -1.795020302406637995e+02 -1.168508953292806929e+01
3.148575171233017045e+02 4.412560772917506924e+00 5.812934489021405398e+02 3.442807088567070739e+00 4.914315562515180202e-01 -1.795014155285815889e+02 -1.178370925787140067e+01
3.625044629247108787e+02 4.931885930434330767e+00 5.805822087030744569e+02 3.114182400733015221e+00 3.098937293311333496e-01 -1.795001920117032341e+02 -1.204880986406328880e+01
3.443343137948423873e+02 4.934562767750738210e+00 5.796242594059315252e+02 3.373988489237863320e+00 2.843578076266429777e-01 -1.795000189993903064e+02 -1.184158615644248513e+01
3.076374074441936841e+02 4.741900127648214891e+00 5.824041513638111383e+02 3.192845973532736803e+00 2.449242340501495696e-01 -1.794988786250493433e+02 -1.182523220807060937e+01
3.298581704209735790e+02 4.647521579131509206e+00 5.736564489856270939e+02 3.680327927699051038e+00 4.339566016903211310e-01 -1.794971805680617933e+02 -1.159037552053645825e+01
2.816641193242186318e+02 4.704128797307017606e+00 5.850829276687471747e+02 3.341469918807105977e+00 4.071140970538857928e-01 -1.794953013970944369e+02 -1.204907780118485405e+01
3.087202839106624879e+02 4.565359649688724986e+00 5.688294255732027978e+02 3.753686438810388104e+00 4.238368775535864552e-01 -1.794932997194678990e+02 -1.143948663473355332e+01
3.335891557542453825e+02 4.459619731106847063e+00 5.753003487666547926e+02 3.491458603927685811e+00 3.623469077440816255e-01 -1.794917899573811155e+02 -1.165197995520673047e+01
3.413613084550295866e+02 4.878884877933991504e+00 5.807432955208973908e+02 2.856460650293533909e+00 3.157919510777790206e-01 -1.794910440102964344e+02 -1.185345428366703047e+01
3.011315916478798727e+02 4.579736717510425770e+00 5.623866291666056441e+02 3.659499771351180097e+00 3.851192739562433465e-01 -1.794890475372834544e+02 -1.129551171051270941e+01
3.500370193288165410e+02 4.796833090455827175e+00 5.930980214643365116e+02 3.061496763782908026e+00 3.373203001891784680e-01 -1.794886892282539179e+02 -1.230705522201827762e+01
3.416534878728493823e+02 4.587419457407544421e+00 5.787644861301495212e+02 3.231159647718924166e+00 4.567488692588937416e-01 -1.794885802954271412e+02 -1.179736592264026918e+01
3.445956471471413920e+02 4.820629024330679968e+00 5.746264930592651581e+02 3.523477159936257319e+00 4.110707160318392006e-01 -1.794885211469656952e+02 -1.170034291476427235e+01
2.894621884456277598e+02 4.687200818002816405e+00 5.708541548157945726e+02 3.526198096871649312e+00 5.028549360600860219e-01 -1.794881680950996383e+02 -1.157696489920769167e+01
3.471203915546680605e+02 4.609896595376789641e+00 5.759685435960452651e+02 3.255094905449587461e+00 4.343370724135683369e-01 -1.794881610875626450e+02 -1.175805203476078731e+01
2.797633001016188246e+02 4.765421537588273360e+00 5.797898137539236814e+02 3.524410472380892223e+00 4.077218756421480683e-01 -1.794880120863529100e+02 -1.190741039862573025e+01
3.102919648066941818e+02 4.511655623580210772e+00 5.697773410527531723e+02 3.598201588322214484e+00 3.020019982828044958e-01 -1.794870728725470315e+02 -1.146218638292597625e+01
3.223286243018833943e+02 4.886220340901875403e+00 5.826253965854876924e+02 3.306044267101586165e+00 2.516758739094464570e-01 -1.794857986478525902e+02 -1.182926176256691519e+01
3.444604954047272258e+02 4.876115049112083710e+00 5.750343782435702451e+02 3.514535971307500617e+00 3.635977313429893942e-01 -1.794857414442731738e+02 -1.171076824674477379e+01
2.934023349865063892e+02 4.859311093404396154e+00 5.796761291752912939e+02 3.519189566056924789e+00 3.846653569649681192e-01 -1.794849056937816840e+02 -1.180054833848145890e+01
3.160218034506365257e+02 4.557124163971046471e+00 5.712139613540286973e+02 3.327752711885915371e+00 5.334436331727213654e-01 -1.794845105802800163e+02 -1.149711280581469097e+01
3.185202736052177102e+02 4.794582871233903809e+00 5.717675003943091951e+02 3.106969093488503031e+00 3.314872931891911789e-01 -1.794834940207028637e+02 -1.151320621330790672e+01
3.350724648466364215e+02 4.652179788798312288e+00 5.810305878321144064e+02 3.330124934878632814e+00 2.470092761104404622e-01 -1.794822098461604867e+02 -1.182495667346470114e+01
2.971426965461693612e+02 4.772987195833340301e+00 5.847669255186532382e+02 3.383046348722830832e+00 2.888140205479836076e-01 -1.794818079357477529e+02 -1.193328389870563022e+01
3.316185162917399794e+02 4.837849938575622843e+00 5.664921697980613544e+02 3.447523240298829172e+00 3.601973103605811133e-01 -1.794815662186141765e+02 -1.140519652980933429e+01
2.902176871313828883e+02 4.398386029958226473e+00 5.648839220377988113e+02 3.448048660887057526e+00 4.348823261053875733e-01 -1.794812918125039971e+02 -1.141522254504515388e+01
3.209618422637860249e+02 4.645254705851115773e+00 5.640273329182659836e+02 3.622113085512034925e+00 3.558717077519135685e-01 -1.794781644323817318e+02 -1.131265476340247744e+01
3.136112947166565732e+02 4.870756509138576718e+00 5.735053864658455041e+02 3.553583282030198909e+00 3.265728567291226181e-01 -1.794767966550064386e+02 -1.156045672914149947e+01
3.119592989528514977e+02 4.562374456838671932e+00 5.741615505384406788e+02 3.419481876058878100e+00 5.461335677438441394e-01 -1.794764871239566446e+02 -1.157993720162710716e+01
3.152162314584300589e+02 4.517120985929834021e+00 5.839587105014201143e+02 3.476248714581725352e+00 2.912288733648876193e-01 -1.794763834929898394e+02 -1.186384774117683882e+01
3.399314255504074254e+02 4.888214769957525796e+00 5.729240769182620170e+02 3.421200973112313637e+00 4.101063850398620758e-01 -1.794758375886135013e+02 -1.162067348323160410e+01
3.018341706325421683e+02 4.541565311923561943e+00 5.715912551117077101e+02 3.739144585641725360e+00 4.562574646729538053e-01 -1.794748747432952882e+02 -1.153231226504596663e+01
3.187687321385744781e+02 4.719043541996537527e+00 5.813536835814454662e+02 3.256321999238509957e+00 5.048994407876712387e-01 -1.794739261979439675e+02 -1.178667151361438314e+01
2.879691517509963887e+02 4.832836338064804060e+00 5.703511793901416240e+02 3.473655791513973856e+00 3.714211956405826798e-01 -1.794721633247966395e+02 -1.157391054078492942e+01
3.188611694255978364e+02 4.740247243231746843e+00 5.783728164988788194e+02 3.485906933805250851e+00 5.070630753867877427e-01 -1.794717075632335366e+02 -1.169920287623402899e+01
2.898854431667458016e+02 4.632663368087468037e+00 5.651928196975298988e+02 3.379841467024613078e+00 3.278987433282677388e-01 -1.794715787812646113e+02 -1.142532047263201278e+01
3.139905484374484104e+02 4.675374924559428713e+00 5.676190299257368679e+02 3.167507112918349410e+00 3.948165062337640752e-01 -1.794699978965704190e+02 -1.140168546759818824e+01
2.966629871121409678e+02 4.631182203263209729e+00 5.863306826483360510e+02 3.643679692825345207e+00 4.077730086890501426e-01 -1.794688787751159396e+02 -1.198387920172900323e+01
3.348937947309852916e+02 4.886004918846555078e+00 5.769371184596702733e+02 3.351614753942806058e+00 4.444685621286499355e-01 -1.794686855431407935e+02 -1.170477501145573385e+01
2.967870203377217990e+02 4.694345923337259308e+00 5.842679562315300927e+02 3.026944616056969295e+00 3.392741735800626213e-01 -1.794682076714018137e+02 -1.191975969285957859e+01
3.388451682618128871e+02 4.520460774083300493e+00 5.782753619290103870e+02 3.288587272276729756e+00 3.133816436134883032e-01 -1.794681698974580684e+02 -1.176515491409434588e+01
3.211829687196156442e+02 4.715549666764061065e+00 5.701571538219825470e+02 3.615591486347713879e+00 3.052083190336131735e-01 -1.794680135800217045e+02 -1.147256133112284360e+01
3.198861195624324978e+02 4.917664782294989934e+00 5.852565869697789367e+02 3.421604544272617510e+00 3.592440836409198091e-01 -1.794675579653647048e+02 -1.190586872445406996e+01
3.044594862178761900e+02 4.376514090131027324e+00 5.790674495475764161e+02 3.493296038787943036e+00 3.278882081871677956e-01 -1.794670832884348499e+02 -1.173445463074994422e+01
2.823940782839417238e+02 4.792597929841790894e+00 5.717752899734541643e+02 3.378960532606491540e+00 3.355045945683953201e-01 -1.794668763074797369e+02 -1.165682066287656937e+01
3.246871893426978772e+02 4.718606128949577538e+00 5.668775450161799654e+02 3.598485189541326346e+00 3.262799380528883519e-01 -1.794667229625595439e+02 -1.139260176591224472e+01
3.013499871623453146e+02 4.739944883970638401e+00 5.809946370835300513e+02 2.967899430502515923e+00 3.544150943839016743e-01 -1.794666421143273283e+02 -1.180149507359697125e+01
3.116184110156980864e+02 4.613474220335575637e+00 5.611538861586248004e+02 3.499417789557830893e+00 4.423573858358607058e-01 -1.794661935077899102e+02 -1.123969797316594921e+01
3.496473173079529033e+02 4.904648504106125628e+00 5.879513252753946517e+02 2.878690382070958620e+00 2.224839212336442995e-01 -1.794656674796114544e+02 -1.213810622607809364e+01
3.397961167772591011e+02 4.557431234374001328e+00 5.801717072587723578e+02 3.203911192501604610e+00 4.393486977939656257e-01 -1.794655388942789784e+02 -1.182640232023126359e+01
3.029965151888546870e+02 4.875827923613979209e+00 5.819875041303786247e+02 3.149361792301951457e+00 4.124432170939014708e-01 -1.794654235266432636e+02 -1.182527780949713048e+01
3.212888298157107556e+02 4.582647955243573712e+00 5.637017033172481888e+02 3.630727472210840023e+00 4.155497565366140234e-01 -1.794649929080190418e+02 -1.130491689492106744e+01
3.121738447316114389e+02 4.880794752887758214e+00 5.795459298153524514e+02 3.010762492412506486e+00 3.683083638894320555e-01 -1.794649502677436885e+02 -1.173363943746523219e+01
2.978945496666609642e+02 4.491766537027885420e+00 5.822899090517031482e+02 3.619063580845820027e+00 4.824621404285753257e-01 -1.794626246956482589e+02 -1.185460631943504772e+01
3.200141690248382815e+02 4.627540645116496876e+00 5.644372825565584435e+02 3.316357498676586690e+00 3.349852817026593432e-01 -1.794613650026898313e+02 -1.132182966522778145e+01
2.881672680086180662e+02 4.773394360399374037e+00 5.705936654416497049e+02 3.220572234214696294e+00 4.067910596966619052e-01 -1.794608638556016729e+02 -1.157901076953812236e+01
3.229501893141182904e+02 4.702821005632874751e+00 5.804299955730623424e+02 3.701710334741322050e+00 3.631183119022192707e-01 -1.794598744904384091e+02 -1.176496283645636609e+01
2.857918270380388321e+02 4.731946257970620628e+00 5.711632906513177659e+02 3.609434454875736442e+00 4.330853423697201832e-01 -1.794593083590012270e+02 -1.161218911569243062e+01
2.996907697347701856e+02 4.782093169130550159e+00 5.885264564933473821e+02 3.184504950338706397e+00 3.715748292910328043e-01 -1.794582486557264644e+02 -1.203888132922228138e+01
3.207318900440299672e+02 4.447102869047644624e+00 5.716538674190049960e+02 3.202238875173570420e+00 3.486923340969577123e-01 -1.794579492820158180e+02 -1.151239610965732751e+01
2.836700575166282761e+02 4.571034276634949656e+00 5.777326766356611643e+02 3.427200964719469667e+00 5.168064215060428346e-01 -1.794579440660394312e+02 -1.181297049991405856e+01
3.135653309081176872e+02 4.439520201249853137e+00 5.839044843396491160e+02 3.324003213571750326e+00 4.655669792984162836e-01 -1.794576872375021708e+02 -1.186274733787798041e+01
3.368785337282521937e+02 4.815490501915282273e+00 5.668647109134200264e+02 3.408350352962467689e+00 3.858058935958258440e-01 -1.794572260121446163e+02 -1.144036478437184634e+01
2.984601582548907572e+02 4.577019242215342842e+00 5.643351204424782281e+02 3.576837424369073482e+00 4.865474843709939878e-01 -1.794570898139522228e+02 -1.135540992295121931e+01
3.541185985714287199e+02 4.764837982486582746e+00 5.869885441476023971e+02 2.997918619601309675e+00 2.273320671151597416e-01 -1.794565457163962492e+02 -1.215018156047738174e+01
3.239545625122988213e+02 4.538917698462088701e+00 5.655298936080059775e+02 3.416775554794141190e+00 4.784968301289574955e-01 -1.794563969059526869e+02 -1.135617240050413912e+01
3.485111863273688186e+02 4.900649412044677966e+00 5.800799743891507205e+02 2.923052380864309185e+00 3.050175228394508276e-01 -1.794525887763695380e+02 -1.188849613305861475e+01
2.888192692135569359e+02 4.752911248846383607e+00 5.802613248687487157e+02 3.329437194823993362e+00 2.891261263551537786e-01 -1.794518283921314890e+02 -1.184712272620307871e+01
3.247524433070435634e+02 4.596516423851457311e+00 5.696890857396452930e+02 3.188467898376335707e+00 4.579687257738903061e-01 -1.794512691852280284e+02 -1.146683054688328340e+01
3.463047531110416912e+02 4.699665237582507871e+00 5.781149458159782171e+02 3.474071150726258939e+00 2.875134817311483793e-01 -1.794507932585396475e+02 -1.181290003430591184e+01
2.900028025073585809e+02 4.390988667970124659e+00 5.704787369446941057e+02 3.288669174932861594e+00 4.660939964869696972e-01 -1.794506008263516321e+02 -1.156318127437340948e+01
3.214906451072828872e+02 4.521761069679498313e+00 5.887506724340032633e+02 3.318608542738449962e+00 3.901284120263363020e-01 -1.794500019014804195e+02 -1.201710022090318297e+01
3.199544688334194120e+02 4.480298896332786107e+00 5.644581836770771588e+02 3.503320860868823772e+00 4.585294521838205739e-01 -1.794492860461224950e+02 -1.132229214316980404e+01
3.371435236392531465e+02 4.667594863972063024e+00 5.904930364611551568e+02 3.308558020862164550e+00 3.928079543641771476e-01 -1.794483669157054635e+02 -1.212847362539767815e+01
3.087043982074359860e+02 4.779248916888282572e+00 5.742917346586793883e+02 3.679975554129224946e+00 3.762205192332679915e-01 -1.794461168411718006e+02 -1.158810090168859119e+01
2.818793630857312564e+02 4.519075166952698730e+00 5.737145241599316705e+02 3.199033419668765976e+00 4.471422895957198884e-01 -1.794456563637051545e+02 -1.171467522015827178e+01
3.140839614115573113e+02 4.536338600304113733e+00 5.633784832176683040e+02 3.429406419508570281e+00 4.781539393276131311e-01 -1.794452923780613389e+02 -1.129300340690920734e+01
3.102261615251097169e+02 4.654460761273525371e+00 5.741112871556252912e+02 3.135994199509779534e+00 2.789519436791731422e-01 -1.794449826110191566e+02 -1.158060506084083130e+01
3.083126274053169027e+02 4.652204124975022559e+00 5.796147442303730486e+02 3.377356802353499887e+00 5.318705788836893822e-01 -1.794444369733916744e+02 -1.174112069367096467e+01
3.133673290786094867e+02 4.683605537789137685e+00 5.620237447337142385e+02 3.460015667554635854e+00 4.308625954555236892e-01 -1.794444238532549889e+02 -1.125964734931048383e+01
3.137518018414844505e+02 4.580744072377687992e+00 5.743786270270594514e+02 3.649737635116187207e+00 3.042647566012804949e-01 -1.794442841069883912e+02 -1.158468051353617057e+01
2.871518311928733169e+02 4.563011937451857847e+00 5.627284252211921967e+02 3.434181255458720994e+00 3.817634362634797496e-01 -1.794425628343296353e+02 -1.138254065445810070e+01
3.371599707787906368e+02 4.759789683238393465e+00 5.814253083852470354e+02 3.549409974311155569e+00 4.375005422341998185e-01 -1.794420924096367571e+02 -1.184783089726884953e+01
3.184551064481781850e+02 4.749576519705608568e+00 5.655105586669943705e+02 3.576956449755076317e+00 3.401770748084335105e-01 -1.794410368680225076e+02 -1.134772807857498833e+01
3.414969961116718764e+02 4.726565331074768395e+00 5.791466355010807092e+02 3.444141946083362882e+00 2.635226867682215479e-01 -1.794403692919004243e+02 -1.180744050889304297e+01
3.168540828999574614e+02 4.844286092803487875e+00 5.664230605972569492e+02 3.442541600160797355e+00 3.963924546557018869e-01 -1.794396280601892499e+02 -1.137038709605305797e+01
3.241573847834234243e+02 4.747263650911418331e+00 5.670180494776693649e+02 3.442353276085099445e+00 4.695466995966635082e-01 -1.794380116864866750e+02 -1.139504395313992369e+01
2.932307884456645297e+02 4.723780163515615804e+00 5.872023203983657140e+02 3.454690009344501878e+00 3.393822169169221636e-01 -1.794358922756597394e+02 -1.202960850493792222e+01
2.856992286666412042e+02 4.844439952642033198e+00 5.740208591336240715e+02 3.295470105561161933e+00 4.094976475648411940e-01 -1.794358425023942232e+02 -1.169141291746014488e+01
3.172815125484324312e+02 4.902671981260180445e+00 5.725835941030978802e+02 3.219537951215437843e+00 3.901190665236960453e-01 -1.794352046424677383e+02 -1.153481420538509283e+01
3.200867695787210891e+02 4.532443391216606443e+00 5.877244996408268207e+02 3.290551302666288258e+00 3.171932069066267235e-01 -1.794349176291634649e+02 -1.198284324739438134e+01
3.094139446527100290e+02 4.466449500376056925e+00 5.810318963275287842e+02 3.629284271543435914e+00 3.343505749481144873e-01 -1.794349045259895092e+02 -1.178095546717890230e+01
3.455673153034084066e+02 4.906791314218502897e+00 5.777039518764167951e+02 3.038275271709664604e+00 3.326741889525882678e-01 -1.794346142139316669e+02 -1.179521350322013262e+01
3.222605374202676671e+02 4.881743060634883946e+00 5.805813187998616058e+02 3.352872465807112956e+00 4.507222930147551376e-01 -1.794345129876103329e+02 -1.176818349719935597e+01
3.145738900914476517e+02 4.717459293042016277e+00 5.732393850826316566e+02 3.649049888253029117e+00 4.677181105506483250e-01 -1.794335461454850815e+02 -1.155269974676888545e+01
3.156939386127418743e+02 4.745663741097691180e+00 5.663266862845961214e+02 3.430517717242810960e+00 3.008287981274723744e-01 -1.794326351962220656e+02 -1.136771206724564820e+01
3.445317337956970505e+02 4.671290996224703562e+00 5.871078553002076887e+02 3.387529364495105000e+00 2.993012640626158682e-01 -1.794322039544410075e+02 -1.206969420275322236e+01
2.973885334309113659e+02 4.749681249261160865e+00 5.770425231336780598e+02 3.230400968808270878e+00 4.908484288083216907e-01 -1.794317773178194955e+02 -1.170314701612350206e+01
3.177431984958711269e+02 4.576715023816086081e+00 5.823758131416169590e+02 3.347040598261247446e+00 5.148356442852516368e-01 -1.794311367887888196e+02 -1.181653116321114361e+01
3.526640170548648712e+02 4.663371858501048628e+00 5.799307607225616721e+02 3.422520685911094596e+00 3.893379924800170477e-01 -1.794304859498190581e+02 -1.192195687792931835e+01
3.242006462149501544e+02 4.837536144248939074e+00 5.814676631026295581e+02 3.603040255024374527e+00 3.611328882331713563e-01 -1.794302240613648678e+02 -1.179831295910633315e+01
3.136864045427576571e+02 4.466274463515178539e+00 5.629986376245319661e+02 3.560248768244937523e+00 4.314380250446174792e-01 -1.794271804189146451e+02 -1.128368566723555944e+01
3.110576249480730553e+02 4.705025397121473496e+00 5.712331323412164465e+02 3.146160781291067465e+00 3.055890423137862522e-01 -1.794255607011724578e+02 -1.150038825651724750e+01
3.571683901329324158e+02 4.801698728577696862e+00 5.738781658066629916e+02 3.281602181950559860e+00 3.203435459715119338e-01 -1.794245423597762965e+02 -1.179501412893093715e+01
3.027394898802745047e+02 4.720843779856737754e+00 5.761389603177108256e+02 3.709815188815035025e+00 3.840423463528896408e-01 -1.794243275113486504e+02 -1.165559257841951357e+01
3.349251565933100210e+02 4.841583668278393482e+00 5.904278747977258490e+02 2.771343956700138556e+00 2.647172855887998111e-01 -1.794222264401388998e+02 -1.211458751911722942e+01
2.968011035830304536e+02 4.727840695788292358e+00 5.676104888045716734e+02 3.482121842686859203e+00 4.846267803020622988e-01 -1.794217770619610803e+02 -1.144753917746474947e+01
2.897893372524893607e+02 4.562115253503497669e+00 5.846074491141466751e+02 3.250167346401009905e+00 3.480375042046811029e-01 -1.794215587814157118e+02 -1.197100542662840361e+01
3.274707242698262917e+02 4.800822538475317813e+00 5.921262647628130935e+02 3.301689485722769213e+00 3.501560871805345365e-01 -1.794186587809074922e+02 -1.213931027770668258e+01
3.364878722078748297e+02 4.853151920810621078e+00 5.837399491322072436e+02 3.457483134967457516e+00 4.131143281278734092e-01 -1.794184437801334298e+02 -1.191374077706261048e+01
2.704172125199474408e+02 4.621421516699544263e+00 5.707858491938075076e+02 3.410854128917167216e+00 3.903611835215313741e-01 -1.794177535278458038e+02 -1.175270055330573271e+01
3.397064473885037614e+02 4.766335296919468334e+00 5.869965705827780766e+02 3.294532710852619672e+00 4.346745752040918065e-01 -1.794175737498403009e+02 -1.203290460169964682e+01
3.544768312529329251e+02 4.790629617333325818e+00 5.913440500969513778e+02 2.799303848117318250e+00 2.849957045531686384e-01 -1.794175153797967823e+02 -1.229228451526972066e+01
3.258156196033789911e+02 4.791734681342026292e+00 5.674124895312033914e+02 3.405454433159890382e+00 3.033056378135918774e-01 -1.794168539403921443e+02 -1.140935958339381173e+01
2.941863676068962832e+02 4.663711088500429369e+00 5.736027215138591373e+02 3.147275758091435449e+00 4.613218949838074900e-01 -1.794165480774977084e+02 -1.162281389645949048e+01
3.104433188732208464e+02 4.767590511348964277e+00 5.720888188271017043e+02 3.128356969235743801e+00 4.218664158649941265e-01 -1.794159634874690994e+02 -1.152447520740266640e+01
3.422582948243368151e+02 4.634437153670742937e+00 5.862510234249602945e+02 3.165693742220021978e+00 2.677056945718805925e-01 -1.794156657923195723e+02 -1.202655352455885307e+01
2.877161836778533370e+02 4.785104795674168798e+00 5.832223809098111360e+02 3.501850290721192138e+00 3.846657523105940779e-01 -1.794148755789871359e+02 -1.194342517155411620e+01
3.307669250845533497e+02 4.797623015614175479e+00 5.740418187148582092e+02 3.614624211417019950e+00 3.306383793359061740e-01 -1.794144491670243724e+02 -1.160456210997099546e+01
3.243589317061282600e+02 4.605430285906559007e+00 5.676347851294088969e+02 3.325732149595246323e+00 4.891305758167365791e-01 -1.794133918948191706e+02 -1.141159075422375579e+01
3.108945460744787965e+02 4.468736282937161519e+00 5.759792452463805148e+02 3.597426993126392691e+00 5.041908445469514000e-01 -1.794133916804954936e+02 -1.163222524030758009e+01
3.364669925059686193e+02 4.854603474035413591e+00 5.763692712769193349e+02 3.481296988428865369e+00 4.305799942862800211e-01 -1.794133419037115118e+02 -1.169679105048850687e+01
3.330677553023256792e+02 4.632735436228762715e+00 5.712263095551543302e+02 3.637241205754873530e+00 3.527436710194181146e-01 -1.794124488088436635e+02 -1.153694428577018272e+01
3.547906315838160367e+02 4.715936919999905719e+00 5.787429933192014460e+02 3.381841152138955309e+00 4.051479659343404371e-01 -1.794123428771240469e+02 -1.190836107597993276e+01
3.510622438448568801e+02 4.671472478393948968e+00 5.767271394760456360e+02 3.133308647295886651e+00 3.792571200385380648e-01 -1.794117474540965418e+02 -1.181402145597182418e+01
2.850717774901863208e+02 4.490657834334686349e+00 5.791034750626230334e+02 3.227230968349698692e+00 3.538282338345577482e-01 -1.794115826584923070e+02 -1.184126328378572879e+01
3.133010940340500383e+02 4.776897424586606711e+00 5.713615636191756266e+02 3.120257697507196504e+00 3.548782448038307891e-01 -1.794109108275168296e+02 -1.150183113964498993e+01
3.120048315832403887e+02 4.493089852278926877e+00 5.784252710481744089e+02 3.273479458709313228e+00 5.180811956168405175e-01 -1.794106366131276786e+02 -1.170114148583522251e+01
3.065872212646188473e+02 4.759232981176326760e+00 5.816661462878930706e+02 3.479479947258054651e+00 4.880223090240571882e-01 -1.794097615330842359e+02 -1.180548414929715761e+01
3.490889812971362289e+02 4.727344463612224601e+00 5.897236369538741201e+02 3.317495258726788965e+00 3.233964109189159664e-01 -1.794080964129313145e+02 -1.218939705910206328e+01
3.251587431181066563e+02 4.495747051645993864e+00 5.650931520497038036e+02 3.537690618661804454e+00 4.046576802771034709e-01 -1.794071528365910808e+02 -1.134779837541966074e+01
3.410044293697578723e+02 4.634555238749221040e+00 5.819537168404042404e+02 3.563933717170741033e+00 3.556252125673098341e-01 -1.794070325900758007e+02 -1.188709554596788820e+01
3.219082512330944041e+02 4.753263600521130172e+00 5.901230884415590481e+02 3.072369296050281307e+00 4.014407300956989166e-01 -1.794061914082025169e+02 -1.206149309730162678e+01
3.338105157763783382e+02 4.938068252635556377e+00 5.841707054439161766e+02 3.021854587529192671e+00 2.484187941319409565e-01 -1.794052386428530781e+02 -1.191323811372877728e+01
3.491396793293259861e+02 4.748216612288084448e+00 5.737654866475857034e+02 3.354611775200888157e+00 2.841316493359404283e-01 -1.794014554019358059e+02 -1.171333194551232104e+01
3.221585830735228910e+02 4.717380044452531784e+00 5.700781556674073727e+02 3.149031017416156875e+00 4.180380542720686932e-01 -1.794005737399269265e+02 -1.147197095878232886e+01
3.069572113803921525e+02 4.447935540440584923e+00 5.811880700215781417e+02 3.646432824449412191e+00 4.542496849530867076e-01 -1.793995496530854155e+02 -1.179038961081621295e+01
3.485484947066801169e+02 4.768337576528134392e+00 5.760575068711223139e+02 3.339118971100079047e+00 2.661885233605368883e-01 -1.793978245697054774e+02 -1.177256483859188663e+01
3.223235051655202597e+02 4.429532700903164866e+00 5.666968963359878444e+02 3.395624663092659201e+00 3.803257701028450177e-01 -1.793970772543086127e+02 -1.138307721128300720e+01
2.791566065046091580e+02 4.593969952126315093e+00 5.773067834868307955e+02 3.191996297876627864e+00 3.917059663619222309e-01 -1.793942586644443224e+02 -1.184107177235766528e+01
3.099754046731090966e+02 4.760593025551691504e+00 5.875505718274310993e+02 3.306860980357066104e+00 2.745015214885543342e-01 -1.793928279599707594e+02 -1.197905954545112195e+01
2.892593931655548545e+02 4.490819791775621184e+00 5.763309149389064032e+02 3.683306021874490632e+00 3.818968932343632661e-01 -1.793916860109523270e+02 -1.173024011907421915e+01
3.133215615286044340e+02 4.684346266862203123e+00 5.839925231871130791e+02 3.293092247747666068e+00 2.513589657533455424e-01 -1.793905668021659778e+02 -1.186556824560885026e+01
3.364034542563242667e+02 4.631062836878152567e+00 5.802553849204380185e+02 3.496564976826418647e+00 4.690434075719526197e-01 -1.793902377283755527e+02 -1.180900429451916622e+01
3.104834178348776277e+02 4.519995380553084807e+00 5.811053229022112419e+02 3.596359516290081881e+00 3.087306974681827132e-01 -1.793902331801448895e+02 -1.178153902335819225e+01
3.585175617964356434e+02 4.893625273244117224e+00 5.843276537983671233e+02 3.237812403059409760e+00 3.485082634893337250e-01 -1.793898670881160058e+02 -1.211468077781446162e+01
3.265431703849196197e+02 4.833611618019768130e+00 5.737184569222757773e+02 3.087090023338760147e+00 3.301522381345721180e-01 -1.793896927100307153e+02 -1.158125261310958010e+01
3.050138864137478549e+02 4.503336579458474986e+00 5.735985963756239698e+02 3.138274992190082546e+00 3.293861962928755771e-01 -1.793896132465199003e+02 -1.157729800948296628e+01
3.110262437759413388e+02 4.350896669042443321e+00 5.716884603895415466e+02 3.514232561856697412e+00 4.511996577958662935e-01 -1.793872744506785750e+02 -1.151280008445379188e+01
3.226552138603045705e+02 4.903287454679398749e+00 5.782073525144056703e+02 3.045032236215815757e+00 3.583854258310495977e-01 -1.793870604267818294e+02 -1.169945293452469848e+01
2.943037862253198114e+02 4.716030295027188401e+00 5.677109720496880527e+02 3.577376099221752259e+00 3.386639346768323122e-01 -1.793862949991190305e+02 -1.146328003250437533e+01
3.102310577529447642e+02 4.394822411723782629e+00 5.682345884353295560e+02 3.310565786646074038e+00 4.644370297674603187e-01 -1.793845266255824242e+02 -1.142133501597069056e+01
3.338816308532736912e+02 4.467189699317074769e+00 5.736413118484605320e+02 3.348207269732921709e+00 4.351690912707552594e-01 -1.793821491877263554e+02 -1.160697004809440180e+01
3.411484487148700282e+02 4.544041056990343108e+00 5.782531361523468831e+02 3.300486544464728667e+00 3.182957080496861546e-01 -1.793799430045506256e+02 -1.177913692539517854e+01
3.196810530349474107e+02 4.820273354936908561e+00 5.851218106092774178e+02 2.894690516869069974e+00 3.835740651624486297e-01 -1.793776776504016937e+02 -1.190150282421296701e+01
3.390252076536584127e+02 4.909595381756439281e+00 5.816422381850339889e+02 3.450030138933175561e+00 3.514960592351517032e-01 -1.793771610917257533e+02 -1.186521344305683456e+01
3.358236733365206987e+02 4.793561653531306810e+00 5.908207110189813420e+02 3.377690262893063622e+00 3.422611187769384333e-01 -1.793770519201229092e+02 -1.213184942638111252e+01
3.202444590345030520e+02 4.542611541876063974e+00 5.701610058048740939e+02 3.683272452347369441e+00 4.386661288177626794e-01 -1.793765465443621849e+02 -1.147142848626861067e+01
3.286324935500646234e+02 4.512798346262603566e+00 5.837703441559812063e+02 3.542129689786987612e+00 3.608876773394161241e-01 -1.793759070878526245e+02 -1.188003005939403067e+01
3.232826413345049446e+02 4.485261468900067605e+00 5.806734015638829760e+02 3.279897523635224132e+00 2.973514825383529181e-01 -1.793757503595674336e+02 -1.177280150280334681e+01
3.000333957829187739e+02 4.443757785807243899e+00 5.701823242195548573e+02 3.689060194481067256e+00 4.388392969532951549e-01 -1.793756131511893841e+02 -1.150115850523729932e+01
3.053121257459043818e+02 4.488695547014502019e+00 5.727587065343326458e+02 3.724199207871042194e+00 3.773797842650459256e-01 -1.793750020439163393e+02 -1.155327912129830281e+01
3.208096751228837888e+02 4.769199809125164613e+00 5.718096860986491947e+02 3.661126359610392011e+00 3.843813796880070632e-01 -1.793738044422695737e+02 -1.151674526097244922e+01
3.143914117897135725e+02 4.574385832895767834e+00 5.780819781047147217e+02 3.194322839681674076e+00 5.047431018234971312e-01 -1.793726041134095510e+02 -1.168966601368154201e+01
3.147416217529955134e+02 4.851455382740810229e+00 5.742414534791388405e+02 3.470389235196461364e+00 2.919262276112851717e-01 -1.793724545001076081e+02 -1.158048387712582361e+01
3.250958374906037420e+02 4.732155792828860008e+00 5.779560690678595165e+02 3.397568035599941805e+00 5.050561723269934022e-01 -1.793713130187766751e+02 -1.169741867250107248e+01
3.446630991175754843e+02 4.893844651674861268e+00 5.743526211024978920e+02 3.388576967979833210e+00 3.817808888978347914e-01 -1.793713022432864648e+02 -1.169319357204481058e+01
3.233577466686636512e+02 4.747677002450461536e+00 5.864999849365798354e+02 3.580758554668876492e+00 4.014201253698958527e-01 -1.793707508604812517e+02 -1.194973357956479276e+01
3.425546295339248672e+02 4.558909742899777129e+00 5.746760810403987989e+02 3.477618200012626559e+00 3.832566232162650799e-01 -1.793706242146937484e+02 -1.168686555105029257e+01
3.268835925046254829e+02 4.555644556343260376e+00 5.656881018413747597e+02 3.478959332174727859e+00 3.377280429031399023e-01 -1.793701023693569425e+02 -1.136768534756806481e+01
3.403414447166559853e+02 4.723474185444541895e+00 5.681988392031130388e+02 3.446414751489088601e+00 3.253635915608179552e-01 -1.793700083427702054e+02 -1.149598846723031009e+01
2.868675887264354856e+02 4.515840349638440721e+00 5.642225454258006039e+02 3.396889491855814125e+00 4.460262131693579768e-01 -1.793682905714597950e+02 -1.142215675731252311e+01
3.373707261524991736e+02 4.820866603022018637e+00 5.831484378972488685e+02 3.494179232971136528e+00 4.126343163262961578e-01 -1.793664227886436038e+02 -1.190071516137878049e+01
3.057086724572599792e+02 4.780626737994484010e+00 5.888784264847239456e+02 3.064758846000414927e+00 3.159011691134857580e-01 -1.793661947647623833e+02 -1.202966443786302086e+01
3.092873313240306743e+02 4.832835813299851679e+00 5.856840079919155642e+02 3.205818918751623947e+00 4.236540207335388053e-01 -1.793660808868627043e+02 -1.192203432854873490e+01
3.033580038518508672e+02 4.547433526075568722e+00 5.728182925671269459e+02 3.609513005921066497e+00 3.019968203476128821e-01 -1.793657982240060846e+02 -1.156069819221029604e+01
3.468875539901838465e+02 4.843376659962855157e+00 5.887115364878264927e+02 3.228544015455002913e+00 3.783095473334647796e-01 -1.793642977555457776e+02 -1.213863177645259128e+01
3.263413512673558330e+02 4.669519915895508078e+00 5.648242715292745970e+02 3.492229406481540899e+00 4.455682575733129758e-01 -1.793626775236710102e+02 -1.134405977086849759e+01
3.414255081155922653e+02 4.568814788613371647e+00 5.744726404859517288e+02 3.262862020562300902e+00 3.222739814777408895e-01 -1.793621284043888409e+02 -1.167341441921279355e+01
2.999093749589033564e+02 4.519759478515026352e+00 5.754526723430295760e+02 3.659673056336389951e+00 4.893216418021629210e-01 -1.793613927468587406e+02 -1.164675913069480373e+01
2.725962251382837280e+02 4.709477047645121317e+00 5.753831026410457525e+02 3.378123945396611205e+00 4.287646572157576830e-01 -1.793607010537620852e+02 -1.185446971071763400e+01
2.800026826404724147e+02 4.478827869578402066e+00 5.754297160498595076e+02 3.561857696745965640e+00 3.693576737445615210e-01 -1.793601944046696985e+02 -1.177968810874334693e+01
2.915223911395394225e+02 4.713084622791977374e+00 5.717933116349054217e+02 3.647446368600179234e+00 3.696459173841842860e-01 -1.793601627368990705e+02 -1.158891783129815067e+01
3.406504104153968910e+02 4.815201882376516807e+00 5.798110686700293854e+02 3.179009835353055369e+00 4.436402576301745060e-01 -1.793599958262101950e+02 -1.182127385013609455e+01
2.989812294801599819e+02 4.897019476787223269e+00 5.757027515340905666e+02 3.336758992653787725e+00 4.107795661367862894e-01 -1.793589676584941515e+02 -1.165775332183355317e+01
2.992919928250105386e+02 4.635339572937663633e+00 5.658416687836240726e+02 3.651810111126472247e+00 4.457625439411442847e-01 -1.793574656277258441e+02 -1.139020097195088788e+01
3.174208505499563557e+02 4.421463256989852653e+00 5.833903068448796603e+02 3.460047483668995838e+00 3.584727186273688471e-01 -1.793549353012080303e+02 -1.184696407742724489e+01
2.950133213023113967e+02 4.527478492940691268e+00 5.857812425330640735e+02 3.270023329643848786e+00 3.738313945789355497e-01 -1.793542792378769661e+02 -1.197539176275675743e+01
3.297066764861856427e+02 4.427831933163203892e+00 5.754132627667479483e+02 3.313571204360901579e+00 3.799199288869225533e-01 -1.793540189338175992e+02 -1.163896988703572788e+01
3.304425172894692082e+02 4.699551791458159933e+00 5.903611247071819434e+02 3.058824327712605040e+00 2.626609204310330070e-01 -1.793522606645061899e+02 -1.209253512330592883e+01
3.374904879382578429e+02 4.629321541142509489e+00 5.705290652278918060e+02 3.333481716156388774e+00 3.014902018308140419e-01 -1.793518431133110766e+02 -1.154074032219012480e+01
3.226150200765175100e+02 4.830744164948353792e+00 5.821800368709917848e+02 3.533351711049266708e+00 4.235602003200563126e-01 -1.793508523505533105e+02 -1.181639555229275018e+01
2.974404423653441540e+02 4.871789672608639599e+00 5.802357593626542211e+02 3.306626225331587676e+00 3.106780785335194750e-01 -1.793505928868686681e+02 -1.179566120393963047e+01
2.795935621255386536e+02 4.689411908364174764e+00 5.729864812920507120e+02 3.527988482324295294e+00 4.587779484604082025e-01 -1.793505051682878673e+02 -1.171536904075409957e+01
3.541255757100344113e+02 4.763091736391782405e+00 5.748014022310726432e+02 3.428735599293427860e+00 3.425094313352941011e-01 -1.793491617637363333e+02 -1.178904785626422580e+01
3.128904853103733217e+02 4.576075357460064552e+00 5.807310971812397611e+02 3.120910637807099430e+00 4.640801070477912349e-01 -1.793483007973152610e+02 -1.176794530553663343e+01
2.999049770098545764e+02 4.336339972337539095e+00 5.778467174086459863e+02 3.505752788849576085e+00 4.221248159008021972e-01 -1.793481168620973278e+02 -1.171507965532518725e+01
3.470290130655483836e+02 4.705107332798855069e+00 5.804227509679103605e+02 3.528312669967033077e+00 3.501136099006399993e-01 -1.793477255360737672e+02 -1.188617930168220305e+01
3.043508811457784873e+02 4.495832680398041070e+00 5.761366850806542743e+02 3.658596645435750361e+00 4.850865663721034560e-01 -1.793476329832928116e+02 -1.165043025635070428e+01
3.353574761829960380e+02 4.776439438432642071e+00 5.824169811427344712e+02 2.827190821838903467e+00 2.858084342782385434e-01 -1.793463321596240689e+02 -1.186780071147539850e+01
3.055767924533183191e+02 4.518914200205432330e+00 5.770670222440760426e+02 3.215939830178935477e+00 5.084249169348927788e-01 -1.793461665404837220e+02 -1.167353695173395778e+01
2.831268133209256348e+02 4.807917058802997801e+00 5.804059148301182631e+02 3.294282992490898287e+00 3.760804044734777363e-01 -1.793457091332177811e+02 -1.189550143905241697e+01
3.232993968754227581e+02 4.597637139006310214e+00 5.670439741935508664e+02 3.513005422380570231e+00 3.107715600288608049e-01 -1.793437097247525287e+02 -1.139391329843861911e+01
2.735664936500184581e+02 4.573440698715274699e+00 5.783345691475801686e+02 3.319432726888256635e+00 3.855667525233565929e-01 -1.793435762732672458e+02 -1.192805279190570111e+01
2.734342311658077165e+02 4.554735973959890494e+00 5.761893431435489674e+02 3.412515503841223374e+00 4.567725534470046811e-01 -1.793414007499250147e+02 -1.186796193712327607e+01
3.508412182405622275e+02 4.887523014333415183e+00 5.894677570606670542e+02 2.795345318186658545e+00 2.573187903567591417e-01 -1.793411640893596370e+02 -1.219691726627950068e+01
3.379624439912061007e+02 4.819924479548395979e+00 5.821874626414414706e+02 3.510092864692389014e+00 4.062043054523160057e-01 -1.793401099547535580e+02 -1.187518647530606231e+01
2.896092433755017623e+02 4.391154148719602190e+00 5.753419251915829591e+02 3.258301484971927398e+00 4.395204516366718051e-01 -1.793389406476987915e+02 -1.169983884312896549e+01
3.080844759518060982e+02 4.670215970550171569e+00 5.811912849579970270e+02 3.034238675185194634e+00 2.837892202955853982e-01 -1.793384819769806882e+02 -1.178808863113242644e+01
3.029296514055023408e+02 4.471202801798302318e+00 5.688565493023588715e+02 3.630703221536945247e+00 3.385817674927739662e-01 -1.793384534892173292e+02 -1.145507877029791644e+01
3.166711572841045950e+02 4.380922631730157946e+00 5.742568746163366313e+02 3.551258464867770748e+00 4.362581641847967373e-01 -1.793375464770570318e+02 -1.158093418661665552e+01
3.072225971269373872e+02 4.570576780097939995e+00 5.725582263229749742e+02 3.433742510723616803e+00 2.704813739730133060e-01 -1.793366572455828418e+02 -1.154308165637149663e+01
3.417355167877942677e+02 4.734471423954335734e+00 5.686727382154341512e+02 3.492608168689482984e+00 3.861788190861251691e-01 -1.793365534555844363e+02 -1.151772410607577868e+01
2.784784238851313489e+02 4.660066966782518527e+00 5.785545936576305621e+02 3.330161004302003125e+00 4.680189222678257099e-01 -1.793364173356050912e+02 -1.188361132069409010e+01
2.970253458170524823e+02 4.561201734398705909e+00 5.852629300728380031e+02 3.412846339527922268e+00 3.105164357538049980e-01 -1.793360644130123092e+02 -1.194908699291241838e+01
3.089986609157764406e+02 4.527351476534286157e+00 5.640390087014638993e+02 3.306118207456746116e+00 4.361934493919582545e-01 -1.793360637509852324e+02 -1.131509257789362977e+01
3.204816252986534550e+02 4.853188924018473571e+00 5.843187832135532744e+02 3.260675464436966209e+00 2.553989106283869326e-01 -1.793355321730852836e+02 -1.187782330482108861e+01
3.248357007791869364e+02 4.505825820037070883e+00 5.749347939225533537e+02 3.554550538488826739e+00 3.170287226771800193e-01 -1.793348558432980440e+02 -1.161075100325397003e+01
2.977532746008756703e+02 4.443239815825325678e+00 5.822844394000012471e+02 3.401508799743997002e+00 4.896426021561024466e-01 -1.793347696652252807e+02 -1.185510010112184354e+01
3.221069131091351210e+02 4.779636996669515803e+00 5.914804690005022394e+02 3.204913115378149158e+00 3.682727905253275758e-01 -1.793341092817956053e+02 -1.210556161303838607e+01
3.157680853186076320e+02 4.757556950538590179e+00 5.659661499358851415e+02 3.458737563595915887e+00 3.212390900254996629e-01 -1.793340561883702549e+02 -1.135841546926245726e+01
3.507097450037257431e+02 4.868571998314736859e+00 5.785575149331760940e+02 3.016257122303893645e+00 3.053272164450595572e-01 -1.793334918897321586e+02 -1.186347641168567790e+01
3.422198147375638086e+02 4.671256146553155908e+00 5.715680321930240098e+02 3.494739334262703334e+00 3.236829272662431478e-01 -1.793332241805898377e+02 -1.159871906515945739e+01
3.041569208693758810e+02 4.461308957062914970e+00 5.744992726648728194e+02 3.220439215379890197e+00 4.981514158187059227e-01 -1.793329593779259881e+02 -1.160486148078683755e+01
2.975111766564981508e+02 4.485605536950104444e+00 5.772366130420238051e+02 3.705851730061950899e+00 3.875078509113255021e-01 -1.793328792990859313e+02 -1.170812615374500965e+01
3.296009180659460753e+02 4.542663877282302920e+00 5.871724013331999004e+02 3.392367279396050428e+00 3.473277436919214312e-01 -1.793328174484590249e+02 -1.198832336495635253e+01
3.099695547221153902e+02 4.451828560111056987e+00 5.802163698945115584e+02 3.412307981649513433e+00 5.100797348244769935e-01 -1.793324021371609263e+02 -1.175597605490210462e+01
2.778273869700868204e+02 4.470446619563155366e+00 5.730506521668891082e+02 3.529050562503778021e+00 4.307424124177855473e-01 -1.793306945737242017e+02 -1.173417393536627529e+01
3.197144220880401804e+02 4.497661041111397751e+00 5.710571906445494506e+02 3.169362414752158852e+00 4.260476566545539634e-01 -1.793300956936314776e+02 -1.149498731540196417e+01
3.085415838909200943e+02 4.689254003953474026e+00 5.633476415311994288e+02 3.438436336702821006e+00 3.466375993583698523e-01 -1.793294320388056349e+02 -1.129852829214637211e+01
2.958843760591021237e+02 4.762257380444793853e+00 5.865187522941413363e+02 3.348992043494793958e+00 4.157543083285310526e-01 -1.793291206424499933e+02 -1.199366544484059283e+01
3.088858636616267859e+02 4.886754831685805378e+00 5.824377917072171158e+02 3.044344095696059238e+00 3.593350146302548564e-01 -1.793283179848133955e+02 -1.182382985515281604e+01
3.469898567743275066e+02 4.870045625411520973e+00 5.873046621966689145e+02 3.221010130740115329e+00 2.570624770655671743e-01 -1.793276924160019234e+02 -1.209515788185921004e+01
2.964430081891881628e+02 4.475416769365252456e+00 5.704099202133638755e+02 3.698013996814276894e+00 4.290642551202125676e-01 -1.793275797406329559e+02 -1.152360569104907206e+01
3.172272683054326308e+02 4.595954413828978069e+00 5.698933177065237032e+02 3.162287473608066612e+00 3.345340600861213542e-01 -1.793273257896809412e+02 -1.146183714780077167e+01
3.546665856466194668e+02 4.842688517151647609e+00 5.802643203851043836e+02 2.966782588722397751e+00 2.850338869411535581e-01 -1.793264690215254973e+02 -1.195163329678594977e+01
2.981376620155743353e+02 4.687750137609651091e+00 5.710814909893260847e+02 3.637055887911573748e+00 4.638526638618565290e-01 -1.793261557249142299e+02 -1.153360336995892155e+01
2.881366732644230524e+02 4.732229203445984744e+00 5.728993935333463696e+02 3.196770832295591003e+00 4.310578232036242907e-01 -1.793249245358010739e+02 -1.164206265754424408e+01
3.336563060011748121e+02 4.781248216585409772e+00 5.730602707078237472e+02 3.386266679188071560e+00 4.694033019911019733e-01 -1.793246454041136246e+02 -1.158982858454291431e+01
2.961948052349982845e+02 4.814593414563826279e+00 5.679374714627543881e+02 3.371630636979455975e+00 3.753898427125991755e-01 -1.793233111898973391e+02 -1.145914377925253191e+01
2.834070272705490083e+02 4.732100717193326034e+00 5.805042622493815543e+02 3.230804031752940286e+00 4.202333691877676025e-01 -1.793224339850720810e+02 -1.189603551527356018e+01
3.168396370903246293e+02 4.571096667429320526e+00 5.855125208919635043e+02 3.072388814711211058e+00 3.896150328820068842e-01 -1.793209691300333475e+02 -1.191161026661097111e+01
2.817454991659632810e+02 4.631512924823095290e+00 5.677388934626658283e+02 3.302444608778138058e+00 4.338889160623392027e-01 -1.793206505346801691e+02 -1.155460966867212846e+01
2.993228511926232613e+02 4.683062699449499711e+00 5.852633528168341854e+02 3.185627091375144548e+00 2.961468811890043962e-01 -1.793193064837184068e+02 -1.193861113152099662e+01
3.047655444040432258e+02 4.594047105145940613e+00 5.838948236695271135e+02 3.247364872699982197e+00 4.803676547436473432e-01 -1.793182960933390859e+02 -1.187738434909151941e+01
3.396678480791952097e+02 4.758046307999024727e+00 5.855609942218078459e+02 3.289711944593583404e+00 2.495415732613656401e-01 -1.793182433469667671e+02 -1.198809773228787634e+01
3.082420686849951608e+02 4.671489187494265671e+00 5.779814389853195280e+02 3.051420738982780989e+00 2.971235947989279702e-01 -1.793172285274641808e+02 -1.169374254363419041e+01
3.413173580012471007e+02 4.732482486537646693e+00 5.747816165297912221e+02 3.475424836161602027e+00 2.891947028784337959e-01 -1.793165246934099741e+02 -1.168134091458603407e+01
3.032769093543739132e+02 4.459013176981541093e+00 5.669471098191858118e+02 3.424943561484762533e+00 5.034701628064117696e-01 -1.793162237403976462e+02 -1.140382298142252893e+01
3.457153978514230630e+02 4.645753872787458327e+00 5.819899901891016043e+02 2.989303553878118080e+00 3.596167757443275992e-01 -1.793157344243678608e+02 -1.192222968971542052e+01
2.814576291707168139e+02 4.535516668581258237e+00 5.698695653473678249e+02 3.277206376734741244e+00 3.577127527490012171e-01 -1.793152803860471636e+02 -1.161359466617180125e+01
2.873744580391213503e+02 4.776133632300583187e+00 5.829262336596406158e+02 3.391246333994805351e+00 4.243520852754689709e-01 -1.793142988592277050e+02 -1.193698751576204486e+01
3.048621999367715603e+02 4.786200453654688047e+00 5.693518769472406120e+02 3.224149255645865075e+00 4.107186866659494617e-01 -1.793139310586817317e+02 -1.146229829472284045e+01
3.515825107003911967e+02 4.781005310212646187e+00 5.902080334968630950e+02 3.227338260630153499e+00 3.141193855477010799e-01 -1.793137177676063345e+02 -1.222746229243033866e+01
2.822105210108353504e+02 4.789568220452300906e+00 5.718594563061574263e+02 3.447459568950558051e+00 4.058467562028729714e-01 -1.793127425427469177e+02 -1.166071414647367632e+01
3.074965509314244514e+02 4.582149034805561350e+00 5.812496074917877422e+02 3.687671946805765266e+00 3.527310958193484725e-01 -1.793111894173962924e+02 -1.179103067704401653e+01
3.087683038103616582e+02 4.914680361122544028e+00 5.793340593850685991e+02 3.352549569380570915e+00 4.021643818383666691e-01 -1.793108419416704180e+02 -1.173205830471772337e+01
2.919358685358336629e+02 4.718392998929290982e+00 5.827278732058923651e+02 3.287753058770509274e+00 2.979310721109322269e-01 -1.793095790130222440e+02 -1.190004259410428133e+01
3.108005994262313152e+02 4.600306922879900284e+00 5.838216733205090350e+02 3.547623527037891744e+00 2.999782707510246227e-01 -1.793092205722164749e+02 -1.186274252325029543e+01
3.068763012173290008e+02 4.550713358110541229e+00 5.651983139148204600e+02 3.674448159602042630e+00 4.253305686855591849e-01 -1.793091431489652905e+02 -1.134880882248110012e+01
3.362678659961396193e+02 4.550413411889864257e+00 5.752729518184519293e+02 3.311188894653316339e+00 4.657941726544106986e-01 -1.793090157800447173e+02 -1.166467417719855248e+01
3.438080160364191329e+02 4.760620193540455958e+00 5.695585395183226183e+02 3.291161801151673671e+00 3.687944557661651523e-01 -1.793086347177526534e+02 -1.155591541409223488e+01
3.031806497346744891e+02 4.758265381292658525e+00 5.687613681651065463e+02 3.591210418257050119e+00 3.466411224314786543e-01 -1.793076869344306203e+02 -1.145173186523775399e+01
3.106149575147587711e+02 4.769380991647787837e+00 5.852432832128888549e+02 3.413349501867712910e+00 2.821637511706424628e-01 -1.793071784385223850e+02 -1.190646619066405876e+01
3.250127811818614418e+02 4.629418933875244058e+00 5.636515638181656414e+02 3.450193213109737478e+00 3.640231803753127826e-01 -1.793047274798111914e+02 -1.131093002366189104e+01
2.798828359160380614e+02 4.660005314438453894e+00 5.691669057223023174e+02 3.381489452226372538e+00 3.450712645288439018e-01 -1.793044479123182668e+02 -1.160923904107605864e+01
3.182299582836160425e+02 4.632962973317248156e+00 5.765553774280077732e+02 3.016675639087365024e+00 3.641692172367593794e-01 -1.793029552411399834e+02 -1.164649053215207175e+01
3.277040777641796012e+02 4.463603683842968906e+00 5.789517822453709641e+02 3.533046261197555271e+00 4.273295618559067588e-01 -1.793014599553752930e+02 -1.173360169734466041e+01
2.978037506357738380e+02 4.643109206749723050e+00 5.631186547160373266e+02 3.564629143099312003e+00 3.809315706601002494e-01 -1.793013779613494023e+02 -1.132781067973782285e+01
3.062577177494669058e+02 4.699552694754957294e+00 5.888147594477876510e+02 3.273938069180106325e+00 3.084197134738295709e-01 -1.793004678279849031e+02 -1.202625776190608597e+01
3.437782707674785456e+02 4.771310369862542089e+00 5.790733488009288976e+02 3.550666645474941596e+00 3.705480545558619276e-01 -1.792999393159923329e+02 -1.182136062092503437e+01
3.110081146022278631e+02 4.874629743630150891e+00 5.771201393737172793e+02 3.098078758906182451e+00 3.508452340685817572e-01 -1.792984552015653605e+02 -1.166460556835792595e+01
3.216831764715533950e+02 4.921939326469219722e+00 5.827397245161179171e+02 2.984249957969427047e+00 3.290768065605620407e-01 -1.792976298043484746e+02 -1.183163569775264889e+01
3.219588423996166853e+02 4.437958778063459953e+00 5.745789067063286666e+02 3.525103471616816364e+00 3.395874513792556115e-01 -1.792953154127536095e+02 -1.159496899204547304e+01
3.052587452020281944e+02 4.670510518613571804e+00 5.697576718546325765e+02 3.287996056288083668e+00 2.890038954753682554e-01 -1.792949247337566590e+02 -1.147202660844992650e+01
3.243219511363252536e+02 4.769698412748595295e+00 5.667148332996323461e+02 3.344134778371778971e+00 3.303994345638834318e-01 -1.792921638583608512e+02 -1.138753556344044071e+01
2.960174347163335256e+02 4.518350946074515484e+00 5.822035350320314819e+02 3.615908989509490468e+00 3.463134011627221343e-01 -1.792905013310340792e+02 -1.186118229023875692e+01
2.982256362318289007e+02 4.627434882972808694e+00 5.671949263610798653e+02 3.678744368395753916e+00 4.181562012922965810e-01 -1.792903799881282794e+02 -1.142993690646152238e+01
3.440421003085189113e+02 4.818982859500722249e+00 5.876376619880105636e+02 3.388118106216251757e+00 3.155748903381972448e-01 -1.792894208844967920e+02 -1.208263504415658218e+01
3.473466496909556440e+02 4.719943940307294916e+00 5.793409639019832866e+02 2.995660750427015628e+00 3.610530429701800936e-01 -1.792894037615309628e+02 -1.185701629676405844e+01
3.438811502117282544e+02 4.787944394472985365e+00 5.853782363143722023e+02 3.244704478928418734e+00 4.222106496074474746e-01 -1.792885770553728548e+02 -1.201117154370921014e+01
2.862263284294538153e+02 4.537857381256449329e+00 5.670226275949837600e+02 3.470862617638937664e+00 4.837121090730539530e-01 -1.792884170311057517e+02 -1.149885853486827791e+01
2.936169850999285131e+02 4.737644532476908310e+00 5.763372838012361399e+02 3.173997947711289846e+00 3.076077322155420513e-01 -1.792881237341123324e+02 -1.170286687195061859e+01
2.983967232576852666e+02 4.859372688437291643e+00 5.815874764956200806e+02 3.143957585710182911e+00 3.522609860859811093e-01 -1.792878964570331846e+02 -1.183129989361698975e+01
2.818272436439133912e+02 4.473605805051199980e+00 5.766984072960043477e+02 3.258378709696505560e+00 4.358457362457647255e-01 -1.792862688817112371e+02 -1.179914184233771124e+01
3.378955223424394489e+02 4.780670568200406478e+00 5.732968695724539430e+02 3.240566284816886355e+00 4.410218322848464267e-01 -1.792856310693333910e+02 -1.161861291110259486e+01
3.116671181245190496e+02 4.522931231325640233e+00 5.817066475780922019e+02 3.484684794153684706e+00 5.070119209644016189e-01 -1.792841045379327056e+02 -1.179802291928682934e+01
3.094764301612758572e+02 4.644098208422174245e+00 5.690551640532108877e+02 3.575369096408613334e+00 3.052500834344734071e-01 -1.792830232154113332e+02 -1.144417668664894805e+01
3.222337124218335589e+02 4.718795172716863995e+00 5.839513441784241650e+02 2.963171004351064397e+00 2.547470638626030959e-01 -1.792824634919619768e+02 -1.186922473047648907e+01
3.201575410732299360e+02 4.583815903376533996e+00 5.894088329249514118e+02 3.261186349451588473e+00 3.583186151682479226e-01 -1.792817366427297827e+02 -1.203621837153892571e+01
3.096121322994697493e+02 4.802907338161515938e+00 5.780113887788629654e+02 3.139095829220790446e+00 4.429182646282606717e-01 -1.792805970106072948e+02 -1.169219768442941287e+01
3.166940587679738996e+02 4.539958650716044986e+00 5.670198935033574799e+02 3.629631553115762799e+00 3.538199223994502041e-01 -1.792780259782276175e+02 -1.138582209681146296e+01
3.177278170278996754e+02 4.574577342651438450e+00 5.716385365582505074e+02 3.514235444971184563e+00 2.880540421734724132e-01 -1.792764907768337821e+02 -1.150918511490845120e+01
2.994897444007803529e+02 4.513071849900247123e+00 5.739759252825188014e+02 3.380335855602361050e+00 5.335947477581378662e-01 -1.792756374949204883e+02 -1.160712194447019208e+01
3.009490948111773605e+02 4.403826660440164353e+00 5.700589180052379561e+02 3.389581865485533640e+00 4.986401089189367863e-01 -1.792754406446475173e+02 -1.149422128859304593e+01
2.803564329394162655e+02 4.549047728119258061e+00 5.696846118162129642e+02 3.326513812204237919e+00 4.667798335651543451e-01 -1.792742973025975175e+02 -1.161863950253534128e+01
3.365694094129859195e+02 4.843327330341348436e+00 5.840177579267912051e+02 3.432391551973092092e+00 4.023244044720902246e-01 -1.792741055452860621e+02 -1.192263479225325895e+01
3.445522792019826284e+02 4.765693260276226972e+00 5.739012435032863095e+02 3.132750152305664670e+00 3.570782291900586602e-01 -1.792728264231840853e+02 -1.167977584947286118e+01
2.873958687226448774e+02 4.471107114589229603e+00 5.699806820506897793e+02 3.282299978745444324e+00 4.705044562928093477e-01 -1.792718515418606557e+02 -1.156815411938586280e+01
2.857205557456669567e+02 4.543113954168390478e+00 5.806459830657136081e+02 3.622498642382633527e+00 4.061456898163672280e-01 -1.792699380159044154e+02 -1.188144408542776631e+01
3.200788614435091972e+02 4.549890218678260823e+00 5.837424375517347244e+02 3.482396980801342856e+00 4.812974208569257284e-01 -1.792691316721142982e+02 -1.185978489503698086e+01
3.065294233273926920e+02 4.701100178898945714e+00 5.822493639167716992e+02 3.172028360950598813e+00 2.653683451322306208e-01 -1.792683198694888631e+02 -1.182306877481798857e+01
3.318410826651933689e+02 4.643048092120985793e+00 5.665064037140349456e+02 3.380693936500191565e+00 3.377733946918743957e-01 -1.792678547525480894e+02 -1.140649797569361823e+01
3.260574856529594854e+02 4.720157336564807515e+00 5.918823917799122682e+02 3.193469171341450696e+00 3.376327330388397274e-01 -1.792673092620152886e+02 -1.212728211832638081e+01
3.141974494890532696e+02 4.547464395490387723e+00 5.690934152447614451e+02 3.476163076591530121e+00 5.133506062067751952e-01 -1.792660983128153873e+02 -1.144047367365173073e+01
3.126164650345320979e+02 4.700834259857236574e+00 5.839615833879088314e+02 3.588003781544633064e+00 4.481664184197028389e-01 -1.792659371665735648e+02 -1.186512278604230630e+01
3.451897987293697270e+02 4.761378769911202014e+00 5.914898474055988800e+02 2.906329852854417251e+00 2.892911784404000319e-01 -1.792655893279472252e+02 -1.221419313409171892e+01
3.014094736747530305e+02 4.888435124711833168e+00 5.766984848373755312e+02 3.385190861466211398e+00 3.330582927868482868e-01 -1.792655386889407225e+02 -1.167624023728623683e+01
3.333429204497535920e+02 4.613291102820544332e+00 5.832284207651639463e+02 3.468005252731881871e+00 3.003958605854013530e-01 -1.792652767382294599e+02 -1.188243519490522360e+01
3.111096685459086189e+02 4.559216520307002973e+00 5.819163286221489670e+02 3.690095698414537218e+00 4.104551685173522535e-01 -1.792652713232351118e+02 -1.180491005568092788e+01
3.316980926210537746e+02 4.513460977744733427e+00 5.837862445646464948e+02 3.230480941761673552e+00 3.773737774261438638e-01 -1.792644414354582523e+02 -1.189211336070802716e+01
3.063295250386262865e+02 4.790472932223574176e+00 5.807477357830773599e+02 3.003788016803368599e+00 3.151201182723765704e-01 -1.792625978893607339e+02 -1.177880873738199341e+01
2.983717114251304565e+02 4.743290891682007349e+00 5.823325062148320512e+02 3.398601801877792816e+00 2.892059381210942970e-01 -1.792623629258923756e+02 -1.185370105985492017e+01
3.154574715914076251e+02 4.759907294747104167e+00 5.693548417994579722e+02 3.209626271820264609e+00 4.198385451829744763e-01 -1.792623295709775277e+02 -1.144714959872598214e+01
3.114276514662823274e+02 4.846626660719427271e+00 5.822099035925166390e+02 3.514566852019961107e+00 3.977600750708727984e-01 -1.792613959266699339e+02 -1.181333557434707870e+01
3.074114277563335804e+02 4.572048900421203044e+00 5.688976991556349958e+02 3.249209926741487564e+00 3.098674665958068841e-01 -1.792603155179010059e+02 -1.144389214586281689e+01
3.433389310696685470e+02 4.894024093557000299e+00 5.784777939922371388e+02 3.087643632544068151e+00 2.850155185812257574e-01 -1.792581667295144712e+02 -1.180084078859984587e+01
2.972875916255059110e+02 4.770700177281265830e+00 5.860991863841101122e+02 3.409055828874378413e+00 4.083463040271788080e-01 -1.792571128857616714e+02 -1.197364972503897462e+01
3.127012442902382077e+02 4.548021969859485480e+00 5.824332947813295505e+02 3.069420414940636110e+00 3.726744345145890369e-01 -1.792559969485029399e+02 -1.181884229486647797e+01
3.156081016494138112e+02 4.845192770551316030e+00 5.797292041558056326e+02 3.515180255466845871e+00 4.233723935457863186e-01 -1.792550818921319546e+02 -1.173741964911211966e+01
2.884684639161505970e+02 4.557346008343867716e+00 5.749692167578043609e+02 3.158469493299401520e+00 3.663183022111136111e-01 -1.792549128008543846e+02 -1.169727861513702472e+01
2.970902765695907988e+02 4.612413735938528880e+00 5.836496764555133723e+02 3.140751581208643728e+00 3.992447646780193371e-01 -1.792525894408514375e+02 -1.189945841852658681e+01
3.309607692041111022e+02 4.777190778060472098e+00 5.795517225205160230e+02 2.987078791358348973e+00 3.970445234548107272e-01 -1.792508826451255857e+02 -1.176274075908791872e+01
3.378689894620629275e+02 4.893486474766353567e+00 5.821836784257241106e+02 3.064662335901728873e+00 2.510555778693573381e-01 -1.792508214808771640e+02 -1.187453038031246422e+01
2.964316155148984535e+02 4.416158805683084054e+00 5.765556410241521235e+02 3.630292325968739853e+00 4.367180561828384877e-01 -1.792506138667632172e+02 -1.169392154809399820e+01
3.044081225686096559e+02 4.595325723115082361e+00 5.719441289720642771e+02 3.608175744400300644e+00 4.982239500264135090e-01 -1.792503063768634206e+02 -1.153350251918150349e+01
3.460428521916324485e+02 4.808719256405180609e+00 5.896434487864041785e+02 3.051341312296453001e+00 3.709350967396262133e-01 -1.792493539087851104e+02 -1.216147660968320388e+01
2.824346670515348592e+02 4.502119354678548291e+00 5.687420203672846810e+02 3.569335668145423579e+00 3.916027371161326931e-01 -1.792491660172505306e+02 -1.157498824254502168e+01
3.128381614730686238e+02 4.635612895491109775e+00 5.849138718230606173e+02 3.056821636373189044e+00 4.101605924684652571e-01 -1.792490142355223668e+02 -1.189405723296868800e+01
3.329077089378670848e+02 4.850950491812556997e+00 5.719976175904357660e+02 3.356971701200647473e+00 2.992581191728321821e-01 -1.792481794994895381e+02 -1.155721220757262913e+01
3.096645909469999083e+02 4.783731817590211044e+00 5.694657972271045310e+02 3.247979225496864686e+00 3.276165215234062567e-01 -1.792474838840532527e+02 -1.145480083954564066e+01
3.126681062064868684e+02 4.634339943135364237e+00 5.851059791113721076e+02 2.993691196605481331e+00 3.674012392909771219e-01 -1.792471202353863475e+02 -1.190008655030895568e+01
3.098007324713118464e+02 4.385721445374189287e+00 5.729390112110022528e+02 3.259116536094129213e+00 3.594721119297097922e-01 -1.792460758498161510e+02 -1.154874350203335709e+01
2.941734363195088804e+02 4.844569342527120348e+00 5.753080346821958528e+02 3.317745150292973566e+00 3.267883091360957448e-01 -1.792459261814382216e+02 -1.167056261960349417e+01
2.968819276110319265e+02 4.455790349854471977e+00 5.808040659246848918e+02 3.369442710075481351e+00 3.164725359149319073e-01 -1.792447354509659192e+02 -1.181514655352086507e+01
2.803824811047753087e+02 4.696044398331525649e+00 5.718203170524416237e+02 3.427275952624599498e+00 3.386015566913423980e-01 -1.792444473880306930e+02 -1.167604444517435702e+01
3.088702189559230078e+02 4.714716195140216115e+00 5.815302914375743057e+02 3.658967116209999482e+00 3.928796820688776337e-01 -1.792426301834717037e+02 -1.179670304877225284e+01
3.185643884380684199e+02 4.907321401960079932e+00 5.800651665726496731e+02 3.072330769634620928e+00 3.491209796350784877e-01 -1.792424291648682981e+02 -1.174838472765069142e+01
3.497865501781325293e+02 4.810408016238469031e+00 5.881616326949708764e+02 3.255523932429554179e+00 3.582712478868143036e-01 -1.792419312970987448e+02 -1.214596973245285483e+01
2.947085085051131728e+02 4.708923844857220153e+00 5.694840320467063748e+02 3.207537892679415137e+00 3.821107488546270914e-01 -1.792418619517704599e+02 -1.150790443662335960e+01
3.535079103747171416e+02 4.892170907361270693e+00 5.786690913439052792e+02 3.264386077824380727e+00 3.253472324282030703e-01 -1.792410798621211541e+02 -1.189333002743318879e+01
2.944654162231567511e+02 4.624780377639270412e+00 5.716303752266102265e+02 3.192855036396544222e+00 4.657227706087470609e-01 -1.792409610351054710e+02 -1.156706446685887180e+01
3.195315994875702472e+02 4.859212610728179449e+00 5.754206093321591879e+02 3.517998005494410663e+00 4.109339029475637117e-01 -1.792367016937073174e+02 -1.161540328141725098e+01
3.110261164738157049e+02 4.517561004992098894e+00 5.738398714904667486e+02 3.708830898330269576e+00 3.883485058557214487e-01 -1.792358401297832984e+02 -1.157199860789265422e+01
3.256798722946150519e+02 4.783383474051673190e+00 5.758861788451806660e+02 3.618154414217140236e+00 3.932813756836129326e-01 -1.792356262220947656e+02 -1.163969954553470032e+01
3.250263140268477287e+02 4.766416691299141917e+00 5.864081872190090508e+02 3.514323904695445311e+00 3.236211594695822535e-01 -1.792343646926097733e+02 -1.195059226046855372e+01
3.012898384325524717e+02 4.365027399198440961e+00 5.697972424077706819e+02 3.372789013904442523e+00 3.604355108097899718e-01 -1.792323854651577051e+02 -1.148592101604203464e+01
3.631493620630177475e+02 4.832386511373613303e+00 5.841609373395215243e+02 3.092560095248064300e+00 3.082630803068765468e-01 -1.792320656973808184e+02 -1.216419327849066612e+01
3.241553977485693849e+02 4.661095575041460215e+00 5.661670289430921912e+02 3.595072770610401314e+00 4.062832023115280911e-01 -1.792305194235300121e+02 -1.137299356392341565e+01
3.124047817446491422e+02 4.748588947825029827e+00 5.882251503739036025e+02 3.375860202398184740e+00 3.044691002035473382e-01 -1.792297554777956066e+02 -1.199744560593080323e+01
3.171412781687403140e+02 4.679862381365629709e+00 5.880565591693224405e+02 3.485484009768799574e+00 3.199177684243858510e-01 -1.792288361581684057e+02 -1.199102538241041316e+01
3.308233786480083154e+02 4.541974092671438257e+00 5.731306428256631307e+02 3.540058973560987532e+00 3.359847718347644951e-01 -1.792279797863589010e+02 -1.157951754087276797e+01
3.273264024555756464e+02 4.751699950646244730e+00 5.705456019116905964e+02 3.211112845893173695e+00 3.113401829417160593e-01 -1.792275330295478852e+02 -1.149677493526532857e+01
3.388517916617904575e+02 4.737376304027177909e+00 5.776257135476978419e+02 2.998490545884983760e+00 3.176375324156570090e-01 -1.792264624150156749e+02 -1.174643987123628364e+01
2.973844954265504157e+02 4.450375654058518649e+00 5.703924847169118948e+02 3.532502976689058993e+00 4.982250860792218905e-01 -1.792255751749921728e+02 -1.151852879922828166e+01
3.031697294757407803e+02 4.538131032807519283e+00 5.875999307336155653e+02 3.333282023802640825e+00 3.857872069414126637e-01 -1.792245063610743330e+02 -1.199676137251199570e+01
3.093770118090308756e+02 4.776294099070252486e+00 5.660029624338152416e+02 3.484566704911313373e+00 3.634815606975937419e-01 -1.792242277720735331e+02 -1.136452421576317917e+01
3.394305064592203394e+02 4.694871131529247066e+00 5.722944150188772028e+02 3.526579028729971199e+00 4.218226440365011598e-01 -1.792241940482622340e+02 -1.160023365451486832e+01
3.058516984883236773e+02 4.722789860632464531e+00 5.757354546548912140e+02 3.398598713600449184e+00 2.697608446344511024e-01 -1.792236560713443509e+02 -1.163491943373953674e+01
3.204090217187309122e+02 4.703007231562085444e+00 5.866036845152964361e+02 3.162270267159025039e+00 4.368051550822820150e-01 -1.792224010976836155e+02 -1.194817588405063447e+01
3.435354488955751435e+02 4.626280427790979033e+00 5.728725120323920237e+02 3.437337882968811709e+00 3.436864054154598058e-01 -1.792191008542566806e+02 -1.164377129445064085e+01
3.268976460445158523e+02 4.661171473941706722e+00 5.854426232718044503e+02 3.416915669162206015e+00 4.600352421642984191e-01 -1.792189336021228030e+02 -1.192573527358230123e+01
2.999066109321547060e+02 4.783973474643453017e+00 5.699420884384348938e+02 3.247047162415535038e+00 4.119119434138150959e-01 -1.792188907860369511e+02 -1.149523696000369100e+01
3.143697873327011507e+02 4.846549005901806595e+00 5.805144823646013492e+02 3.532022840677052855e+00 3.442714129093467079e-01 -1.792168601761856337e+02 -1.176075438101879200e+01
3.220029367183944373e+02 4.813880669817422131e+00 5.744291890346856917e+02 3.284262499663436863e+00 4.632975868621324600e-01 -1.792163716936869378e+02 -1.159085403032134920e+01
2.913626472918659260e+02 4.471196694936635296e+00 5.700867245050180827e+02 3.277026687228934421e+00 4.776457823140643488e-01 -1.792159836653836464e+02 -1.154378166759114421e+01
3.054875080089557287e+02 4.482069906909580403e+00 5.748956020685297972e+02 3.210327186088112406e+00 3.119937034846597679e-01 -1.792155966388595516e+02 -1.161220097062427214e+01
2.969060686098932251e+02 4.424650321135939812e+00 5.663812492108311289e+02 3.490432405267775096e+00 3.581126436961530879e-01 -1.792142932342719917e+02 -1.141505052377323715e+01
3.190116371596545832e+02 4.594667124124996782e+00 5.875841447520225529e+02 3.118418272390061308e+00 3.303025286443805886e-01 -1.792133451935872870e+02 -1.197734637268902347e+01
3.058121591584044268e+02 4.806630288562406150e+00 5.788540886024717338e+02 3.469322011068094458e+00 2.980787343652521182e-01 -1.792122182204202545e+02 -1.172452101984483264e+01
3.492569939558765100e+02 4.766008575629848920e+00 5.873236820310014537e+02 2.966170934927810254e+00 2.465556015144851898e-01 -1.792118130458525513e+02 -1.211495789807027279e+01
2.991392329548282873e+02 4.610518355641634258e+00 5.734650566285254172e+02 3.479605069577573762e+00 2.849430490328070942e-01 -1.792109922971010860e+02 -1.159443322133154197e+01
3.080772740002530554e+02 4.834649888329816569e+00 5.718567060743885122e+02 3.292739553661453655e+00 4.358817147009875770e-01 -1.792097107960964593e+02 -1.152209229617268349e+01
3.343602043683595753e+02 4.558736984437178563e+00 5.776383135806167957e+02 3.175516513481825065e+00 3.143862563858750292e-01 -1.792080737129723218e+02 -1.172225654683332507e+01
3.083056769239409505e+02 4.529014587131936942e+00 5.656469941586183268e+02 3.590516518939190771e+00 4.656407451937254471e-01 -1.792079584336368043e+02 -1.135728243095298851e+01
3.093788961054520428e+02 4.692293991191408331e+00 5.816637294351446599e+02 3.590977631945336590e+00 3.153738736983444646e-01 -1.792068509817696906e+02 -1.179981382853335958e+01
3.457287254290997680e+02 4.779523531950236936e+00 5.777328038100341701e+02 3.470653470909920824e+00 3.124551114115857731e-01 -1.792043238035807349e+02 -1.179730769235879606e+01
2.935443407644528975e+02 4.505174148724822913e+00 5.641137445081077431e+02 3.389964255270967008e+00 4.389860121953632621e-01 -1.792043216568392552e+02 -1.137504065995078051e+01
3.091695560242128522e+02 4.856127736656670635e+00 5.771770456323322378e+02 3.512785186085347178e+00 3.419774723348621981e-01 -1.792033704538766585e+02 -1.166891298618483930e+01
2.935752475919974245e+02 4.530927252908231395e+00 5.748388009383413646e+02 3.574553716833308581e+00 3.178035170477564453e-01 -1.791989863540686656e+02 -1.166077055824704800e+01
2.930334521727974106e+02 4.632875083977707753e+00 5.727303719819233265e+02 3.276967217872971183e+00 5.004746522669607511e-01 -1.791989481953633856e+02 -1.160535544456295298e+01
2.906612766805217802e+02 4.411565112235230401e+00 5.792060547003886768e+02 3.339841943132901392e+00 4.551899575977115808e-01 -1.791989018255016788e+02 -1.180370250496473439e+01
3.007739696969734382e+02 4.612832237690281723e+00 5.726939749337818739e+02 3.258442052218872398e+00 5.078236140221661366e-01 -1.791987620345970811e+02 -1.156645000628392950e+01
2.854357861513144030e+02 4.533357962788499229e+00 5.656682095471877574e+02 3.487531422237976741e+00 3.745344254254853733e-01 -1.791985914834873768e+02 -1.147001493006770367e+01
3.145136926499991432e+02 4.816074396732719087e+00 5.866500819932971353e+02 2.947873105579749353e+00 3.520141855280004561e-01 -1.791984639520053122e+02 -1.194685910825135444e+01
3.364063626494857431e+02 4.548919100940663540e+00 5.787337809817508969e+02 3.180131245435752430e+00 3.322551345267872325e-01 -1.791981943389638161e+02 -1.176447870756593872e+01
2.749119957217317278e+02 4.528442293896240756e+00 5.715252221460193596e+02 3.426363182629818649e+00 4.008702942958243809e-01 -1.791971004393733153e+02 -1.172228993736978708e+01
3.485257957158491422e+02 4.848606287417553951e+00 5.829092301861055603e+02 2.971638599533316327e+00 3.642037519389920153e-01 -1.791942586952629597e+02 -1.197291792364819685e+01
3.051359146067622987e+02 4.524165430948813515e+00 5.624743136323425006e+02 3.427769146238792253e+00 4.138811802927642725e-01 -1.791941388322826469e+02 -1.128459011575675675e+01
2.798191713867742010e+02 4.546388701428591084e+00 5.802993932085014421e+02 3.317110551352755454e+00 3.793711637897412281e-01 -1.791934136009641634e+02 -1.192187714788663655e+01
3.264089882298767407e+02 4.777991693374542770e+00 5.854701563598061966e+02 3.211520864841603373e+00 2.497754250941489063e-01 -1.791931580735093235e+02 -1.192518291567010280e+01
3.157579436039767984e+02 4.662764865794808422e+00 5.690031960032612233e+02 3.570045552257498311e+00 3.147463633090595292e-01 -1.791908246953896082e+02 -1.143779809302970918e+01
3.106628920599210915e+02 4.614907474569063695e+00 5.728449106259934069e+02 3.210739513169406756e+00 4.933356997125303289e-01 -1.791900901529840837e+02 -1.154492817624522871e+01
3.009759818178576438e+02 4.707519745137616951e+00 5.687184316045634205e+02 3.571153100619429921e+00 3.349184495458558675e-01 -1.791899459260055778e+02 -1.145841410901159918e+01
2.784691418209861808e+02 4.678297021804793232e+00 5.711540315986862879e+02 3.488966490226670825e+00 4.286146240316348055e-01 -1.791874951678010461e+02 -1.167603005507036684e+01
3.096686638390454505e+02 4.642799953251438794e+00 5.643001592147368228e+02 3.582826865446027576e+00 4.280708707371030375e-01 -1.791860804431740632e+02 -1.132058523115615145e+01
2.812747386822378530e+02 4.453200942109297067e+00 5.732940589993726235e+02 3.524558157766406907e+00 4.029360060062622262e-01 -1.791842124769810880e+02 -1.170840376366927060e+01
2.896406052331267915e+02 4.707394424990712700e+00 5.730355064676508619e+02 3.207322406270141091e+00 4.375604374449515999e-01 -1.791841520243816603e+02 -1.163530462060667503e+01
2.953251912010598517e+02 4.440530141441365153e+00 5.784012905296431200e+02 3.467004900951845769e+00 3.223272305325666220e-01 -1.791838073666102389e+02 -1.175269149724855211e+01
3.396088448575194434e+02 4.732437067596984015e+00 5.893025020253705861e+02 3.160985480266145231e+00 2.704405581919966939e-01 -1.791835076895076213e+02 -1.210500283217955975e+01
3.336402726000077905e+02 4.744946866910900063e+00 5.681722614184529903e+02 3.417244227503570819e+00 3.288595304266876962e-01 -1.791835052099905852e+02 -1.145799464497545728e+01
3.158710937474415346e+02 4.458967772273769725e+00 5.767351608526979589e+02 3.540984664236284551e+00 4.841286669025929856e-01 -1.791834480048151192e+02 -1.165076762127069543e+01
2.942733304680324977e+02 4.604683223379873347e+00 5.737052324981582387e+02 3.543955398395586265e+00 5.038880019321273496e-01 -1.791833574948587682e+02 -1.162517186787085954e+01
3.114976145712018365e+02 4.729483828995854289e+00 5.735866871455563114e+02 3.596574625934811920e+00 3.176952462816376999e-01 -1.791824297439154066e+02 -1.156442722346298169e+01
2.946989431567640736e+02 4.705339003028801592e+00 5.827140743813847621e+02 3.542949059329428163e+00 4.424612322983900170e-01 -1.791820829814767819e+02 -1.188351040811187431e+01
3.223810443483723134e+02 4.498179133555436415e+00 5.675498230964220738e+02 3.536420309850865973e+00 4.431527532976015094e-01 -1.791819474299254296e+02 -1.140539113894077516e+01
2.911057117985752711e+02 4.575033171057667936e+00 5.677523883189414846e+02 3.590294739494668708e+00 4.630233012156209083e-01 -1.791808897820627635e+02 -1.148353053989065486e+01
3.422177366119938711e+02 4.623889180609339178e+00 5.765901907992123370e+02 3.258351169859727836e+00 3.012832421353876522e-01 -1.791803474585403535e+02 -1.173861823283514383e+01
3.068956611066809046e+02 4.684921625610589224e+00 5.863648993679618115e+02 3.289305467384445070e+00 2.914463210153619421e-01 -1.791801613979193348e+02 -1.194785456333698903e+01
3.216740286638151929e+02 4.894274497349918818e+00 5.812999714480837383e+02 3.222438075858967910e+00 4.057289284700104637e-01 -1.791790750543320883e+02 -1.178852712006299086e+01
3.559131556699391581e+02 4.804783182699428501e+00 5.810343315350794455e+02 3.155132655756253346e+00 3.692350651433295994e-01 -1.791787394218144982e+02 -1.198729654960054347e+01
3.321956209004613925e+02 4.552423034574326621e+00 5.845797017334964494e+02 3.232725148060202613e+00 3.253008033037547153e-01 -1.791781975706471712e+02 -1.191842476488414881e+01
3.090040965961874804e+02 4.711376002824604114e+00 5.859617054356112931e+02 3.529895943760540611e+00 3.305362525807994389e-01 -1.791775896883895030e+02 -1.193110393584503903e+01
3.162878494032426602e+02 4.674633029301149989e+00 5.815118107027175256e+02 3.017928389911768594e+00 4.122835832293411107e-01 -1.791770891819300573e+02 -1.179017493404196415e+01
3.054540567918074316e+02 4.420686510160652283e+00 5.782482779127855110e+02 3.336969865392403811e+00 3.192319926458082602e-01 -1.791761990847804213e+02 -1.170787425223142186e+01
3.169882181887064689e+02 4.869714539279617505e+00 5.830799697167200293e+02 3.364507558555440703e+00 4.101618863558205152e-01 -1.791758380652155722e+02 -1.183740309271549052e+01
2.989409490591500003e+02 4.474744835444315783e+00 5.637898898262370722e+02 3.456968149346617558e+00 3.750572885944530865e-01 -1.791747754080792845e+02 -1.133951664125797976e+01
3.480513889459743950e+02 4.753067645079863901e+00 5.754616070769830003e+02 3.332034450764159939e+00 2.951643547658237554e-01 -1.791746370598106353e+02 -1.175146839260198561e+01
3.069830462686953751e+02 4.851266393134900490e+00 5.821436880253353365e+02 3.212597308744830737e+00 2.926541725432945662e-01 -1.791725096616193014e+02 -1.181884594248699827e+01
3.572966476956790984e+02 4.737187564040482357e+00 5.862664895432961885e+02 3.059890765358939113e+00 3.154624346266985402e-01 -1.791721409724113414e+02 -1.216091209207163892e+01
3.418589215058883042e+02 4.886891169668521329e+00 5.819916198360427870e+02 3.382382821000569084e+00 3.521562137003619308e-01 -1.791719982555660238e+02 -1.189397546631389879e+01
3.014899842635302321e+02 4.777728786695841556e+00 5.671456856909851467e+02 3.378074740551900046e+00 3.630926868930780538e-01 -1.791719279801076254e+02 -1.141518549680073136e+01
2.887203802241218682e+02 4.568454610452437947e+00 5.848264336851572125e+02 3.409711956148443246e+00 4.356729813866007106e-01 -1.791718398079385963e+02 -1.198508261266064068e+01
3.454045839721804896e+02 4.926064696563766887e+00 5.812172502200281770e+02 3.180310067832591514e+00 3.114656047176266318e-01 -1.791685309596184084e+02 -1.189675933182018142e+01
3.228664763965123257e+02 4.597480594782029861e+00 5.701756815640247851e+02 3.637835763329183347e+00 4.298597143528812836e-01 -1.791670851177298402e+02 -1.147585214119060204e+01
3.461948812214996565e+02 4.851379900564039893e+00 5.872416742718176010e+02 3.198294262410313671e+00 3.651961656760218666e-01 -1.791667192034099116e+02 -1.208676977904739225e+01
2.966385504958843171e+02 4.721572335431445389e+00 5.774993741798534757e+02 3.522139822271034060e+00 4.772875757608061598e-01 -1.791654814240003759e+02 -1.171990619562948588e+01
3.097923522719360108e+02 4.637705367796082889e+00 5.787472959546776110e+02 3.556337389020112205e+00 2.947919370770559211e-01 -1.791648149307804374e+02 -1.171324488038504619e+01
3.387244820126586546e+02 4.672130974353830624e+00 5.788999347477548554e+02 3.178378737790876318e+00 2.692682607391107541e-01 -1.791640338728125528e+02 -1.178256179456679220e+01
3.169688267836135083e+02 4.696474768814122847e+00 5.878198578827492611e+02 3.205579126194337825e+00 4.198513647177053443e-01 -1.791622877330287906e+02 -1.198351241575121584e+01
3.232066926506138884e+02 4.670952456441753498e+00 5.751476630201224225e+02 3.655669123518889396e+00 3.554144662411654054e-01 -1.791608740581646941e+02 -1.161318290135427489e+01
2.858788870524952017e+02 4.592091200464077261e+00 5.809982542038668498e+02 3.224247371121760075e+00 3.731701903621094663e-01 -1.791605590864189708e+02 -1.189064386074169377e+01
3.158278544625895279e+02 4.825176317134044268e+00 5.757779774474691976e+02 3.165730639702961646e+00 2.920818335559424161e-01 -1.791598221624230121e+02 -1.162355519144863258e+01
3.181442838908693602e+02 4.783481568616756441e+00 5.840518680044370967e+02 2.889740401215908250e+00 3.196036671375871996e-01 -1.791574175109216469e+02 -1.186745894265663459e+01
3.297472005443544845e+02 4.656575064033464884e+00 5.667639168621824410e+02 3.533197920989321617e+00 4.003469201688340529e-01 -1.791561256608799226e+02 -1.140490501001328738e+01
3.277733920701405168e+02 4.542911609700681197e+00 5.855355277789504953e+02 3.216248674801576612e+00 3.511939229090834669e-01 -1.791550395389274115e+02 -1.193126719152268400e+01
3.121710968869317071e+02 4.360528462461301658e+00 5.720766457283523323e+02 3.343746439089920308e+00 4.074469927129297231e-01 -1.791547768284563062e+02 -1.152217661703975438e+01
3.271415983553788465e+02 4.677200917125986734e+00 5.843232439741042299e+02 3.148056121389328776e+00 2.567628005662975221e-01 -1.791540864289767683e+02 -1.189211676614556623e+01
3.486577904041670877e+02 4.752227084255302714e+00 5.840945248507783845e+02 3.389631170904775281e+00 3.685336846735199900e-01 -1.791539246193395627e+02 -1.200998847556280680e+01
3.068197146370613950e+02 4.765188448550302880e+00 5.815420340685358269e+02 3.400730317775946254e+00 4.718486084807831382e-01 -1.791526573330052088e+02 -1.180123886297183589e+01
3.144649685589268415e+02 4.388565646070482273e+00 5.700267270627732614e+02 3.431832420988792265e+00 3.687239220991891386e-01 -1.791525717458953011e+02 -1.146528104239181189e+01
3.088053915709085686e+02 4.811578857523552522e+00 5.691989230815322571e+02 3.322855044948911818e+00 3.416420897423925740e-01 -1.791498663026427494e+02 -1.144913877800114044e+01
2.950068508011272002e+02 4.766378924326973632e+00 5.701994588068033636e+02 3.432334893273024434e+00 3.304638718465024994e-01 -1.791488756765103858e+02 -1.152542424166179913e+01
3.082242501139626256e+02 4.425378939098949971e+00 5.711974363125596028e+02 3.427801189098985013e+00 4.982580779346709177e-01 -1.791451257268987263e+02 -1.150387634016629335e+01
3.005170299015128990e+02 4.476377028437736882e+00 5.670908646211343012e+02 3.636518032682904078e+00 4.186327155654843146e-01 -1.791448550589939828e+02 -1.141748120743219452e+01
2.869987261426859959e+02 4.589291110813683794e+00 5.718961586109388691e+02 3.212985319594004352e+00 3.598346529231949420e-01 -1.791446382279540330e+02 -1.162289860392725416e+01
3.171682449895640730e+02 4.491663379713349613e+00 5.814618047399649186e+02 3.185998803855741190e+00 4.231035382150170610e-01 -1.791433558565840087e+02 -1.178892900357029738e+01
3.083561821065346749e+02 4.378928356310234804e+00 5.687270577711684609e+02 3.349409985196111439e+00 3.974757304505686650e-01 -1.791427915277445209e+02 -1.143745375123582875e+01
2.954693330125045350e+02 4.369675507154697769e+00 5.765690145733884719e+02 3.506574983761964415e+00 4.329646370320595627e-01 -1.791403535698220537e+02 -1.169925437849655125e+01
3.235175990348084269e+02 4.665574231309443043e+00 5.698308878275255438e+02 3.636090204044113872e+00 3.934210534820703487e-01 -1.791399456099695158e+02 -1.146789203650748590e+01
3.230198043067833282e+02 4.768336574524583149e+00 5.704659791761050656e+02 3.276619956033333558e+00 3.033593534163672722e-01 -1.791391147729892737e+02 -1.148394605235800903e+01
3.228999852416632166e+02 4.427809864838782694e+00 5.745239211396196879e+02 3.342784944492209309e+00 4.527179881394609584e-01 -1.791383806819024755e+02 -1.159509146384032263e+01
3.258364356774682165e+02 4.557196552522835731e+00 5.865758313238053461e+02 3.258180727870363835e+00 3.386266157560025580e-01 -1.791380722471480738e+02 -1.195787036316413321e+01
3.153460658902707223e+02 4.864314785456866908e+00 5.789110215876888788e+02 3.088584840960057143e+00 3.643619476067471719e-01 -1.791351533980614761e+02 -1.171351952530526752e+01
3.357257918372990844e+02 4.753910944751110534e+00 5.683639789518890666e+02 3.362056895471601692e+00 3.557028482177833073e-01 -1.791348298898715541e+02 -1.147339547244880720e+01
3.550440467009898384e+02 4.713338232452491283e+00 5.825320788750923384e+02 3.153288890336719774e+00 3.189411188229058780e-01 -1.791342139751617708e+02 -1.202300375409140187e+01
2.970339495094299309e+02 4.705574868208568518e+00 5.657622462174208522e+02 3.475751192401796974e+00 3.623965264697457944e-01 -1.791329851780238016e+02 -1.139847516264321570e+01
2.898314699053557888e+02 4.610851251602104739e+00 5.662355404904744773e+02 3.330150425809142334e+00 3.723095375764827741e-01 -1.791325937550518290e+02 -1.145245703084546207e+01
3.075468070510829648e+02 4.711601042739295586e+00 5.712755313517996001e+02 3.151710390119796479e+00 3.848133793666252411e-01 -1.791304583647637116e+02 -1.150736980600226822e+01
2.973808498508613525e+02 4.512422233386311987e+00 5.803386590018881179e+02 3.652694796864471183e+00 3.910662928645723957e-01 -1.791284037477207676e+02 -1.179897856537371581e+01
2.927393027638451031e+02 4.477764277142916249e+00 5.835507717626010162e+02 3.465977448041285491e+00 4.455159695157278610e-01 -1.791269056407396079e+02 -1.192002197591337520e+01
3.114681412331282786e+02 4.577630467711773399e+00 5.653244190983031103e+02 3.554703214903455422e+00 4.593607897489839775e-01 -1.791260944850120040e+02 -1.134424880153246207e+01
2.992737068354564371e+02 4.687334426427450573e+00 5.812167934305051631e+02 3.404541014216543982e+00 2.891101910909802397e-01 -1.791260701570884635e+02 -1.181641208413665112e+01
3.195976104498373616e+02 4.788371298686756816e+00 5.789122097253583661e+02 3.528857333192891854e+00 3.068503388128630549e-01 -1.791256801440439119e+02 -1.171555713806978005e+01
2.905018711814104790e+02 4.506260609411635087e+00 5.733781012020961043e+02 3.380948482396123111e+00 3.086573700285367705e-01 -1.791255566786414306e+02 -1.163901773925587513e+01
3.277286471136255273e+02 4.929344397376767439e+00 5.805793395092483706e+02 3.204901569621945612e+00 3.445177121661267550e-01 -1.791252758933115103e+02 -1.178143692635263839e+01
3.118354792354055007e+02 4.442936164877105298e+00 5.792284479410079712e+02 3.575307716728198582e+00 3.564811479356543300e-01 -1.791247654520923049e+02 -1.172467819870288963e+01
3.127741286621471204e+02 4.593657137884465058e+00 5.672471104459505113e+02 3.232550989734338742e+00 4.196413733933727630e-01 -1.791243162063881869e+02 -1.139269438025832315e+01
3.357430374855471200e+02 4.538570352666180696e+00 5.791230112903956524e+02 3.375730256557184727e+00 3.309808944137363484e-01 -1.791238003789358118e+02 -1.177228195962882040e+01
3.113020546673914737e+02 4.595099376435603844e+00 5.759087157573744662e+02 3.686581580271898417e+00 4.329614962190824756e-01 -1.791227034354258763e+02 -1.162974014867077344e+01
3.413421054029645347e+02 4.642275120626099927e+00 5.834509309072033147e+02 3.450343467942931230e+00 3.640239535124920045e-01 -1.791213722539676496e+02 -1.193442422588604401e+01
2.944571271711184295e+02 4.507126539859829251e+00 5.642196758673948125e+02 3.497436394166015816e+00 4.384111749172841521e-01 -1.791188081180542326e+02 -1.137255640982596994e+01
2.971902840928074738e+02 4.451151976581035008e+00 5.734124193659828279e+02 3.605475423324913109e+00 4.656851066889373669e-01 -1.791164491210222991e+02 -1.160187793149664515e+01
3.406115076317568082e+02 4.698900248951099812e+00 5.852052409487777140e+02 3.124877892415511837e+00 2.621810196279308336e-01 -1.791152551908376438e+02 -1.198316445193317747e+01
3.396430771285496348e+02 4.841535723302671457e+00 5.857425736709051307e+02 2.881728680021422573e+00 3.454289113546247236e-01 -1.791150153337779898e+02 -1.199354974170432087e+01
3.471168618279282896e+02 4.804143320990436727e+00 5.769646932992640131e+02 3.343957120373705294e+00 4.031713067452442067e-01 -1.791145927600817345e+02 -1.178639575261140493e+01
3.110113195426185939e+02 4.458681938897433916e+00 5.748968428390552390e+02 3.172003234747496236e+00 3.676747989115077275e-01 -1.791131357330040998e+02 -1.160154277571292170e+01
3.166095444164491823e+02 4.719796985645731802e+00 5.844872374038908447e+02 2.938076932031162158e+00 3.008508335765392450e-01 -1.791129041214911695e+02 -1.188006086907204661e+01
3.007838423538265715e+02 4.542897956249402291e+00 5.631146713043990530e+02 3.438882691083068099e+00 3.849044065788630453e-01 -1.791124799424233913e+02 -1.131497685812494502e+01
3.451475958945097773e+02 4.660193377735166287e+00 5.816504290553016290e+02 3.375662037465287035e+00 4.047351167269135908e-01 -1.791102292197775512e+02 -1.190767293097530910e+01
3.540918246839199810e+02 4.836079766386708556e+00 5.786348145464778554e+02 3.224656364363340355e+00 3.240652370461409304e-01 -1.791099751254187993e+02 -1.189814546425089148e+01
3.377893582266267458e+02 4.782450581226799891e+00 5.825591107318456352e+02 3.286718161651258185e+00 4.351304951666151721e-01 -1.791092682412503621e+02 -1.188534154762808548e+01
2.986294620901701364e+02 4.406060653359248569e+00 5.755710008813649665e+02 3.603235429450754701e+00 4.084962101710880034e-01 -1.791091434708853853e+02 -1.165557726539045902e+01
3.271869595248582527e+02 4.837748024780225364e+00 5.749312181651357605e+02 3.516646145868444595e+00 3.433317994590928679e-01 -1.791078695451983549e+02 -1.161699856763634386e+01
3.164076510636579656e+02 4.422577835216285891e+00 5.716699721552558913e+02 3.254111172140245145e+00 4.161388530105057937e-01 -1.791078643035315565e+02 -1.150955826065267118e+01
2.960526132814161429e+02 4.550375592820214088e+00 5.819760774034094766e+02 3.276694255732748751e+00 4.692865832372433710e-01 -1.791073169135767671e+02 -1.185418970795335269e+01
3.427864408319983909e+02 4.854239766053888516e+00 5.870752013979341655e+02 3.259676179735121249e+00 3.481424120327999416e-01 -1.791069594122423609e+02 -1.205592308638467003e+01
3.050159518103687901e+02 4.732781767458334343e+00 5.783761433351151027e+02 3.291552031861570082e+00 2.736420331565912467e-01 -1.791069232115060004e+02 -1.171277050322290414e+01
2.883055623327298349e+02 4.591628308799609925e+00 5.726799597535402881e+02 3.184481852679101888e+00 3.967798693589130732e-01 -1.791064720036950177e+02 -1.163481350191656816e+01
2.820803446628473239e+02 4.582863815349150549e+00 5.698893936363427883e+02 3.539347188664193400e+00 3.742250866793697117e-01 -1.791048233398875027e+02 -1.160861626395752744e+01
2.920125890096218200e+02 4.797938412079938431e+00 5.753297883124026839e+02 3.404274395133730202e+00 4.420772983364596453e-01 -1.791045907364073173e+02 -1.168390617436502055e+01
2.976745903969825804e+02 4.443513253513414085e+00 5.769321811884235558e+02 3.229099730334856311e+00 4.555194549126246883e-01 -1.791025284310158270e+02 -1.169863530674092544e+01
3.443513725403194599e+02 4.670849250880710457e+00 5.752871330624067241e+02 3.393908051797952741e+00 4.220340953988937494e-01 -1.791023544720059988e+02 -1.171706267374142030e+01
3.330780282247612263e+02 4.776604655816498735e+00 5.723665639538122605e+02 3.171295395923106053e+00 3.574468529263727934e-01 -1.791022395432564736e+02 -1.156807828061144860e+01
3.318052397433528427e+02 4.753849571703664623e+00 5.896885607180798843e+02 3.190226268904577278e+00 3.751036214357008625e-01 -1.791005988321066127e+02 -1.207649643426528741e+01
3.093854330221612940e+02 4.881528775428750855e+00 5.827711833424752967e+02 3.316626903175073693e+00 3.622602018897358445e-01 -1.790975990677619052e+02 -1.183300817495724644e+01
2.829077158790708495e+02 4.662615138221764433e+00 5.709529546197927630e+02 3.386347436473010841e+00 4.636943639634037995e-01 -1.790963098502375885e+02 -1.163006785240659369e+01
3.343979235337565115e+02 4.530499644181691821e+00 5.710904849752918153e+02 3.374656655688541562e+00 3.757397601480717553e-01 -1.790959041005237680e+02 -1.153953563858784293e+01
3.276450955239948257e+02 4.594775909990308271e+00 5.820472913678358964e+02 3.578888417947888367e+00 4.124693075782139839e-01 -1.790942435288188790e+02 -1.182484239281888705e+01
3.261393797682937361e+02 4.809461939067653624e+00 5.841931756115799317e+02 3.483562272176040864e+00 3.884760608235560131e-01 -1.790937937643427063e+02 -1.188527724020340415e+01
2.957777519962072006e+02 4.761780409036941997e+00 5.747359748165910105e+02 3.169649336308185017e+00 3.683879410402761123e-01 -1.790936928364000380e+02 -1.164582122397841246e+01
3.377518109910793100e+02 4.834684697777666962e+00 5.778566895306130391e+02 3.117224665625419000e+00 3.871452459984547900e-01 -1.790925277991500479e+02 -1.174659733905678749e+01
3.137599673307296939e+02 4.616076553974456154e+00 5.829357889157024601e+02 3.557633166732065089e+00 4.650581498196499908e-01 -1.790919374868406919e+02 -1.183329684319348019e+01
3.361566394070749197e+02 4.695920961890252876e+00 5.872630071115206647e+02 3.346308708768455986e+00 3.987529771907180054e-01 -1.790916649670236609e+02 -1.202060745105986328e+01
2.896099212821542892e+02 4.663579097373311555e+00 5.757127231202563280e+02 3.196004882664943647e+00 3.358759135917535055e-01 -1.790910828137385522e+02 -1.171030453337956523e+01
3.082854080277116395e+02 4.370329270381559716e+00 5.758562583883252728e+02 3.403168849265906903e+00 4.585506938246945441e-01 -1.790895668166393762e+02 -1.163287782906564161e+01
3.313273302284271722e+02 4.727872931318721328e+00 5.881069614889853483e+02 3.047905523832990404e+00 2.646056409114945218e-01 -1.790894369159943267e+02 -1.202433434466715312e+01
3.125998712807277116e+02 4.652208942310894990e+00 5.681133632786663838e+02 3.213518441580262675e+00 3.907092191175915996e-01 -1.790883556146768285e+02 -1.141551638415539571e+01
3.169786629691561757e+02 4.697814595885510869e+00 5.811298553549680719e+02 2.974288926937121325e+00 3.155016205655215011e-01 -1.790881544043318172e+02 -1.177898632091783959e+01
3.448962432152434872e+02 4.666135732030270766e+00 5.791125396028301111e+02 3.418092589794702985e+00 3.255765736237870023e-01 -1.790852630047695584e+02 -1.183086912487357623e+01
3.234903610401939318e+02 4.664130431643336294e+00 5.700503525535898461e+02 3.566424898206014493e+00 3.288581465763587564e-01 -1.790851015829443043e+02 -1.147371340334882284e+01
3.348660646118274826e+02 4.584418431697157459e+00 5.726026399547255323e+02 3.512773917281964309e+00 4.216576154033055968e-01 -1.790841952271472337e+02 -1.158309921856232627e+01
3.405333101102328897e+02 4.720801666095235660e+00 5.802136992493864227e+02 3.360958935745310683e+00 2.785309361645930126e-01 -1.790839498038918975e+02 -1.183235255690915366e+01
3.333985444452172828e+02 4.513977147448290594e+00 5.752973602799368109e+02 3.384901790053446824e+00 3.431757293984957213e-01 -1.790825675935165293e+02 -1.165100889701016484e+01
2.910464594791897639e+02 4.590292732928790365e+00 5.715196101315870010e+02 3.538065596641866595e+00 4.875881953411378422e-01 -1.790824744507649200e+02 -1.158449433406616080e+01
3.317216355380304549e+02 4.662378945216985038e+00 5.833974361381622202e+02 2.968734760932081329e+00 2.929274164208085507e-01 -1.790792324630680525e+02 -1.188041473179893259e+01
3.252514641324523268e+02 4.706295779283601100e+00 5.782847725762485425e+02 3.414370505366332686e+00 2.709357615279477383e-01 -1.790788458061236383e+02 -1.170730893908830694e+01
3.249533562485723905e+02 4.552414593767688089e+00 5.798193005694903377e+02 3.396775043325249932e+00 2.944154208426625896e-01 -1.790782959178064289e+02 -1.175131723010827223e+01
3.294001975684598165e+02 4.687818418087980277e+00 5.850325843527652978e+02 3.402050478110995257e+00 4.423957890820077732e-01 -1.790780004378435990e+02 -1.192127034813454678e+01
3.233973261706956919e+02 4.792687860871060579e+00 5.714174155668646335e+02 3.530992533367152131e+00 3.424969740938788587e-01 -1.790749898464953844e+02 -1.151041638716226245e+01
3.223634960380409780e+02 4.852908408053634659e+00 5.872986902774132432e+02 3.246407936422543994e+00 3.593352155884551591e-01 -1.790723667289058199e+02 -1.197279057446029960e+01
3.385163241058878612e+02 4.581357302500982165e+00 5.775372735644330078e+02 3.175716773486768396e+00 3.635602363093568545e-01 -1.790720268545810256e+02 -1.174187992556854709e+01
2.940914409144851902e+02 4.771702147966741414e+00 5.726483521014780536e+02 3.472672063091163608e+00 3.385151552984524415e-01 -1.790718289750452357e+02 -1.159699673767138606e+01
3.190722138858563994e+02 4.835209984066806577e+00 5.794271584820285170e+02 3.396794464359148336e+00 2.902524571586685420e-01 -1.790710849179751278e+02 -1.173008437497477985e+01
3.136147695052280255e+02 4.580846672932900709e+00 5.798855435360613910e+02 3.656293481884479224e+00 3.665442024324792603e-01 -1.790710057327539744e+02 -1.174255784110935785e+01
2.982572772585848497e+02 4.791930220503521909e+00 5.807648124359959638e+02 3.276021109611360060e+00 4.349721382427999550e-01 -1.790707813207514789e+02 -1.180748837781583660e+01
3.515906943828336466e+02 4.731703397277253309e+00 5.845547221881578253e+02 3.264586645353500405e+00 3.306670280764384406e-01 -1.790636962662371729e+02 -1.205041530428093743e+01
3.047120289440378542e+02 4.694472638602597669e+00 5.848395913977057035e+02 3.261714969616313908e+00 4.425093376919490007e-01 -1.790631475759953730e+02 -1.190639425301515253e+01
3.066324275385386500e+02 4.613271455459728720e+00 5.857842480767610596e+02 3.560189394641141369e+00 3.607526482262360390e-01 -1.790611924431105422e+02 -1.193047184810625794e+01
3.450666907474327445e+02 4.674034761665621929e+00 5.870391700522320662e+02 3.113071648022279980e+00 3.214863797528236811e-01 -1.790596078079921938e+02 -1.207161513778635253e+01
3.146486158559540627e+02 4.855123700303140666e+00 5.816799800891399173e+02 3.227251372242198268e+00 4.113607800129010506e-01 -1.790576410247257115e+02 -1.179527481233949615e+01
3.172451254758240111e+02 4.573326431740675879e+00 5.722535061981814124e+02 3.144589141497072138e+00 3.669942080120184302e-01 -1.790571056184559779e+02 -1.152574609653222382e+01
3.134694194030005860e+02 4.484418345950716756e+00 5.694223389066988830e+02 3.604363225503272261e+00 3.689257807369672459e-01 -1.790570802002227424e+02 -1.144957168790171842e+01
3.367146817835214847e+02 4.742468347263847583e+00 5.793111172728805514e+02 3.387606904210186620e+00 2.782855278000510024e-01 -1.790538040642382498e+02 -1.178298898270402262e+01
3.422015639282220718e+02 4.629094685542339604e+00 5.730187789807890795e+02 3.291385593705187684e+00 3.784591854722684778e-01 -1.790537321555340782e+02 -1.163833323198974945e+01
3.100294713065750329e+02 4.812134921377315244e+00 5.778331002950637867e+02 3.378480941309379038e+00 2.912885465018307252e-01 -1.790521335821137825e+02 -1.168641514478123256e+01
3.101041814253751454e+02 4.640473384116041267e+00 5.872766432197643098e+02 3.179309058019500256e+00 3.703132947438738665e-01 -1.790511000023697363e+02 -1.197028567941907617e+01
3.533795389417599040e+02 4.781265675278704386e+00 5.840393318289815170e+02 3.015375096654887344e+00 2.806636512527259653e-01 -1.790505409498620395e+02 -1.205187174787747040e+01
2.811926730521119566e+02 4.623327717045590646e+00 5.725025087436647482e+02 3.455838734382702171e+00 4.629355690417450431e-01 -1.790504346751594937e+02 -1.168733319517008162e+01
3.085330511412071246e+02 4.518089419641944104e+00 5.706517279141256722e+02 3.438639279859334597e+00 3.019993649502134558e-01 -1.790496935191743262e+02 -1.148853522734349752e+01
3.065805703101200947e+02 4.467255463375259694e+00 5.710106889721572543e+02 3.250352731771006365e+00 4.695105747958385756e-01 -1.790463165983599083e+02 -1.150236389075682020e+01
3.234986506620958835e+02 4.684182776232173495e+00 5.760273200330103691e+02 3.174429081053153467e+00 2.796519915802062606e-01 -1.790439667453435675e+02 -1.163862142984803860e+01
3.096962255351679119e+02 4.554962638984069834e+00 5.849650225363610616e+02 3.378331497568532793e+00 4.622297036825100958e-01 -1.790428391720184607e+02 -1.189923482135815647e+01
2.971475777259742586e+02 4.567096479062321635e+00 5.701714190799466451e+02 3.467872797119589734e+00 3.090587189348136810e-01 -1.790390077308457251e+02 -1.151372690995259518e+01
3.000786695290948956e+02 4.655362017996454327e+00 5.872366164540059117e+02 3.369301531883260648e+00 3.753027383730369593e-01 -1.790386489251882267e+02 -1.199670331186406891e+01
2.799675078934500903e+02 4.633625888689797634e+00 5.763041705818391165e+02 3.268632646407209741e+00 3.828925740768697183e-01 -1.790373334002314323e+02 -1.180478533872465086e+01
2.892510353631176940e+02 4.662358202128086049e+00 5.782667141123690726e+02 3.260101539289072647e+00 4.617850000377404784e-01 -1.790361232838886281e+02 -1.178585429413450569e+01
3.124394908980174819e+02 4.845562343408604811e+00 5.752166144464003992e+02 3.249625944281620438e+00 4.167310715881062944e-01 -1.790345148577875136e+02 -1.160906391866978460e+01
3.083492288086652025e+02 4.472765376701234530e+00 5.803215646535126098e+02 3.617236398481965320e+00 3.916576011741520480e-01 -1.790343056681912230e+02 -1.176182846236098101e+01
3.265241340688329501e+02 4.672675531810800642e+00 5.849570368833830116e+02 3.013966037737156434e+00 2.821374279125475892e-01 -1.790338189895974494e+02 -1.190972124392682474e+01
3.243359505462241827e+02 4.588445740419058616e+00 5.819100470327301764e+02 3.179710149455772239e+00 2.914314162650235573e-01 -1.790327562082691770e+02 -1.181181978343356498e+01
3.318503128162566327e+02 4.639307875977703333e+00 5.740502353404936002e+02 3.497563881738418257e+00 4.568228440067059193e-01 -1.790318128077735196e+02 -1.160921928019381433e+01
3.288767596948754885e+02 4.682383479232917978e+00 5.712986869561071899e+02 3.378343966042487878e+00 2.970270287532036368e-01 -1.790313213085020720e+02 -1.152216628354506511e+01
3.012015401119642775e+02 4.844575761616457754e+00 5.807754743397940729e+02 3.327791664591988052e+00 3.967254773263279022e-01 -1.790309051772901796e+02 -1.179555761651618084e+01
3.153756605558438082e+02 4.616714006339130982e+00 5.863590444909046937e+02 3.119973992206153124e+00 3.620148677315966346e-01 -1.790302329154811218e+02 -1.193764480163534358e+01
3.218367329835982105e+02 4.739364421102101765e+00 5.757786697264106124e+02 3.081966824853476616e+00 3.851244342249481312e-01 -1.790298368732622691e+02 -1.162853924322006804e+01
3.140670183700670464e+02 4.581579258639648877e+00 5.845496874034708981e+02 3.242527472265591015e+00 4.434976821198661212e-01 -1.790297124447875774e+02 -1.188218873160819200e+01
2.996767366528526964e+02 4.750687234564644257e+00 5.673405756737826096e+02 3.463089895521205719e+00 3.917520338181847417e-01 -1.790293666666736954e+02 -1.142740521322027547e+01
2.988334311571607600e+02 4.590363062996835275e+00 5.771664876583593013e+02 3.481663741061535422e+00 5.069924196662205507e-01 -1.790285410774324930e+02 -1.170007821808186677e+01
3.439742972285355336e+02 4.721171486635742376e+00 5.822521363342141285e+02 3.350259162257422485e+00 4.095441688079404230e-01 -1.790275731641200707e+02 -1.191682439325092702e+01
3.019450403136368664e+02 4.718847867663635398e+00 5.734068414888971574e+02 3.517757601235532050e+00 4.730830215889076373e-01 -1.790271678833409794e+02 -1.158174578804555921e+01
2.972943262899946717e+02 4.569632972469679366e+00 5.648041811416372866e+02 3.379078540710147127e+00 3.734591884413647755e-01 -1.790267962830921249e+02 -1.137272619852381794e+01
3.502379129390305366e+02 4.735447350478219519e+00 5.811386827821090719e+02 3.110824872033558286e+00 2.962495320852825409e-01 -1.790266066919840284e+02 -1.193498587116750542e+01
3.154830792996497166e+02 4.695385610119267028e+00 5.833942888883693740e+02 2.971578016447561144e+00 3.454644689351503706e-01 -1.790264533671881964e+02 -1.184668754183427453e+01
3.226416513893963725e+02 4.779692579960165055e+00 5.830757676906268898e+02 3.075892868759030563e+00 4.123098692470043569e-01 -1.790257271327686226e+02 -1.184339681211038986e+01
3.014586865737899757e+02 4.774734634039336179e+00 5.854470029420415358e+02 3.276412299513463466e+00 3.450900833377818500e-01 -1.790194590959748382e+02 -1.193575278308863830e+01
2.955929976711423706e+02 4.437768837333321947e+00 5.812748299604693329e+02 3.516556890747640107e+00 3.848521886786983592e-01 -1.790181024904696869e+02 -1.183565271990617163e+01
3.295874398707439923e+02 4.902226713756651755e+00 5.793632992994369033e+02 3.214933010847125239e+00 3.608639325846332846e-01 -1.790178373745042961e+02 -1.175199132957575721e+01
3.255816459334228625e+02 4.735391154182575946e+00 5.716427542309385217e+02 3.498135441795841682e+00 4.472093215495671625e-01 -1.790131279361021086e+02 -1.152157394639848675e+01
3.126305234181968444e+02 4.632228020738186736e+00 5.771572050715967634e+02 3.312718273014887860e+00 2.727338872184081886e-01 -1.790129399686848899e+02 -1.166403871545820436e+01
3.526518821132461312e+02 4.767166223117136781e+00 5.865942276987125297e+02 3.053179501415240527e+00 2.938474536363332446e-01 -1.790123963249894246e+02 -1.212344952671669418e+01
3.148592112518909403e+02 4.402935259585754046e+00 5.697046862818880300e+02 3.440118626432555171e+00 3.959355690642654135e-01 -1.790110483092428240e+02 -1.145655999494080390e+01
3.513243370287276548e+02 4.740048400928802863e+00 5.812379006506999986e+02 3.254920854524278262e+00 3.106094257223769861e-01 -1.790107902527735746e+02 -1.194789053518909583e+01
3.124791014901147150e+02 4.759249629605530885e+00 5.722473392029177148e+02 3.211726539029052585e+00 4.302371034072871026e-01 -1.790107410449207350e+02 -1.152657799136965977e+01
3.437977399720411427e+02 4.806313521319976800e+00 5.787256506804518494e+02 3.064169256039691369e+00 3.364841647933766167e-01 -1.790103382843971360e+02 -1.181137947820098688e+01
3.051974534244031929e+02 4.421671446504938707e+00 5.709132868361735973e+02 3.412824633271120955e+00 4.842568819403791913e-01 -1.790094964689760673e+02 -1.150325907245627732e+01
3.026677127963790781e+02 4.443658345754856853e+00 5.779908197523544686e+02 3.613597082665267912e+00 4.040941804040351637e-01 -1.790082329448433995e+02 -1.170886988732720368e+01
3.260328902275135192e+02 4.708368384911327809e+00 5.881180827600268231e+02 2.989782531736287385e+00 3.013467015365663970e-01 -1.790081844615837667e+02 -1.200670319795705154e+01
3.194597318886208086e+02 4.622950744218185193e+00 5.812273200144929888e+02 3.201002191061899094e+00 2.779106752754899601e-01 -1.790080980525410439e+02 -1.178353503378110290e+01
2.975743681905290714e+02 4.399697429417219752e+00 5.713913638325160491e+02 3.508390406597740707e+00 3.692490350766602369e-01 -1.790075061745306471e+02 -1.154462468403417219e+01
3.152807699414163949e+02 4.672054550042936683e+00 5.780956940379963953e+02 3.153302562813192989e+00 4.577217995548644169e-01 -1.790068410188762016e+02 -1.168986969717929369e+01
3.280347705505211593e+02 4.609080853350807416e+00 5.794485440265025318e+02 3.526879601815666287e+00 3.211081146731850078e-01 -1.790063165160150902e+02 -1.174915822045059244e+01
2.928334090652853661e+02 4.385228322966097991e+00 5.762627232066736269e+02 3.461359155551069211e+00 4.266910685874505949e-01 -1.790062923512697921e+02 -1.170533580225219339e+01
3.365598298313938130e+02 4.870097581005969012e+00 5.877761878929943578e+02 3.086200290583832384e+00 3.341804663361107042e-01 -1.790044013324315131e+02 -1.203888173341929679e+01
3.416121287507855868e+02 4.791387217308850310e+00 5.857969748077671284e+02 3.299965941106749678e+00 3.774549364765610315e-01 -1.790042899185512795e+02 -1.200805864242544274e+01
3.191843216373978294e+02 4.635064667854812193e+00 5.870056590927923708e+02 3.182488001039746717e+00 3.955890893890992577e-01 -1.790034861638910400e+02 -1.195938955750155230e+01
3.322714258235840816e+02 4.709213511738024494e+00 5.813233696288406236e+02 3.087247142934295141e+00 2.684354078933479104e-01 -1.790033513734637722e+02 -1.182049323873987134e+01
3.317870225304517362e+02 4.669275164676192524e+00 5.719015144437357776e+02 3.300636344195074123e+00 3.045783383272002709e-01 -1.790032761479500607e+02 -1.154970941322040190e+01
3.009567995997302319e+02 4.435860534476891104e+00 5.774988109637645266e+02 3.270876001156281632e+00 4.633253630442606963e-01 -1.790026708591362024e+02 -1.170087854013506501e+01
3.042722891889700350e+02 4.522972794244674688e+00 5.695666220688062822e+02 3.638981985138097119e+00 4.391902478475243621e-01 -1.790007709052759992e+02 -1.146973086502027606e+01
3.299662074297053778e+02 4.512446853742170916e+00 5.766924380204859517e+02 3.478142788383957296e+00 4.311303087033470094e-01 -1.790002299883744286e+02 -1.167622545609747320e+01
3.319849834686136774e+02 4.635149998392636306e+00 5.753776787194784674e+02 3.579487144498731954e+00 3.761088618645689330e-01 -1.789985795963863211e+02 -1.164699197319601787e+01
3.068167052387412355e+02 4.736879978405053926e+00 5.798948423652851716e+02 3.156385177093766536e+00 2.912443033757933231e-01 -1.789974561253735885e+02 -1.175250207203914243e+01
2.953958841710836509e+02 4.525009015511434640e+00 5.729227342568630093e+02 3.456605261020723852e+00 5.063100175812628168e-01 -1.789962270535741311e+02 -1.159742510407361138e+01
3.176928727657797253e+02 4.558623173150806451e+00 5.763506207041458538e+02 3.181949418563986054e+00 4.609870286853778865e-01 -1.789948183960662789e+02 -1.164033764559966500e+01
2.977453142790295715e+02 4.526088556463053081e+00 5.757525239590318051e+02 3.247207129929052805e+00 3.154647901772500429e-01 -1.789945634172706264e+02 -1.166474270124037460e+01
2.916833654152139275e+02 4.533576121811725201e+00 5.790425981634310801e+02 3.377406654260094676e+00 4.901073631214395432e-01 -1.789933231655382428e+02 -1.179239958965874635e+01
3.024573467698025411e+02 4.754454259261655658e+00 5.712696604127729643e+02 3.545264870978430238e+00 3.568236926732594738e-01 -1.789930974556218928e+02 -1.152137613360542900e+01
2.923021841629251298e+02 4.596107188148074840e+00 5.778942602803808768e+02 3.278990019364030672e+00 3.117259564466226540e-01 -1.789897849174259932e+02 -1.175526885639768615e+01
3.400122384541894576e+02 4.696464436200509240e+00 5.776737252697528220e+02 3.362774407906217178e+00 4.396785718050779668e-01 -1.789895789181655346e+02 -1.175501978985465001e+01
3.222418016601749287e+02 4.820446170379225848e+00 5.747723055342731868e+02 3.293954760743181609e+00 4.363324193497709613e-01 -1.789889076229358409e+02 -1.160086216283012206e+01
3.318342105645027686e+02 4.625283541314535896e+00 5.843906814453983998e+02 3.476935880263022138e+00 3.960317814137553905e-01 -1.789880932393514001e+02 -1.191110342889588125e+01
3.318295432472382345e+02 4.738788944277326109e+00 5.746521659139217491e+02 3.554703094715114808e+00 3.900790708919005811e-01 -1.789791338260239968e+02 -1.162594368966113478e+01
3.276087390874208154e+02 4.877005863483246273e+00 5.833679745591310848e+02 3.195050030245743855e+00 2.924261365470837148e-01 -1.789787535331180948e+02 -1.186449623706065992e+01
3.195473597498445884e+02 4.642995879701493855e+00 5.714039842497977588e+02 3.498270803060251843e+00 3.058922096458604467e-01 -1.789785478937663470e+02 -1.150421806455358009e+01
3.346643747196725371e+02 4.878833824022421162e+00 5.840614673697501757e+02 3.254116827797969513e+00 3.083299070591000168e-01 -1.789782118089805749e+02 -1.191404709541900075e+01
3.093519856895621842e+02 4.622604381787279948e+00 5.783484524804085822e+02 3.139579075095307203e+00 3.045033861688347110e-01 -1.789780289564552049e+02 -1.170236867410145720e+01
3.020995906547549907e+02 4.674970200235983420e+00 5.660126436721958498e+02 3.407587137006584221e+00 3.559359047447980817e-01 -1.789767855880686795e+02 -1.138363059342318095e+01
3.365822632736122273e+02 4.574019387763455846e+00 5.781868398982105646e+02 3.280854639979694731e+00 3.264170984745481396e-01 -1.789759406062595986e+02 -1.174957209825890558e+01
3.208406085429101040e+02 4.688411850827367111e+00 5.835592731909571285e+02 3.102633921609743162e+00 4.205941518843179239e-01 -1.789746556095265078e+02 -1.185517740140470799e+01
3.096390922903614182e+02 4.416143233027812087e+00 5.724107549125290006e+02 3.530573212271399086e+00 4.521135298511106404e-01 -1.789740272345031826e+02 -1.153447114584466604e+01
2.976693352592458268e+02 4.726864158709295438e+00 5.734003838281879553e+02 3.300590537088941456e+00 4.680313769510698330e-01 -1.789725655727366984e+02 -1.159926466082566066e+01
3.179764913384815372e+02 4.785297487194014820e+00 5.682644933578126256e+02 3.397410563610601564e+00 3.744403421306963797e-01 -1.789718340573859621e+02 -1.141896332736988207e+01
3.056758168950806294e+02 4.392221219665545462e+00 5.717056791986849476e+02 3.298768416840568651e+00 3.893355569720168274e-01 -1.789714028798853178e+02 -1.152348457388158387e+01
3.422802091958250230e+02 4.794456745713840284e+00 5.788314672047025624e+02 3.428173387520426552e+00 3.285059895192946056e-01 -1.789713863958229751e+02 -1.180361627337006425e+01
3.117449027434938671e+02 4.453386220566806664e+00 5.802448289537492201e+02 3.540322347698079852e+00 4.429363441425266945e-01 -1.789706934437263328e+02 -1.175458617541636031e+01
3.252356171961882296e+02 4.809807258912528916e+00 5.752455307119168992e+02 3.227322195673005378e+00 4.243221649542141538e-01 -1.789705959206469288e+02 -1.162046776067719200e+01
3.289209969681382404e+02 4.481906856036649067e+00 5.731625694325502991e+02 3.349209741321304001e+00 4.103156379037579682e-01 -1.789691931398356530e+02 -1.157334622792379264e+01
3.051402211387660941e+02 4.519667971485589852e+00 5.727192241110897157e+02 3.264970780636020198e+00 3.127292037234766786e-01 -1.789683068224869373e+02 -1.155266139118267787e+01
3.013171159004625110e+02 4.574988990631263519e+00 5.806884294874403167e+02 3.513275713410452639e+00 4.838253917936882753e-01 -1.789661831062401234e+02 -1.179254689633921060e+01
3.325696784826644148e+02 4.705329378197284917e+00 5.887696073827190730e+02 3.163974353935929074e+00 3.592662191557902673e-01 -1.789656146054661576e+02 -1.205055763231580634e+01
3.015863978218816897e+02 4.725229430096460348e+00 5.676513813395633861e+02 3.328487646450353665e+00 3.781425357674765841e-01 -1.789632864596526929e+02 -1.142803658542852219e+01
3.175048452193971684e+02 4.668475769601679204e+00 5.717283328938772229e+02 3.432127609327831230e+00 4.884611099790158728e-01 -1.789628767473629978e+02 -1.151151717284686171e+01
3.431476800618611946e+02 4.828231523852547724e+00 5.871936905365294024e+02 3.047597558680987806e+00 2.733420416222282490e-01 -1.789597038954459833e+02 -1.206220167524493192e+01
3.139718042272688763e+02 4.741669177811521863e+00 5.781355097474835247e+02 3.578085877651234092e+00 3.422920679028592650e-01 -1.789591585996302001e+02 -1.169137629514313836e+01
2.905704587748698486e+02 4.518641186036398416e+00 5.712372092610210075e+02 3.603352126801254052e+00 4.271958937027560688e-01 -1.789586880345692634e+02 -1.157991404122685353e+01
3.090682289168752277e+02 4.801657013776988059e+00 5.796767714754417966e+02 3.292741498320734816e+00 2.926619093646363745e-01 -1.789559673393771106e+02 -1.174156311185030432e+01
3.117001091035977538e+02 4.531817598772268418e+00 5.782930059711471813e+02 3.602567179975580736e+00 4.571790160620290977e-01 -1.789558724420850524e+02 -1.169761227349049193e+01
3.275065619937924453e+02 4.663258017571809688e+00 5.701750133127770823e+02 3.314377320722801112e+00 3.179133591181652063e-01 -1.789555511273429431e+02 -1.148736276108704679e+01
3.029799775389549268e+02 4.730168419985096406e+00 5.832396902610976213e+02 3.517833541131485831e+00 3.576985954650259147e-01 -1.789553974353094929e+02 -1.186300660204918422e+01
3.031516426546143634e+02 4.736105469787363020e+00 5.671962197310277816e+02 3.466017280090251340e+00 4.029485946250690453e-01 -1.789551872967686563e+02 -1.141071451705248307e+01
3.384484760517657378e+02 4.824869108561014031e+00 5.742570046842049578e+02 3.288685732166641174e+00 3.787012305357767006e-01 -1.789518342193024125e+02 -1.164853366204729213e+01
3.248568478237227737e+02 4.621891531679237275e+00 5.793953377365226061e+02 3.303099453342261071e+00 2.795002084176200219e-01 -1.789509648955985028e+02 -1.173866156214042888e+01
3.042231768429115846e+02 4.398331020862867646e+00 5.755169570342767429e+02 3.539278229703265666e+00 4.309891832329976191e-01 -1.789500084817635184e+02 -1.163326169574663993e+01
3.298201071268201190e+02 4.727217266025659725e+00 5.868372870250794904e+02 2.935268702606271596e+00 3.366389008535629057e-01 -1.789478769031003651e+02 -1.197866022644318917e+01
3.097962514393693709e+02 4.643786309667021328e+00 5.855315027479902028e+02 3.360634200381660719e+00 4.447478584383361411e-01 -1.789421264467116828e+02 -1.191651327034623264e+01
2.936233033380666484e+02 4.397570711940956834e+00 5.704036731274447902e+02 3.394708128685451243e+00 4.199117682703826238e-01 -1.789394121868649847e+02 -1.153862196410596574e+01
2.981222812314194357e+02 4.574461067879868281e+00 5.741502483238041350e+02 3.198228274193719578e+00 3.335129732799329560e-01 -1.789388908389943822e+02 -1.161799512268313350e+01
3.118238491129994827e+02 4.672745782942920201e+00 5.743484247235385283e+02 3.613504100775882133e+00 4.400750856668034783e-01 -1.789386853270179358e+02 -1.158528540583078481e+01
3.382813230530602482e+02 4.803138726609634368e+00 5.801839612002730746e+02 3.431384852428877696e+00 3.257181980615614370e-01 -1.789380601061473328e+02 -1.181752327208445408e+01
3.260656928488578501e+02 4.736974861850746343e+00 5.724544804244326315e+02 3.525891977372172637e+00 3.343302256237217218e-01 -1.789351528868317018e+02 -1.154504100194856697e+01
2.997477544551625215e+02 4.681936013471182711e+00 5.698087050363769777e+02 3.586435697106395981e+00 4.195435129311378408e-01 -1.789332450893660678e+02 -1.149232403184828044e+01
3.110584212369654438e+02 4.774664548816627274e+00 5.853814567339264840e+02 3.155730574127950661e+00 3.820081553167815058e-01 -1.789325348929089046e+02 -1.191016167616326982e+01
2.877262774377410892e+02 4.457036011180720791e+00 5.754446993183353243e+02 3.376535503900963242e+00 3.544885649187850540e-01 -1.789320635742404022e+02 -1.171600536081082922e+01
2.833377845994493214e+02 4.653881944003275706e+00 5.726605263353769715e+02 3.301901442529565855e+00 4.307028662492359272e-01 -1.789302286676994527e+02 -1.167297402359212555e+01
2.905911489116585926e+02 4.690704554694879569e+00 5.726687183307415125e+02 3.523080186473366737e+00 4.438874331072052981e-01 -1.789298865546427066e+02 -1.161886500960428847e+01
3.059330123475790515e+02 4.820398591375101738e+00 5.799264748342917528e+02 3.461912669977131429e+00 3.677503947610937796e-01 -1.789277361165692639e+02 -1.175557446283992746e+01
3.092379548608003006e+02 4.635313582132690513e+00 5.655053302032803231e+02 3.489711771847193500e+00 3.609614015820482580e-01 -1.789273310764486382e+02 -1.135197255208406375e+01
3.157298247164386567e+02 4.511215295982619722e+00 5.788659170476566942e+02 3.553078416986111598e+00 3.413173198490568883e-01 -1.789252271598604125e+02 -1.171219344017236352e+01
2.984807728174820340e+02 4.508043287704761148e+00 5.813162026474818731e+02 3.351493145721586853e+00 4.715293018784172951e-01 -1.789249548809562214e+02 -1.182284251791643293e+01
3.283821488377679998e+02 4.750846312016013151e+00 5.725273658064804749e+02 3.187886371023621823e+00 3.631975670093069430e-01 -1.789249443991585338e+02 -1.155402843066896068e+01
3.286717404398420399e+02 4.779262643060162574e+00 5.772802784251988442e+02 3.124842693452142939e+00 3.990295599237803081e-01 -1.789248522717036280e+02 -1.168843599355692220e+01
3.149634779620966469e+02 4.635780455544772138e+00 5.756981353550047515e+02 3.176792518736618387e+00 3.000922139764207741e-01 -1.789235100366779250e+02 -1.162135741727578342e+01
3.031106708670166086e+02 4.469406104853347550e+00 5.712759077725575025e+02 3.361838199769585867e+00 4.926083127835462205e-01 -1.789234736845224347e+02 -1.151934899523181421e+01
3.009999596908442072e+02 4.530803297762273196e+00 5.808992664946736113e+02 3.295337284270727807e+00 3.194056326505924082e-01 -1.789232307950352379e+02 -1.179999103040060149e+01
3.311945866931262117e+02 4.836622894827186769e+00 5.759537916575428653e+02 3.420730604188581214e+00 3.306786849165261888e-01 -1.789227904809385166e+02 -1.165999593677009472e+01
2.929218660773373131e+02 4.681256769882261359e+00 5.789378443065634201e+02 3.550765591490030015e+00 4.313182444164773144e-01 -1.789223085883496367e+02 -1.178179493986705850e+01
3.175719910806759572e+02 4.723149293305793250e+00 5.853401048433577216e+02 3.031493940065705939e+00 3.018940270123902092e-01 -1.789213972797719236e+02 -1.190659046445327007e+01
3.102505953723270409e+02 4.745401044575906724e+00 5.738722869332125356e+02 3.466795723907089677e+00 4.654891628939800130e-01 -1.789197679909670455e+02 -1.157391752528159756e+01
3.309306184954542118e+02 4.764612291227687813e+00 5.832905569710999316e+02 2.935294782008704750e+00 3.391175496648375365e-01 -1.789190049929383122e+02 -1.187394590457750354e+01
2.954419210139247980e+02 4.407198688813454446e+00 5.716506945582364096e+02 3.356391536993253322e+00 3.699355019809024148e-01 -1.789178578145328231e+02 -1.156233880605161701e+01
3.072181160819943102e+02 4.586148358864718944e+00 5.822908131614337890e+02 3.251676096984069897e+00 4.587310152821151843e-01 -1.789175390694234693e+02 -1.182273169386703593e+01
3.105942151055876934e+02 4.632961166860826374e+00 5.788376727315687731e+02 3.091409651774874590e+00 3.976437317319356790e-01 -1.789164098961942102e+02 -1.171472843858616031e+01
2.862337502678159353e+02 4.466075096440078163e+00 5.765662524768008552e+02 3.508624429900030872e+00 4.187914887779507489e-01 -1.789151349191225222e+02 -1.175898917008919398e+01
2.924356539325260655e+02 4.575142250879681960e+00 5.787913608299824091e+02 3.192418587338607505e+00 3.838710371447829894e-01 -1.789128267318652092e+02 -1.178044811995002661e+01
2.987138605414403969e+02 4.588840515072750925e+00 5.713772795067175139e+02 3.614892668495691019e+00 4.467945272574603277e-01 -1.789122306434317125e+02 -1.153903113397702640e+01
3.298976385757171101e+02 4.499933559189599031e+00 5.792036338617724596e+02 3.342826044452017253e+00 3.811754050962167795e-01 -1.789117586343024868e+02 -1.174846585344872452e+01
3.067451010007987406e+02 4.584703954600039211e+00 5.704226448818857307e+02 3.242060087596129403e+00 4.630527832286098766e-01 -1.789106730743409059e+02 -1.148611083658706633e+01
3.311424152859360106e+02 4.783742387211696645e+00 5.707045329394626378e+02 3.336347452356303922e+00 3.559172020246544887e-01 -1.789086743040797955e+02 -1.151457187696593643e+01
3.209165904041929593e+02 4.556212699087526907e+00 5.725658950295386376e+02 3.572355385367707914e+00 4.459681735623691745e-01 -1.789045065247981938e+02 -1.153758440134321539e+01
3.007588406553218761e+02 4.751364602251907598e+00 5.824482947368670693e+02 3.432698322322516482e+00 4.245889680843069058e-01 -1.789036964753177585e+02 -1.184714668389886327e+01
3.140524864480415204e+02 4.800168333612365501e+00 5.804169774116593317e+02 3.432937754099402383e+00 4.282005522570558331e-01 -1.789025633919398501e+02 -1.175799597707981370e+01
3.356511403995951355e+02 4.736560814160498012e+00 5.816241214158974344e+02 3.124121163165586967e+00 4.086111795519145051e-01 -1.789016540789560281e+02 -1.184558935102757715e+01
3.291869489063712990e+02 4.525306913555829702e+00 5.779351810959702789e+02 3.392343472352235878e+00 4.443656736207143854e-01 -1.789014210926948749e+02 -1.170906754027897634e+01
3.009542352653695048e+02 4.761601783243754049e+00 5.727892443496626811e+02 3.508909063414479501e+00 4.250501779707453465e-01 -1.789001637678278485e+02 -1.156837446943813497e+01
2.940600400318039078e+02 4.578202115605590983e+00 5.678772903207300260e+02 3.343231324934750504e+00 3.517600676275254301e-01 -1.788997629013154267e+02 -1.146900746642895541e+01
2.975367115946932586e+02 4.494200091735296887e+00 5.816998353860899442e+02 3.483316529018411156e+00 3.514367544103899621e-01 -1.788980780684763943e+02 -1.183862473716803265e+01
3.340378905269560050e+02 4.758720543079784093e+00 5.832651641775078133e+02 2.955455680603183310e+00 2.964588758529515533e-01 -1.788974002562231362e+02 -1.188681586391530054e+01
3.163123814553966895e+02 4.425418437685698869e+00 5.729632806164395333e+02 3.504887768794838543e+00 3.965553612732976574e-01 -1.788956595664204485e+02 -1.154497672078917603e+01
3.159622241360551129e+02 4.747612620394093597e+00 5.859555322451211623e+02 3.110271469060685412e+00 3.782169495295810702e-01 -1.788942982700530138e+02 -1.192513163194470849e+01
3.164823962350284319e+02 4.832345601325696016e+00 5.774537573162346007e+02 3.175212448226395701e+00 3.214065316008000162e-01 -1.788941718006189774e+02 -1.167143406930356875e+01
3.144766786092181974e+02 4.485262197848912002e+00 5.778906682291628840e+02 3.594995075054625566e+00 3.967002114949993996e-01 -1.788931669963143634e+02 -1.168411374937837266e+01
2.835939172990230190e+02 4.571497201476104166e+00 5.695511314539054410e+02 3.376407737440323853e+00 4.311361519875397952e-01 -1.788904908526019426e+02 -1.158660893205252762e+01
3.192606042893612539e+02 4.684318031636955482e+00 5.730369970149616847e+02 3.358238520441736430e+00 2.906489049066516839e-01 -1.788892368768480026e+02 -1.154864074097056736e+01
3.399948755992494398e+02 4.797945375140773017e+00 5.871662791637969576e+02 2.963659997283523140e+00 2.909787538799422091e-01 -1.788891395210402493e+02 -1.204002892412590242e+01
3.075477824090829699e+02 4.656428716592257544e+00 5.732641263880501583e+02 3.615077806989391185e+00 3.561458748963818866e-01 -1.788882769972682922e+02 -1.156182949131763849e+01
3.185511822798939079e+02 4.782281479198044138e+00 5.711687841184336776e+02 3.492794697568834650e+00 4.014395830720982050e-01 -1.788874795993771158e+02 -1.149695755383948281e+01
3.177435901179864572e+02 4.690861569853527868e+00 5.699031542588490993e+02 3.228371912536081911e+00 3.629688947046662562e-01 -1.788853221553888773e+02 -1.146234553769575726e+01
3.161209373301048231e+02 4.671953392794158333e+00 5.801852453148004543e+02 3.045047290978353249e+00 3.565080765797115081e-01 -1.788848332245255506e+02 -1.175085071228208378e+01
2.978928296371165061e+02 4.499529416568448070e+00 5.735772477397514422e+02 3.302381064018815593e+00 3.226962842134055154e-01 -1.788847079676338012e+02 -1.160312145897118441e+01
2.982411540892845778e+02 4.583324592184851554e+00 5.705978471961126388e+02 3.278153407750323378e+00 3.306979204577337739e-01 -1.788813299536210764e+02 -1.152006625251089034e+01
3.394409260153341279e+02 4.600413823759046394e+00 5.753802065987271135e+02 3.330758278738611189e+00 3.820283023057639560e-01 -1.788807850010730363e+02 -1.168607139370547010e+01
3.074414520714182686e+02 4.794676335832357417e+00 5.758632326744505008e+02 3.500793071874879647e+00 3.521944991431086303e-01 -1.788775618903689235e+02 -1.163479412072167563e+01
2.867619926429798625e+02 4.537314133981285913e+00 5.749197633472700772e+02 3.268916365778656186e+00 3.640450483367766443e-01 -1.788725309173456139e+02 -1.170838288594418053e+01
3.158269607158990198e+02 4.755525510053451477e+00 5.847687717767279310e+02 3.374801629960882288e+00 3.130241812355558095e-01 -1.788691383015748784e+02 -1.188856664590608148e+01
3.026554501820594965e+02 4.770686643268594374e+00 5.757614574782564887e+02 3.251838772524522359e+00 3.194471696595929666e-01 -1.788688736025406172e+02 -1.164517574278984924e+01
3.192414833481959135e+02 4.776641222068656489e+00 5.766273710456441677e+02 3.536235424108786329e+00 3.525983476426035601e-01 -1.788687036319735171e+02 -1.164935363847474292e+01
3.238336301368156569e+02 4.515151334645477910e+00 5.741628711854668836e+02 3.551015285024008872e+00 4.085677433198974251e-01 -1.788679678237392068e+02 -1.158688426610341793e+01
3.212965689157022666e+02 4.456601090974620760e+00 5.797605101752919836e+02 3.422517634645142692e+00 4.008202958276051997e-01 -1.788667590063244859e+02 -1.174247374963169577e+01
3.288571933427881504e+02 4.753048828779328439e+00 5.717264970300120694e+02 3.241931262388233925e+00 3.835626388326448533e-01 -1.788667273986104931e+02 -1.153373078369939719e+01
3.452743030713735379e+02 4.782020018401124339e+00 5.768861687355586128e+02 3.263448331034885186e+00 3.561257995596754378e-01 -1.788648387776423192e+02 -1.176946892739687023e+01
3.227086958911631314e+02 4.650515394174195016e+00 5.870873287544308141e+02 3.380131646812124302e+00 3.537337320548611941e-01 -1.788622258366798405e+02 -1.196679768955879553e+01
3.254182504963255269e+02 4.736080811332622709e+00 5.794065961103055997e+02 3.045855657105083214e+00 3.160233045502400806e-01 -1.788622007793517810e+02 -1.174037851090390205e+01
2.803565184010909093e+02 4.534730363351567206e+00 5.735878552885566251e+02 3.428577559567496547e+00 4.133904373503662355e-01 -1.788620726598635997e+02 -1.172489159937152081e+01
3.081907223311521875e+02 4.495555978840208411e+00 5.789459607077815235e+02 3.303189257221736508e+00 3.189620395397954611e-01 -1.788613282253388661e+02 -1.172181695537920021e+01
2.968077454835478193e+02 4.700857599346731419e+00 5.715287184753254905e+02 3.478755407671084043e+00 3.363981994653941765e-01 -1.788605228874208990e+02 -1.155205396540162255e+01
3.171749241410947775e+02 4.719910716520995031e+00 5.729718599683723141e+02 3.461942563617348423e+00 3.076578196334793236e-01 -1.788604521664264269e+02 -1.154545568910939224e+01
2.864930931630486839e+02 4.569400856919341614e+00 5.687572187728106883e+02 3.343343219457141302e+00 4.007167932099671148e-01 -1.788596023692720394e+02 -1.154234065109406870e+01
3.311510455232387358e+02 4.759215969168718807e+00 5.808780209808688824e+02 3.145871068594534137e+00 4.131116504124306976e-01 -1.788574391555596605e+02 -1.180257853450848771e+01
3.071472015964054094e+02 4.785367764896057530e+00 5.815981893902430784e+02 3.132474842120822167e+00 3.579116495947674559e-01 -1.788538436444122794e+02 -1.180217094256142474e+01
3.321192272095731823e+02 4.777163291598927053e+00 5.876889090357452687e+02 3.226139419452431767e+00 3.413536759883765148e-01 -1.788537540898572900e+02 -1.201449849368057698e+01
3.185158106752900267e+02 4.692709883743389376e+00 5.794563247795667849e+02 3.052178087130610340e+00 3.370862080506231706e-01 -1.788526952628517108e+02 -1.173048361238485526e+01
3.019795223401999920e+02 4.386351703780112743e+00 5.733676303403667589e+02 3.341051904049531895e+00 4.199245779620970342e-01 -1.788525430323014120e+02 -1.158053714460176842e+01
3.325484762657581541e+02 4.772926904807618165e+00 5.791644326721516336e+02 3.211727384409795771e+00 4.214543917939491680e-01 -1.788525254992844680e+02 -1.175808394778363208e+01
3.399475676998184781e+02 4.813514387540291040e+00 5.764732940067967775e+02 3.367311496561011364e+00 3.559803400027502507e-01 -1.788503337759632927e+02 -1.172022817646534065e+01
3.299836488725975414e+02 4.844560549660295479e+00 5.774177372626926399e+02 3.401964404935161834e+00 3.641815556976668589e-01 -1.788492115852798747e+02 -1.169706021276084229e+01
3.070338918433166668e+02 4.821960745186318675e+00 5.764975299523904368e+02 3.288449251402841611e+00 4.118951549324786909e-01 -1.788491617932313886e+02 -1.165370959209062107e+01
3.232389760519191668e+02 4.694366555168923760e+00 5.767642202785881409e+02 3.509343885959418596e+00 3.140733656629663972e-01 -1.788471621560767915e+02 -1.165907447296527799e+01
3.305069084534425770e+02 4.741408082705802940e+00 5.850904403696717964e+02 3.419867983504820685e+00 3.461888315618004142e-01 -1.788468115452771201e+02 -1.192717458581686429e+01
3.310085177817655335e+02 4.644945696265272872e+00 5.696850791988572382e+02 3.319964849193556500e+00 3.864240438323403581e-01 -1.788458450635374959e+02 -1.148666566704655523e+01
2.920822512507729698e+02 4.427625013203044801e+00 5.772463680781570474e+02 3.472720088689743356e+00 4.272607804652776009e-01 -1.788457863010441429e+02 -1.173797615793258231e+01
3.040480587521333291e+02 4.549599991807386168e+00 5.716869103722033287e+02 3.463682977055635881e+00 3.129776151194472167e-01 -1.788453392251999503e+02 -1.152756346370649609e+01
3.155270168769745851e+02 4.702615503231655225e+00 5.827432437036945885e+02 3.135352785693291011e+00 2.933070830340559487e-01 -1.788452712067868049e+02 -1.182702058787617183e+01
2.946538352504871341e+02 4.662473338686409896e+00 5.767423443708605646e+02 3.457172906270308932e+00 4.755233822233080332e-01 -1.788448783869693557e+02 -1.170858523910319526e+01
3.155864382519432070e+02 4.458316346766662441e+00 5.730027243940967310e+02 3.295711659430618834e+00 3.516855365545443202e-01 -1.788439739482220432e+02 -1.154601074214454570e+01
3.161628084480038297e+02 4.767158586652122665e+00 5.736883787818742348e+02 3.510364022954934882e+00 3.398286596176277596e-01 -1.788425753866598029e+02 -1.156501257235134261e+01
2.867471526040843059e+02 4.699765832290594858e+00 5.795873479392594163e+02 3.378251891237940452e+00 3.687846427319664278e-01 -1.788420005456628985e+02 -1.184239730614927133e+01
3.065109615145287307e+02 4.734079392347168458e+00 5.747837704195758306e+02 3.452382653733232498e+00 4.649125935941659238e-01 -1.788413759635024292e+02 -1.160648097829936987e+01
3.185736586985106555e+02 4.849194165874337159e+00 5.823380272904818185e+02 3.269590686719563433e+00 3.753017869744809110e-01 -1.788410712626613872e+02 -1.181593690779025607e+01
2.944250648510602559e+02 4.681379787292637040e+00 5.809730002224796408e+02 3.267777036242629052e+00 4.299758373680684365e-01 -1.788383737068514279e+02 -1.183298578587522698e+01
3.012708549094890600e+02 4.447810401553039306e+00 5.775948503626231059e+02 3.483501591429869926e+00 3.461411010169401781e-01 -1.788380702490295278e+02 -1.170244823056291139e+01
3.007506683842535722e+02 4.698178355312447430e+00 5.692064169308059718e+02 3.283639192415863217e+00 3.796421900922970494e-01 -1.788371308227512770e+02 -1.147222785749129770e+01
3.226568335547348170e+02 4.689758496068865412e+00 5.859266998125500550e+02 3.355471725442785935e+00 3.160415811050781842e-01 -1.788361446388241802e+02 -1.193060394999265483e+01
3.231986317225139942e+02 4.649235974570625096e+00 5.743862704041288225e+02 3.291618463824529162e+00 4.717465155011257849e-01 -1.788347193339124601e+02 -1.159181853434353471e+01
3.097425725176319133e+02 4.471075539986126834e+00 5.679945574722121364e+02 3.333509238114090945e+00 4.277630875527483889e-01 -1.788329367158599723e+02 -1.141574569597246125e+01
3.062830144809437343e+02 4.616337582105467519e+00 5.665528211560209684e+02 3.549488203971981282e+00 3.941273984505390127e-01 -1.788288983836618229e+02 -1.138505138672841710e+01
3.323987952283380878e+02 4.657290495954762299e+00 5.700507432366298417e+02 3.382654510481317267e+00 3.627161810969537492e-01 -1.788211152243194135e+02 -1.150226983162587047e+01
3.053723954554311604e+02 4.654809896973728378e+00 5.740886898250962531e+02 3.525774173640408460e+00 3.206625860849019460e-01 -1.788172801443658955e+02 -1.158994155917743640e+01
3.025171453096885443e+02 4.695725443423011569e+00 5.678211686765505419e+02 3.392287860396059340e+00 3.611863594899072938e-01 -1.788148743011792874e+02 -1.142917843407197154e+01
3.301324388002248611e+02 4.722978518535898118e+00 5.719135250529888026e+02 3.239370228958461162e+00 3.696309561851092162e-01 -1.788144357957730222e+02 -1.154343329034084675e+01
3.129645592121913182e+02 4.587227210509046138e+00 5.833749779047095672e+02 3.411612055644296149e+00 3.197162397671005074e-01 -1.788097528492554318e+02 -1.184705103796980907e+01
3.252461226050094751e+02 4.778609379178718974e+00 5.735083132314173326e+02 3.422950870856770411e+00 3.237998657254030910e-01 -1.788095435223694096e+02 -1.157196141153445268e+01
3.113296452081674488e+02 4.564026017645565148e+00 5.792331142477136154e+02 3.582379403406641405e+00 4.443637413429978311e-01 -1.788088820425026029e+02 -1.172535363978636269e+01
3.175873988925934555e+02 4.671899947936030806e+00 5.709403914661845647e+02 3.232130316338054588e+00 3.427110752815358263e-01 -1.788082835881026256e+02 -1.149017064665944332e+01
3.299501990881151983e+02 4.579729841930923584e+00 5.798608379036445513e+02 3.220665240719206679e+00 4.147829083350769719e-01 -1.788079517931476516e+02 -1.176790596889060225e+01
3.219144620255612494e+02 4.692870112849649722e+00 5.743148194125492410e+02 3.272028893747139122e+00 4.601858832429908674e-01 -1.788073467838071053e+02 -1.158751374829770597e+01
3.179181061670546455e+02 4.743609024970741217e+00 5.842721799431341196e+02 3.038291956663762061e+00 3.434201236889983244e-01 -1.788055269754474068e+02 -1.187403684377067137e+01
2.860152079748002052e+02 4.520862225416507840e+00 5.778032531947519601e+02 3.335599506208618781e+00 3.737478846790418530e-01 -1.788046343520872483e+02 -1.179613869788542857e+01
3.231282806394146974e+02 4.469560667453823299e+00 5.737886143592063490e+02 3.457742920871137215e+00 4.073798232620358117e-01 -1.788040661801657905e+02 -1.157502933976080151e+01
3.166802548181192378e+02 4.668992482562858370e+00 5.764694224746777991e+02 3.113016956320782569e+00 3.444148282536139694e-01 -1.788039169374544315e+02 -1.164331796681735653e+01
3.347738441037473081e+02 4.662543338989912911e+00 5.829452458632825937e+02 3.151639418447365060e+00 3.892912233190475857e-01 -1.788038534578213330e+02 -1.188074886850574252e+01
3.128645252924573583e+02 4.823397865642788496e+00 5.737197132527799113e+02 3.412424762006703194e+00 3.798735688428014345e-01 -1.788022156805119494e+02 -1.156687497218032945e+01
3.263208691952081608e+02 4.582107990977995371e+00 5.694144909952685794e+02 3.329298923316553527e+00 3.739054898183388764e-01 -1.787996593698200627e+02 -1.146354516466784546e+01
3.272451504939040205e+02 4.717135012773307601e+00 5.855103881291487369e+02 3.313305438836483319e+00 3.088497264684837429e-01 -1.787994519048563973e+02 -1.192885906493831882e+01
2.932984218728212795e+02 4.667021443153969606e+00 5.755852591521868362e+02 3.363145291737618336e+00 3.194902061018359829e-01 -1.787990921663506185e+02 -1.168339309250077740e+01
3.044264285401982875e+02 4.692020750676055840e+00 5.685452841843989518e+02 3.482119479405093365e+00 4.351178188736373187e-01 -1.787990306174666273e+02 -1.144216083368141490e+01
3.008974542068174856e+02 4.575288324957024422e+00 5.732670427861190774e+02 3.204104172120410876e+00 3.505462731052012559e-01 -1.787938254070819823e+02 -1.158177296629579445e+01
2.909170898137880386e+02 4.512898340295891764e+00 5.737661645772068368e+02 3.560256421376134739e+00 4.333322466179500010e-01 -1.787929819165715344e+02 -1.164707302108633868e+01
3.112955200093861663e+02 4.830875910414211383e+00 5.800693955571440483e+02 3.384656795280080566e+00 3.690334615858448797e-01 -1.787921597074335693e+02 -1.174990675518857941e+01
2.855009215592129408e+02 4.519941739641684997e+00 5.749395010816307376e+02 3.513883619793809920e+00 4.061595060873983143e-01 -1.787919759674204840e+02 -1.171865786327789749e+01
3.144549739891829176e+02 4.741789729661636699e+00 5.807434354803755241e+02 3.078594609386489545e+00 3.659340967330757532e-01 -1.787910955610181247e+02 -1.176749633493662728e+01
2.927402820945039252e+02 4.591019302056777107e+00 5.717470610212504880e+02 3.542762167878470869e+00 3.575632696715105308e-01 -1.787909546859600596e+02 -1.158017640559752692e+01
3.225873421325568415e+02 4.774631966222239399e+00 5.777733865509377438e+02 3.139307747757365430e+00 3.919118561335798168e-01 -1.787885650070392956e+02 -1.168679679028885054e+01
2.855695486703787651e+02 4.547110389360186744e+00 5.739958665409874357e+02 3.372086002129377480e+00 3.533869567312180049e-01 -1.787885621044036384e+02 -1.169173353989866548e+01
2.910988269717083199e+02 4.581095776532808195e+00 5.718502469967114621e+02 3.532579207091979701e+00 4.514649577149130177e-01 -1.787876336308032421e+02 -1.159316289818915102e+01
3.183001103285191675e+02 4.486745103072546925e+00 5.708725338497292796e+02 3.315879257394781732e+00 3.643027437157955184e-01 -1.787867345099427894e+02 -1.148875992921519362e+01
3.399216035051775293e+02 4.658956523422639329e+00 5.754926600437739808e+02 3.281776831227523061e+00 3.800049180674956451e-01 -1.787862534273886581e+02 -1.169225674209560140e+01
3.128191091694913553e+02 4.827071178459285683e+00 5.792772877767432647e+02 3.392050144444262116e+00 3.435841657489400180e-01 -1.787858063536870930e+02 -1.172524752203301190e+01
2.836175627710098865e+02 4.521904759514857375e+00 5.753079505245863174e+02 3.337362918046886673e+00 4.006258413466879942e-01 -1.787776373612470877e+02 -1.174431333222562834e+01
3.210510586375381763e+02 4.601100240114087470e+00 5.799074073053091070e+02 3.564498268236890866e+00 3.679185316947284901e-01 -1.787775878299494821e+02 -1.174643395377004929e+01
2.978205902556817932e+02 4.546347520518530416e+00 5.816137305169766023e+02 3.258141417810516582e+00 3.753960715773880241e-01 -1.787770064602108562e+02 -1.183472292579148544e+01
3.217575911864295222e+02 4.739724067853867240e+00 5.765629347293997853e+02 3.190805329566208215e+00 3.021532993223931540e-01 -1.787764686883920433e+02 -1.165068978553595791e+01
3.115357200902693080e+02 4.413756947293710375e+00 5.749180370023718751e+02 3.465317779952152399e+00 4.257470551780584422e-01 -1.787760105007832578e+02 -1.160153655758776914e+01
3.362943805810374442e+02 4.690750880814085200e+00 5.836427632987659990e+02 3.166968161576742880e+00 3.845276256658849423e-01 -1.787745398501510579e+02 -1.190974288561242744e+01
2.916187398887281006e+02 4.568750711031893452e+00 5.764934628754672303e+02 3.546805025889212093e+00 4.468321646815195392e-01 -1.787739601562980170e+02 -1.171933344725042403e+01
3.251682956071398394e+02 4.794801640341773030e+00 5.745286523072737737e+02 3.432758039192432165e+00 4.040227982026816100e-01 -1.787710454840801901e+02 -1.160017736122845555e+01
3.099502644838840411e+02 4.626239412111883276e+00 5.852275889261684370e+02 3.295117816429706803e+00 3.394104302251233496e-01 -1.787688965014168900e+02 -1.190691726863771471e+01
3.233533066792434738e+02 4.626710974234274687e+00 5.765914150532584017e+02 3.224263897211642416e+00 4.508925719227785400e-01 -1.787666440069658336e+02 -1.165437070206344572e+01
3.098859051704437775e+02 4.605115147146231713e+00 5.686804439601449985e+02 3.512973389946638658e+00 3.452547420188693539e-01 -1.787656799652718860e+02 -1.143360726059610322e+01
3.029757009874305709e+02 4.547362905082888318e+00 5.692121269057098516e+02 3.256514526150337652e+00 3.878489941647392247e-01 -1.787655481627119798e+02 -1.146436393386857056e+01
3.193022158548582752e+02 4.580190443332374350e+00 5.730587423617398599e+02 3.408877233367473281e+00 4.800139669326129455e-01 -1.787636728015890526e+02 -1.154927995383004458e+01
3.143646038945343548e+02 4.681966380980705722e+00 5.705304106986268380e+02 3.243172321494678378e+00 3.556058605228209490e-01 -1.787635935789873542e+02 -1.147884648227074322e+01
3.061246296534215503e+02 4.529092021653244871e+00 5.679202780801268773e+02 3.554323521075153369e+00 4.265302378820823859e-01 -1.787630032140349101e+02 -1.142109683912539353e+01
3.085028970303166602e+02 4.540460785219520901e+00 5.741717813606799155e+02 3.182375010370683821e+00 3.692590575022113852e-01 -1.787627685807048010e+02 -1.158512575235483055e+01
2.858038181995779041e+02 4.570379440032063201e+00 5.698591728074703724e+02 3.371116779486828641e+00 4.005387120622906361e-01 -1.787610176530737363e+02 -1.157697825119345225e+01
3.208260263123752907e+02 4.668585264074856411e+00 5.700787657841297005e+02 3.517131107753634467e+00 4.230309166341707505e-01 -1.787608440673241148e+02 -1.146996127960841250e+01
3.036741455782703270e+02 4.635994642399944077e+00 5.842906386034293291e+02 3.355026915960180212e+00 4.277959267487894124e-01 -1.787603283904052489e+02 -1.189270640980735294e+01
2.947056375897687417e+02 4.745517539664023232e+00 5.726547654847156537e+02 3.332421013652006270e+00 3.696500061484578326e-01 -1.787588482116196360e+02 -1.159376379720882966e+01
3.101164128092895567e+02 4.496717343246273479e+00 5.670708279591789278e+02 3.410103713435601591e+00 3.815366957364716982e-01 -1.787551064004358352e+02 -1.139102974308290328e+01
3.154063032959430188e+02 4.662652313742135846e+00 5.773662500889905687e+02 3.552904174220175459e+00 3.366904975354808593e-01 -1.787537225453128826e+02 -1.166884212570016999e+01
3.122154838061758824e+02 4.614851525317104297e+00 5.687991617281276149e+02 3.420084199514890955e+00 4.642338829587359106e-01 -1.787528325065145793e+02 -1.143394275391339932e+01
3.388289072827020050e+02 4.750714418251123838e+00 5.775513118449239300e+02 3.411440948919224780e+00 3.648511330267393271e-01 -1.787525856045132286e+02 -1.174416054520194130e+01
3.027160169941249706e+02 4.452898193827774520e+00 5.712150176281920722e+02 3.546661715268081938e+00 4.269340770941591479e-01 -1.787525197532669665e+02 -1.151901125826264405e+01
3.065949039342900164e+02 4.674409199182137264e+00 5.759580141154098101e+02 3.150615038657479605e+00 3.967715934878101591e-01 -1.787516170290636239e+02 -1.163939074563256781e+01
3.022205216436432806e+02 4.695716877198892192e+00 5.750194680389280393e+02 3.177288808042235679e+00 3.833699305337117114e-01 -1.787512557241236379e+02 -1.162575212762748933e+01
3.029203817621132089e+02 4.665135829385406829e+00 5.785657699022551697e+02 3.492549442783624336e+00 4.622306459050649075e-01 -1.787478808959210141e+02 -1.172466881018594265e+01
2.978887228272210450e+02 4.660774066389084425e+00 5.682001797689581508e+02 3.358667406716921544e+00 4.213384479312449749e-01 -1.787476852325771972e+02 -1.145781666097179219e+01
3.137280380068006593e+02 4.655997474744138387e+00 5.700325868958834690e+02 3.283329483006187655e+00 4.400581584532249901e-01 -1.787462704672995528e+02 -1.146574008824641311e+01
2.984737969615733846e+02 4.575016625401773673e+00 5.712766942512786272e+02 3.556334698089453905e+00 3.556681690629066583e-01 -1.787453096644930781e+02 -1.153737082365903710e+01
2.892235409362060636e+02 4.493231307820286347e+00 5.775568389771846114e+02 3.500862241184591106e+00 4.156016994544308174e-01 -1.787452088091771145e+02 -1.176555728407678814e+01
3.003379835878492372e+02 4.627099223731397259e+00 5.787141625569678354e+02 3.581223306646535764e+00 4.211478066847911816e-01 -1.787449133235380998e+02 -1.173844042571414015e+01
2.968028514485382630e+02 4.587387215409705732e+00 5.703577952670621016e+02 3.296784252140259941e+00 4.541569693070164337e-01 -1.787422135023859937e+02 -1.152041531849325473e+01
3.179240823648090100e+02 4.750095541370265906e+00 5.700396566940632965e+02 3.337911884040979160e+00 3.979738275553987292e-01 -1.787415402183719380e+02 -1.146610414154610069e+01
3.342886664232648855e+02 4.759264571810049915e+00 5.849942232546568448e+02 3.196185611941522620e+00 3.026130659698343939e-01 -1.787399042442515622e+02 -1.194073218407907078e+01
3.303795222592714822e+02 4.586344526427532209e+00 5.781264503389825222e+02 3.268764017162723690e+00 4.266083464065280051e-01 -1.787380238874147835e+02 -1.171898714785458040e+01
2.972868597363063259e+02 4.496152725559700691e+00 5.750318157601243456e+02 3.488810344088479454e+00 4.739795081468425875e-01 -1.787371489299752625e+02 -1.164658905988565962e+01
2.966607397459904405e+02 4.528461771416425030e+00 5.800783578574684043e+02 3.289625532325745283e+00 3.540821861785363733e-01 -1.787364754739377588e+02 -1.179481466129482925e+01
3.012409544188725476e+02 4.484210718370571946e+00 5.825183412634253273e+02 3.399679075122501004e+00 4.054927042429482542e-01 -1.787360675343424248e+02 -1.184740631501867014e+01
3.107471292288893778e+02 4.719921011875040762e+00 5.816674060510839581e+02 3.120066100067355297e+00 3.356987162076207065e-01 -1.787347492852297819e+02 -1.179792252192882884e+01
3.333278771045647204e+02 4.796051840142939504e+00 5.846666216383891879e+02 3.271130190728757103e+00 3.382238917555182578e-01 -1.787332167892762982e+02 -1.192613714525681523e+01
2.967372523886122053e+02 4.459752550129138626e+00 5.746014824666551704e+02 3.496817635157645210e+00 3.602182095085816882e-01 -1.787324426519226392e+02 -1.163719328677300702e+01
3.253717947995176019e+02 4.603229812655434294e+00 5.687752336043440664e+02 3.384893722753442358e+00 3.950083455333365245e-01 -1.787310664560371549e+02 -1.144404603265136444e+01
3.013336626703615480e+02 4.641295409183662457e+00 5.702856247491580461e+02 3.246346474090298972e+00 3.970412627589807730e-01 -1.787296092981253253e+02 -1.149884814829704105e+01
3.254460464949542597e+02 4.683618508074890663e+00 5.770220960841762690e+02 3.262332850673312912e+00 4.497530510636918444e-01 -1.787260010598442932e+02 -1.167144552019940562e+01
3.035630914691475368e+02 4.530553864640513240e+00 5.780455956639397073e+02 3.346244066401380834e+00 4.825855687087696744e-01 -1.787240758270853576e+02 -1.170751920975632387e+01
3.173203165587440822e+02 4.775760330264249731e+00 5.838239255827425040e+02 3.153401638405046281e+00 3.201587605599499620e-01 -1.787191875026669265e+02 -1.186007793541742750e+01
3.187947793494869870e+02 4.677594734129943532e+00 5.838644784007640283e+02 3.175357170762620473e+00 3.110462724816939195e-01 -1.787181025842652673e+02 -1.186223110589919827e+01
3.219694487587011622e+02 4.547810174091324598e+00 5.818321037027237708e+02 3.268148819800916982e+00 4.104534271782869781e-01 -1.787174405836412632e+02 -1.180486626690450436e+01
3.210312555746177168e+02 4.596089238322428550e+00 5.762837773822196823e+02 3.506718155582754459e+00 3.308079048512185261e-01 -1.787165670814141549e+02 -1.164165610125595762e+01
3.077101958134739448e+02 4.546495603875182034e+00 5.806640580437540393e+02 3.557837109923894570e+00 4.273980532631472262e-01 -1.787153930735232166e+02 -1.177321705333955393e+01
2.990307382428005099e+02 4.745388904723082391e+00 5.719816710824765096e+02 3.448579238867146124e+00 3.784829517669239252e-01 -1.787146516663535465e+02 -1.155410160531063823e+01
3.128293017620703722e+02 4.627817101080831996e+00 5.836312029339510445e+02 3.208640779811243515e+00 4.023058330187748166e-01 -1.787135104149412541e+02 -1.185491724221801846e+01
3.062635806248293875e+02 4.573201892962216242e+00 5.779696364743275581e+02 3.521373975624321861e+00 3.308225947787110099e-01 -1.787127341853741882e+02 -1.169774629926871690e+01
3.198406744093907719e+02 4.711876401284810001e+00 5.750575073019437013e+02 3.532452567480491190e+00 3.505410900284461895e-01 -1.787111979582686843e+02 -1.160550183780729228e+01
3.243115501653122692e+02 4.807535110097126640e+00 5.763930131791904614e+02 3.261112128910167662e+00 3.961564244836467963e-01 -1.787103163139494768e+02 -1.165076059077670578e+01
3.149024356677770129e+02 4.528679571299575990e+00 5.759125060383440768e+02 3.535854301062337779e+00 3.483621307998341354e-01 -1.787093354203903175e+02 -1.162743789033723019e+01
3.007113381596970498e+02 4.475684189535686919e+00 5.686207511112002067e+02 3.455302372667763855e+00 3.719039818034907685e-01 -1.787082563762961058e+02 -1.145685451370642838e+01
3.194405080330184887e+02 4.641063553040075007e+00 5.703985302819422714e+02 3.302806054453702345e+00 4.390403842453221017e-01 -1.787066751046185402e+02 -1.147693404291926811e+01
3.177784669657032168e+02 4.686458944625765177e+00 5.752758216194433771e+02 3.317119312643064255e+00 4.665697155632825832e-01 -1.787062539594197403e+02 -1.160995433689308953e+01
3.286494171234074884e+02 4.611895915778561950e+00 5.716616391360163334e+02 3.454490553026722921e+00 4.164396661548089296e-01 -1.787058857093221036e+02 -1.153125461578109423e+01
3.006388895140852924e+02 4.419589612895455488e+00 5.719197972668458760e+02 3.348576165474315580e+00 3.955919085263204238e-01 -1.787037198953606776e+02 -1.154576748676527842e+01
3.196566038298176409e+02 4.482100630771888028e+00 5.729349294921318005e+02 3.300762261087768934e+00 3.819692805322039697e-01 -1.787035722275572880e+02 -1.154621823535246428e+01
3.093892288070887844e+02 4.722747634010418416e+00 5.731060450727195530e+02 3.538635276185797984e+00 3.784638009224373101e-01 -1.787002072904768113e+02 -1.155400296095505652e+01
3.270276727781069894e+02 4.628560686580306616e+00 5.726350307586665167e+02 3.268427224212960169e+00 3.417882061372560787e-01 -1.786979934832274921e+02 -1.155273027998497426e+01
3.182775338392571598e+02 4.775371573210845710e+00 5.758175140045589160e+02 3.188197931503743643e+00 3.498723465124636833e-01 -1.786967192854093867e+02 -1.162556051881139751e+01
3.126695678159419458e+02 4.563127587944415531e+00 5.666526481831957653e+02 3.430458857263787742e+00 4.086868855344253371e-01 -1.786964819736161587e+02 -1.137731954706154625e+01
3.097354532169837853e+02 4.604723260501591753e+00 5.753751449983977864e+02 3.560324010682994533e+00 4.526019981705225459e-01 -1.786945670693947363e+02 -1.161676242578456808e+01
3.093378737038903523e+02 4.496708661197518886e+00 5.682385045440591966e+02 3.338406602492234754e+00 3.989319397173724524e-01 -1.786933392466888506e+02 -1.142280934034223705e+01
3.097742226032724489e+02 4.710404707785222023e+00 5.842535071705735845e+02 3.301034302179624458e+00 3.327735714866484895e-01 -1.786917570577599861e+02 -1.187733638638021105e+01
3.251823029856359994e+02 4.664600042902445232e+00 5.766224429036604988e+02 3.177690983060209362e+00 3.225994206236197925e-01 -1.786889565186528444e+02 -1.165936128688667672e+01
2.848796703019208962e+02 4.574569090704715180e+00 5.730449442462860361e+02 3.364464748699751873e+00 3.815571388244948237e-01 -1.786876247559657997e+02 -1.167086128580938897e+01
3.138318292327668928e+02 4.458928274359271526e+00 5.750097109047233062e+02 3.289765321855461000e+00 3.709014246376646229e-01 -1.786855968452838113e+02 -1.160232418108461339e+01
3.179727636732040423e+02 4.555146562465838045e+00 5.712237665947595815e+02 3.371087005604504139e+00 3.322454719401998768e-01 -1.786847060163890148e+02 -1.149805616990198409e+01
3.160823488107016601e+02 4.626302479770154186e+00 5.786164629183554098e+02 3.520989091858903297e+00 3.336564708462867457e-01 -1.786837716832465617e+02 -1.170496234188076912e+01
3.025377091761682777e+02 4.617125203172242287e+00 5.679473304516044436e+02 3.474995707194085348e+00 3.642570824211795455e-01 -1.786822926022899196e+02 -1.143241871387858311e+01
3.181236487579332106e+02 4.676502756644346448e+00 5.827526882735072604e+02 3.381191916250642748e+00 3.140996572252739982e-01 -1.786809024282994756e+02 -1.182809028730331491e+01
3.054720456809571374e+02 4.628651810311724901e+00 5.710424456289756563e+02 3.308562589794925568e+00 3.305582570686628197e-01 -1.786795854670002086e+02 -1.150601236371372238e+01
3.109102035599534020e+02 4.444009015029590337e+00 5.794773949141224421e+02 3.410312905809566253e+00 3.935780704402637165e-01 -1.786780163505937367e+02 -1.173299321757527380e+01
3.371232092369993438e+02 4.789808558744965694e+00 5.790465421356167326e+02 3.302353310984952550e+00 3.686219425618683654e-01 -1.786766041441553057e+02 -1.177753190377425341e+01
3.091902600283704032e+02 4.438289917655507288e+00 5.744608032652315615e+02 3.291269724261644214e+00 3.978531529951661039e-01 -1.786749057577002304e+02 -1.159197210214768603e+01
3.318053093703853165e+02 4.618728828663214436e+00 5.752372590904086564e+02 3.275751254585343553e+00 4.137101544915181561e-01 -1.786744629221547314e+02 -1.164227397592298985e+01
3.127659899705844282e+02 4.560302312604298081e+00 5.715408077757509773e+02 3.294885037679189832e+00 3.342563158862802974e-01 -1.786726861460200553e+02 -1.150706954134530591e+01
3.354875274087643788e+02 4.717567650052444606e+00 5.789164310787750765e+02 3.151793516756667746e+00 3.388766339591801624e-01 -1.786721368335403781e+02 -1.176493014929654812e+01
3.364984352381784447e+02 4.692086262108627892e+00 5.746635497413706162e+02 3.352090136334062276e+00 3.523124191345888279e-01 -1.786712026326495959e+02 -1.164880190464047871e+01
3.275444470558353487e+02 4.742320946478183252e+00 5.749744521235320462e+02 3.219039780217733959e+00 3.919765263299158087e-01 -1.786681798964113739e+02 -1.161930440690008304e+01
3.100426010886831136e+02 4.694892392240980428e+00 5.847130943161311052e+02 3.360546590340426576e+00 3.523450438373495475e-01 -1.786669658048741098e+02 -1.189098475545137035e+01
3.331575635559088369e+02 4.719907211300473193e+00 5.743936710382755564e+02 3.425703734864932404e+00 3.873456263490275275e-01 -1.786641062823412938e+02 -1.162454440550476598e+01
3.259053489543100000e+02 4.799594045547839194e+00 5.833282696614974157e+02 3.279335898892009826e+00 3.608983528552078268e-01 -1.786615123726019760e+02 -1.185836367276784387e+01
3.351979607740723281e+02 4.762134220370458415e+00 5.801714716379091215e+02 3.170131921093644944e+00 3.165104692579783219e-01 -1.786611968861093658e+02 -1.180019765858456537e+01
3.324648915429447698e+02 4.781900375077229093e+00 5.756676857516135897e+02 3.274896370197850626e+00 3.496902722905668170e-01 -1.786559868316527115e+02 -1.165725453119550359e+01
3.138600895751243911e+02 4.590400829350901546e+00 5.711516421883499106e+02 3.534934253619650413e+00 3.551184279654122644e-01 -1.786557956755441694e+02 -1.149583318369682239e+01
3.122158835816354667e+02 4.783896836219899029e+00 5.826626930756133333e+02 3.268047312138036453e+00 3.560688536718915609e-01 -1.786520667662470032e+02 -1.182614656999668945e+01
3.221946732800905693e+02 4.631795039156672011e+00 5.802966441551412800e+02 3.164206260110968394e+00 3.265842876601294797e-01 -1.786493178066740768e+02 -1.175966737974835041e+01
3.258626764449945767e+02 4.807437927673425371e+00 5.828367913624190351e+02 3.210455832237462559e+00 3.362405139655684216e-01 -1.786474559411774976e+02 -1.184340280296564352e+01
3.160186717238325969e+02 4.581415004045032546e+00 5.734715485826519625e+02 3.571192838749853937e+00 4.146822417324190768e-01 -1.786461241769972901e+02 -1.155898413976589723e+01
3.075614169307083330e+02 4.523227228686211632e+00 5.820113425078978935e+02 3.425364045444160954e+00 3.559881313907839462e-01 -1.786454377982151414e+02 -1.181361551112843244e+01
3.395761862556789197e+02 4.730042739085140724e+00 5.788871866994863922e+02 3.302944800592723773e+00 3.600606129469373085e-01 -1.786439014390298610e+02 -1.178741066072491606e+01
3.109428926766167933e+02 4.570074058076505352e+00 5.785673775556634837e+02 3.329026975141673450e+00 3.126530982806752235e-01 -1.786437274863426126e+02 -1.170642633650478892e+01
2.950299787753579039e+02 4.563395200144529262e+00 5.700100867092398857e+02 3.530836692145424838e+00 4.153034094289923539e-01 -1.786431193686973415e+02 -1.152022026858238135e+01
3.122347053682451019e+02 4.617190764050127960e+00 5.769953658257667257e+02 3.568019723375970731e+00 3.615154365312450158e-01 -1.786422324372426260e+02 -1.165973748951370759e+01
3.020810167926123313e+02 4.463808041390548986e+00 5.757574926724113311e+02 3.323159401862711526e+00 4.539393075139928069e-01 -1.786367045016662018e+02 -1.164705724311086144e+01
3.325902434349588361e+02 4.672007923608607172e+00 5.778909405062910309e+02 3.236342926567052025e+00 3.223149423856511708e-01 -1.786358544185426638e+02 -1.172131111335811404e+01
3.123765875521223734e+02 4.708360488205647343e+00 5.772480131800564322e+02 3.243522234739590893e+00 3.106504648603742313e-01 -1.786354816370230481e+02 -1.166685221904805658e+01
3.211220621336156000e+02 4.655208710376806280e+00 5.804931059023044781e+02 3.506958360316059231e+00 4.116644301359144720e-01 -1.786354045212158326e+02 -1.176378718909648136e+01
3.180139840912537466e+02 4.691309151530155930e+00 5.797730047589419655e+02 3.526302246114273675e+00 3.736526802490061083e-01 -1.786335187149171873e+02 -1.173942329791607975e+01
3.267532146532277011e+02 4.673021036164969111e+00 5.726563511438404248e+02 3.475075810306480051e+00 4.066233493678058641e-01 -1.786331030024801407e+02 -1.155251231501073583e+01
3.066022540043382492e+02 4.795454093323340494e+00 5.779349881858325944e+02 3.319933816160808071e+00 3.817107061592216466e-01 -1.786308718992654860e+02 -1.169592983480706749e+01
3.229702234934858325e+02 4.517950112972171084e+00 5.785924626543377371e+02 3.286610447403317981e+00 3.887077971720889202e-01 -1.786262772535610850e+02 -1.171120359264857669e+01
3.208490216116136367e+02 4.589994895319087220e+00 5.834278625436431867e+02 3.386093232194393288e+00 3.592062599216160335e-01 -1.786208393622947597e+02 -1.185120488658876603e+01
3.105810348561884666e+02 4.759022505578938578e+00 5.814751211827611996e+02 3.200963922436268039e+00 3.639794058722971570e-01 -1.786203890551107634e+02 -1.179240647926608077e+01
3.098510646263150079e+02 4.738840998491451906e+00 5.732690165475423782e+02 3.436503053459261103e+00 4.281472127341937606e-01 -1.786177997944186018e+02 -1.155777649614898905e+01
2.986403505453633329e+02 4.484030183254225754e+00 5.709599004629886849e+02 3.489588524227478228e+00 4.415788764763537433e-01 -1.786175025139723402e+02 -1.152804625880574818e+01
2.994358673751092397e+02 4.523092062636066224e+00 5.767321699288390846e+02 3.275830390397857173e+00 4.493132534996602812e-01 -1.786171556936620846e+02 -1.168505381416152034e+01
3.128669224706474665e+02 4.680478959795490113e+00 5.752407288554894649e+02 3.501213213959141424e+00 4.435309461838049527e-01 -1.786147344928929499e+02 -1.160940679917894158e+01
3.079346480214672965e+02 4.612625716153177180e+00 5.705596774798852948e+02 3.555714403459247830e+00 3.864193363972520112e-01 -1.786124966174572251e+02 -1.148721503935133725e+01
2.976583176519894209e+02 4.455551104784967187e+00 5.745050886631098592e+02 3.504067447055136508e+00 4.025405820948259050e-01 -1.786122023031089157e+02 -1.163005623880898298e+01
3.304480014248969155e+02 4.763999726306806792e+00 5.800436304085309303e+02 3.389317876771357430e+00 3.756608359894021976e-01 -1.786097175774901586e+02 -1.177516666879980178e+01
3.021121645365228687e+02 4.482978879649473392e+00 5.727617863500113344e+02 3.383457467171347322e+00 3.454143203258375205e-01 -1.786077175745969896e+02 -1.156334765661847186e+01
3.090074586430526438e+02 4.493923374272186244e+00 5.755713430541889011e+02 3.259239156115596447e+00 4.347718884007873430e-01 -1.786066517012556005e+02 -1.162349581448785685e+01
3.007378809316518868e+02 4.484484721484500724e+00 5.780311826120853311e+02 3.298481292954346333e+00 4.328097662489091557e-01 -1.786051110615988478e+02 -1.171706883974740876e+01
3.096460136982175868e+02 4.615334508562497717e+00 5.751406098403753049e+02 3.299789651671013679e+00 3.135404427108137715e-01 -1.786044404349069339e+02 -1.161029579285185065e+01
3.170485655469843209e+02 4.782861428685423633e+00 5.775163020036125090e+02 3.211765241287102945e+00 3.520624943116062999e-01 -1.786031980598060613e+02 -1.167339447714890177e+01
3.002244884153419662e+02 4.687232453943861898e+00 5.800978067210782001e+02 3.239170606645644490e+00 3.605587331737447609e-01 -1.785998899580756074e+02 -1.177936704456181083e+01
3.026599969015433658e+02 4.453286452875429013e+00 5.791478854972200452e+02 3.389200998220682326e+00 3.905379318281980150e-01 -1.785974514036734320e+02 -1.174248701324709110e+01
3.025379242065397420e+02 4.654004155737243131e+00 5.833689302671613177e+02 3.375322298229930240e+00 3.847181298389169557e-01 -1.785910109534358980e+02 -1.186840746188155649e+01
3.108524282967467798e+02 4.731797673706760854e+00 5.812555734686170581e+02 3.219356645430540897e+00 3.955023862405290247e-01 -1.785903329187675581e+02 -1.178552194562984212e+01
3.047055195992675749e+02 4.625890097204121254e+00 5.787712105756634173e+02 3.508718779584816261e+00 4.441957543496708460e-01 -1.785893658249933367e+02 -1.172511568570074303e+01
3.063467018151677621e+02 4.560159644639474763e+00 5.687054802384074037e+02 3.421214267784548291e+00 4.470910559222693870e-01 -1.785885948464371893e+02 -1.144124372113066812e+01
3.294927428314898634e+02 4.640666942443729681e+00 5.761745764915614245e+02 3.304337364561088730e+00 3.282816513199920960e-01 -1.785883806549701944e+02 -1.165974230023539349e+01
3.090373258290933904e+02 4.487134945817074616e+00 5.727301518422353865e+02 3.267558571776360221e+00 3.961838441111665277e-01 -1.785871605156474970e+02 -1.154423744945401786e+01
3.155613119737925558e+02 4.701817345831920569e+00 5.845492381982854795e+02 3.294911260381105933e+00 3.602306743719760895e-01 -1.785861312462926946e+02 -1.188184252162755072e+01
3.196874873282802696e+02 4.760664845775740339e+00 5.833853253500101346e+02 3.281028658385613639e+00 3.412150459622664833e-01 -1.785857106529454370e+02 -1.184852133248132233e+01
2.991376305866488678e+02 4.538874622814564219e+00 5.812733719690950238e+02 3.325393485796856563e+00 4.063332986781306166e-01 -1.785845473477746168e+02 -1.181867873214122255e+01
3.151566452942046226e+02 4.571536361942015958e+00 5.702489195902753636e+02 3.522510044587572331e+00 3.885035017512935007e-01 -1.785841997546616255e+02 -1.147108810814204816e+01
3.122132900284353241e+02 4.707000915130396201e+00 5.792923646467236267e+02 3.486933930026630879e+00 3.504082271739094590e-01 -1.785836806782124313e+02 -1.172618615914772633e+01
2.948966016249739823e+02 4.640262261573789182e+00 5.736797335653506025e+02 3.275263476650855043e+00 3.664082862403872376e-01 -1.785830707068336096e+02 -1.162103479213834589e+01
2.911742801752265564e+02 4.494312092180450691e+00 5.768806440992135549e+02 3.395145691353731898e+00 4.270010366845264915e-01 -1.785815008188924367e+02 -1.173319884953691350e+01
3.011014616513778606e+02 4.539546329858307416e+00 5.807942283863413877e+02 3.388408135951240130e+00 4.417103208593783914e-01 -1.785706111717431952e+02 -1.179649203585868023e+01
3.091882153826593935e+02 4.653928327177427882e+00 5.765854634545172530e+02 3.337584880694739020e+00 3.115226518758423269e-01 -1.785704310823713001e+02 -1.165196771888595251e+01
3.158488186025839468e+02 4.537298580841070184e+00 5.769550642474245024e+02 3.524584198680706937e+00 4.236229569963979036e-01 -1.785704167010075878e+02 -1.165705158713896061e+01
2.929826496654796983e+02 4.692643531891728337e+00 5.760818342089570478e+02 3.312517140903816326e+00 3.834486807444694167e-01 -1.785661749694849050e+02 -1.169931110755942427e+01
3.214444886931051997e+02 4.543672150604388449e+00 5.747498221051985183e+02 3.328323855611314386e+00 3.449560371768225497e-01 -1.785642443803947117e+02 -1.159894653724039060e+01
3.147644712362841233e+02 4.653745232769013640e+00 5.790060741029454903e+02 3.157341272707132607e+00 3.765669806399753461e-01 -1.785612421262173086e+02 -1.171638146670165526e+01
3.035372182797112828e+02 4.684631633311206578e+00 5.796720149133884661e+02 3.454969233318359034e+00 4.278686430076635294e-01 -1.785589994921290895e+02 -1.175494070286154979e+01
3.069973498887686105e+02 4.473499448444723470e+00 5.771489651912237377e+02 3.405706211730942456e+00 4.515510370093906434e-01 -1.785579433299886318e+02 -1.167240714078535113e+01
3.260286918130537401e+02 4.573580473059167595e+00 5.783208573724376720e+02 3.447153296390279120e+00 3.793906002886867634e-01 -1.785572814149622047e+02 -1.171037708080036666e+01
3.104189306733990179e+02 4.667198832606983316e+00 5.804603258315097492e+02 3.252298278302541590e+00 4.275596285678742170e-01 -1.785530638929833458e+02 -1.176252919274186937e+01
3.178073159319324077e+02 4.581112532019347761e+00 5.703985491771727538e+02 3.444083156107714760e+00 3.604519238274613846e-01 -1.785501241255797424e+02 -1.147567404979629302e+01
3.083770009442068840e+02 4.527771956109869933e+00 5.805968784099079585e+02 3.365625951182211750e+00 4.402206296486423365e-01 -1.785461177729193878e+02 -1.176990399144541222e+01
3.054560113080361816e+02 4.653588119408735402e+00 5.788897911000634622e+02 3.484766328497916898e+00 3.469927759113448640e-01 -1.785449529006454554e+02 -1.172649285130517427e+01
3.160803542368323633e+02 4.762198811943767041e+00 5.778146249276232993e+02 3.437327130889242355e+00 3.848228393098542255e-01 -1.785442415753738032e+02 -1.168175789360270045e+01
3.302317504986062886e+02 4.610798784660826932e+00 5.801582610271923386e+02 3.306423793044588333e+00 3.786793351255528517e-01 -1.785431056586932641e+02 -1.177771221129261647e+01
3.047650575022171893e+02 4.641390062532761540e+00 5.772135358818848090e+02 3.197985372669651660e+00 3.951866640532774033e-01 -1.785413236625663842e+02 -1.167995931085770245e+01
2.991191877592776223e+02 4.691829431888922208e+00 5.810245285577311734e+02 3.363962414440989868e+00 3.791808397543269815e-01 -1.785399479038183017e+02 -1.181136659594902483e+01
3.151840392388009491e+02 4.726866426320760262e+00 5.741082472500442009e+02 3.480341604448256021e+00 3.796113071179131881e-01 -1.785375116995126064e+02 -1.157668825465287554e+01
3.311766957650383461e+02 4.630563358886384151e+00 5.780607472437736760e+02 3.315759294245963940e+00 3.468878108907681446e-01 -1.785348053984970988e+02 -1.172023183330142793e+01
2.992852902221562772e+02 4.546682113085238619e+00 5.760438958506200606e+02 3.448135747671245088e+00 3.423659823305382766e-01 -1.785338710849525228e+02 -1.166610506976277861e+01
3.288058737753451624e+02 4.693900049167972988e+00 5.802532544285409131e+02 3.172081177107100469e+00 3.500344302311265698e-01 -1.785335526869286298e+02 -1.177535567806464023e+01
3.310281405363822387e+02 4.720703940580077251e+00 5.750756334270041634e+02 3.363929833221574572e+00 3.659298846956157147e-01 -1.785300523085193731e+02 -1.163453116373932161e+01
3.013203220627137284e+02 4.695152347463049658e+00 5.735185976204930967e+02 3.483770285185053162e+00 3.837890595346856726e-01 -1.785283689733334427e+02 -1.158712939872471281e+01
2.987074744641804500e+02 4.520823415768288278e+00 5.769747768473499718e+02 3.469125200387341401e+00 4.498869190307234756e-01 -1.785262511335440649e+02 -1.169514305104956264e+01
3.229992033743508273e+02 4.647325329556029061e+00 5.711905909868473827e+02 3.361215506203374392e+00 4.097812689284552334e-01 -1.785228132293614749e+02 -1.150347893673205135e+01
3.038988157625082067e+02 4.582784023674800089e+00 5.749776545148697551e+02 3.530700919280124417e+00 4.408020628537493990e-01 -1.785221392050638087e+02 -1.161905517435257451e+01
3.182284277657037705e+02 4.756194659723805174e+00 5.795539108869066922e+02 3.390893420516964074e+00 3.975235949916111622e-01 -1.785206394090440085e+02 -1.173313756385070050e+01
2.997764778035007112e+02 4.534637539372995185e+00 5.779016810395035009e+02 3.527105010044120359e+00 4.035042976529797931e-01 -1.785205050173974257e+02 -1.171719608888241382e+01
3.011759393690939532e+02 4.719643420259340694e+00 5.772608327359104123e+02 3.289476139760382445e+00 4.070075676235592743e-01 -1.785184107197988226e+02 -1.169320861180835891e+01
3.172191443595324358e+02 4.774289661634896653e+00 5.799370289398467548e+02 3.243447150300546422e+00 3.621416431361939026e-01 -1.785181862419059655e+02 -1.174383565223196513e+01
3.004023785925901393e+02 4.640661042266641445e+00 5.815279459673546398e+02 3.315346986194441570e+00 3.971331639551965997e-01 -1.785145299917695922e+02 -1.182101020728994278e+01
3.009716313990543881e+02 4.469930516565796097e+00 5.707748542469323638e+02 3.386821239510982906e+00 4.027633904099426343e-01 -1.785105653648387261e+02 -1.151339594923553911e+01
3.208741332063729033e+02 4.734580658684598653e+00 5.794437874680778577e+02 3.294961989630728283e+00 4.137031681506743164e-01 -1.785101028919105204e+02 -1.173259614492689451e+01
3.169555237867671735e+02 4.587510254580583258e+00 5.773308733661806400e+02 3.400179054442507010e+00 4.564680909344621118e-01 -1.785084901876471974e+02 -1.166803429388948032e+01
3.070952095285962855e+02 4.640264578487458991e+00 5.719694642704296257e+02 3.520344378595937851e+00 3.804497259688400246e-01 -1.785037419957038196e+02 -1.152724097319675067e+01
3.266675761372269449e+02 4.591374804759911221e+00 5.759320052267748906e+02 3.276173225574603887e+00 3.898798322204194422e-01 -1.785003459678246713e+02 -1.164370660660462597e+01
3.129094351997331387e+02 4.670008374740795887e+00 5.713249689318344053e+02 3.289261350052878896e+00 3.936703208444022883e-01 -1.785002122184080235e+02 -1.150109958939969701e+01
3.236120750026221344e+02 4.550286951679982650e+00 5.760869001682656290e+02 3.299853481339312555e+00 3.731342685277952986e-01 -1.784978896319037176e+02 -1.164054556813076147e+01
2.966661261170785338e+02 4.535857250820246378e+00 5.784532821610597466e+02 3.437146004137729527e+00 4.374650006303990590e-01 -1.784957514969990768e+02 -1.174731475336985476e+01
3.069527058201304612e+02 4.676933132979947061e+00 5.769603799689805328e+02 3.237231417617404627e+00 4.177937583386545639e-01 -1.784944838935151665e+02 -1.166710811686930427e+01
3.269420051698414227e+02 4.637244501614000924e+00 5.811443274951800504e+02 3.364083881186916258e+00 3.605831748453270924e-01 -1.784869093316764008e+02 -1.179578159652664837e+01
3.203979956501408424e+02 4.662816861301410931e+00 5.758940815506391573e+02 3.217222468171401673e+00 3.991898143119440578e-01 -1.784865375064963473e+02 -1.162976076937853698e+01
3.064442317474056949e+02 4.672215378025685872e+00 5.736072118426310453e+02 3.329194325441934499e+00 4.425622544013845805e-01 -1.784842660066672977e+02 -1.157382723645084255e+01
3.092489758912396951e+02 4.695985858416589664e+00 5.792965905838275376e+02 3.220605341713654646e+00 3.926429901490813834e-01 -1.784826927228858153e+02 -1.173012800424563196e+01
3.000220624624250263e+02 4.720388026026960837e+00 5.753414372875287199e+02 3.396159723298104449e+00 3.805023680595741586e-01 -1.784757513920379495e+02 -1.164316018020538479e+01
3.197792779350463093e+02 4.739786306464616850e+00 5.765495574715640714e+02 3.402608962967716977e+00 3.514976966837177752e-01 -1.784658021407929596e+02 -1.164767434343825592e+01
3.229136262551943446e+02 4.707105670051841884e+00 5.785378953672973239e+02 3.304830334037567763e+00 4.160014565357882943e-01 -1.784621728897013782e+02 -1.170951203751286762e+01
3.004927734756080895e+02 4.498211841920933374e+00 5.753131355830720395e+02 3.391274208803511048e+00 3.586825912401291339e-01 -1.784619722386572107e+02 -1.164046947942668808e+01
3.094921950614499337e+02 4.657735978867174609e+00 5.756183171573060235e+02 3.215928633902172429e+00 3.873271102467981675e-01 -1.784607748244208665e+02 -1.162401126641640303e+01
3.140195069169253657e+02 4.601703596965057486e+00 5.722174674021679266e+02 3.507533462202316876e+00 4.067744841278062573e-01 -1.784510504678397069e+02 -1.152478834096845617e+01
3.210701456429179075e+02 4.673198953439690051e+00 5.819350960096016934e+02 3.284111724998877602e+00 3.424267500334670644e-01 -1.784509399999446941e+02 -1.180657157033471272e+01
3.082159660109932702e+02 4.496498677683189449e+00 5.743124534901314746e+02 3.309606920232345484e+00 4.280127044667338398e-01 -1.784469518607413363e+02 -1.158959796083747662e+01
3.149864996852684840e+02 4.560914763188712584e+00 5.756043686895769724e+02 3.348377469449247190e+00 3.416086999389851275e-01 -1.784205908830458327e+02 -1.161870251929363818e+01
3.160938692250170448e+02 4.609221920472614364e+00 5.761525902357235509e+02 3.502044709530732991e+00 3.765532539032405701e-01 -1.784203101647887024e+02 -1.163419645664356850e+01
3.206881625363084254e+02 4.562365442442041896e+00 5.753510623002019884e+02 3.295528884290851668e+00 3.951080982672660058e-01 -1.784076714023508430e+02 -1.161478320961613875e+01
3.070996979891176011e+02 4.548541755975319845e+00 5.737592539819684134e+02 3.305077597088882158e+00 4.379444848499570719e-01 -1.784061178800473328e+02 -1.157652570771784362e+01
2.968244204891744289e+02 4.610521225288203517e+00 5.752951272682956869e+02 3.403381812223518654e+00 3.599669430002963577e-01 -1.784018731642897535e+02 -1.165624541463436437e+01
2.942916886054251790e+02 4.599827417504718241e+00 5.771947511224428808e+02 3.354340287574587354e+00 4.118329084942327079e-01 -1.783998487781611004e+02 -1.172353326687967723e+01
2.983570219300189024e+02 4.642581643827520033e+00 5.728752079740785348e+02 3.395863815055626400e+00 3.737152405909677788e-01 -1.783945777095440519e+02 -1.158159427750444337e+01
3.139352791096220585e+02 4.603877842074854954e+00 5.723915939243198636e+02 3.314149068531694109e+00 3.639708229770489689e-01 -1.783884158927766634e+02 -1.152959586400262282e+01
3.256643565587427247e+02 4.625731643601384668e+00 5.773573546395613221e+02 3.294147509209086166e+00 3.838375366463584459e-01 -1.783867931393494359e+02 -1.168162115445430160e+01
2.984837887271147565e+02 4.654656010215316719e+00 5.758869614015412708e+02 3.418068147181146710e+00 3.734719943033303347e-01 -1.783792467386632268e+02 -1.166516624300518856e+01
3.156281705692813375e+02 4.570039705476878211e+00 5.757371736942433245e+02 3.283716716195598906e+00 3.651898299335257225e-01 -1.783668417924840526e+02 -1.162239735810912933e+01
3.149427144601963278e+02 4.584118088095630483e+00 5.781607062756465893e+02 3.373810535146818168e+00 3.491806148321042746e-01 -1.783556704456436535e+02 -1.169179855149110914e+01
2.991310117790549157e+02 4.553362549040676832e+00 5.771517272716624802e+02 3.362338039916051624e+00 3.723348351314054172e-01 -1.783481567771841014e+02 -1.169835934834470237e+01
3.193118614413203318e+02 4.642211031092307927e+00 5.741792541150252873e+02 3.391298001097173387e+00 3.655318919975640291e-01 -1.783290162946355508e+02 -1.158037117925605841e+01
3.003564343169900326e+02 4.553744459050844462e+00 5.724646092418911394e+02 3.419579111948204186e+00 3.862219489389728810e-01 -1.783213913201265370e+02 -1.156179545731797376e+01
3.029152391393016046e+02 4.552394489146747603e+00 5.769371724501779681e+02 3.461762201444936515e+00 3.893815911391751428e-01 -1.783211328228242110e+02 -1.167775350946503821e+01
3.125089257291560898e+02 4.646145608035443075e+00 5.747631204769066926e+02 3.386465392149941689e+00 4.289905427727259690e-01 -1.783208118115244361e+02 -1.159626427131255078e+01
3.055000842187594685e+02 4.553491016255587276e+00 5.769044275542197511e+02 3.310873070694250853e+00 4.047043612741764718e-01 -1.782941021032737581e+02 -1.166908660890569749e+01
3.146622281638166214e+02 4.590994491579926340e+00 5.731578242816515285e+02 3.399219113722692587e+00 4.063977444784049320e-01 -1.782804445891021885e+02 -1.155042209108475859e+01
3.012891430172781497e+02 4.589352926542619393e+00 5.728008425322954054e+02 3.373161413214935678e+00 4.036516086504796097e-01 -1.782799590309021767e+02 -1.156742237317834210e+01
3.135564426217792970e+02 4.595140777349335792e+00 5.758692250367943188e+02 3.436942463224720967e+00 3.936838366452419802e-01 -1.782562374027554597e+02 -1.162671652765428831e+01
3.094987343704054865e+02 4.641513566546425551e+00 5.753254551453434260e+02 3.348330033441680342e+00 3.841066495999410635e-01 -1.782238167220583591e+02 -1.161573536423815867e+01


==> anc/DNS_Mt_1804.03101v1.txt <==
# system    Mt       Mterr    ref
J1411+2551  2.538    0.022    Martinez2017
J1757-1854  2.73295  0.00009  Cameron2018
J0453+1559  2.734    0.003    Martinez2015
J0737-3039  2.58708  0.00016  Kramer2006
J1518+4904  2.7183   0.0007   Janssen2008
B1534+12    2.678428 0.000018 Stairs2002
J1756-2251  2.56999  0.00006  Ferdman2014
J1807-2500B 2.57190  0.00073  Lynch2012
J1811-1736  2.57     0.10     Corongiu2007
J1829+2456  2.59     0.02     Champion2005
J1906+0746  2.6134   0.0003   Leeuwen2015
J1913+1102  2.875    0.014    Lazarus2016
B1913+16    2.828378 0.000007 Weisberg2010
J1930-1852  2.59     0.04     Swiggum2015
B2127+11C   2.71279  0.00013  Jacoby2006


==> anc/lmxbs_1705.07669v1.txt <==
# source             fspin
4U_1728-34         363
KS_1731-260        524
IGR_J17191-2821    294
4U_1702-429        329
SAX_J1750.8-2900   601
GRS_1741.9-2853    589
EXO_0748-676       552
4U_1608-52         619
4U_1636-536        581
MXB_1659-298       567
Aql_X-1            550
IGR_J00291+5934    599
PSR_J1023+0038     592
XSS_J12270-4859    593
SAX_J1808.4-3658   401
XTE_J1751-305      435
XTE_J0929-314      185
XTE_J807-294       190
XTE_J1814-338      314
HETE_J1900.1-2455  377
Swift_J1756.9-258  182
SAX_J1748.9-2021   442
NGC6440_X-2        206
IGR_J17511-3057    245
Swift_J1749.4-2807 518
IGR_J17498-2921    401
IGR_J18245-245     254
MAXI_J0911-655     340
IGR_J17602-6143    164

